Flowz: When Does Learning Forecast Errors Add Value? Conditional Flow Matching for Financial Price Forecasts

Learning a forecasting model's errors offers a modular way to improve its predictive distribution while retaining its underlying dynamics. We study this approach with Flowz, a conditional flow model of direct multi-step price-level residuals fitted using random features and ridge regression. Each EWMA, ARIMA, ARFIMA, and structural baseline is compared with a Gaussian residual location-scale control and a conditional Flowz extension. The experiment uses 24 US stocks selected across four liquidity-volatility strata, 104 common forecast origins, horizons of 5, 10, 20, 40, 80, and 160 trading observations, and three fit seeds. Marginal CRPS is the primary score. At farther horizons, Flowz reduces mean CRPS by 30.7% against EWMA and 24.0% against its Gaussian residual control. The EWMA improvement holds at each fit seed and exceeds the Gaussian control for all 24 stocks in the far band. The ARIMA, ARFIMA, and structural extensions worsen both comparators. Conditional residual learning is therefore useful for the drifting EWMA specification in this experiment, with gains concentrated at longer horizons.

==> anc/README.txt <==
# Compact Flowz submission companion

Use flowz_arxiv.tex at the submission root with PDFLaTeX. Its bibliography
and tables are inline, with no external figures required.

Extract anc/experiment/ as a project directory to use the experiment code.
Install the Python dependencies in arxiv/requirements-analysis.txt. R versions
are recorded in arxiv/environment.json and environment-R-session.txt.

Included: the evaluated scientific source, frozen panel and price inputs,
selection and corporate-action audit tables, seed-averaged per-origin scores,
per-seed summary/effect tables, paired bootstrap results, historical manifests,
portable runners and original launcher snapshots. Score exports select the
baseline, Gaussian residual control, and raw Flowz outputs analyzed in the paper,
retaining all stocks, origins, horizons and numeric precision. Historical
generators and manifests preserve their original recipe.

Omitted to meet the extracted-size limit: full 718,848-row per-seed scores,
the older duplicate score export, bulk market-provider responses, large fitted
objects, job logs, paper-building duplicates, and local review documents.
The full archive remains with the author; no public external deposit is claimed.

Check saved analysis: python arxiv/qa/verify_compact_scores.py
Check scientific inputs: python arxiv/recent/run_study.py --check
                        python arxiv/recent/run_seed_study.py --check

To regenerate the omitted scores and fits from the frozen price panel:
1. Rscript --vanilla arxiv/recent/test_residual_control.R
2. python arxiv/recent/run_study.py --rscript /path/to/Rscript --workers 4
3. python arxiv/recent/run_seed_study.py --rscript /path/to/Rscript --workers 8
4. python arxiv/recent/aggregate_seed_study.py
Use a quoted executable path on Windows, FLOWZ_RSCRIPT, or Rscript on PATH.
The original seed-123 fits must be regenerated before the three-seed runner.
No network download is required to fit this frozen panel. Reconstructing the
original candidate-screening process from raw provider responses requires
the full archive or independent data access; those bulk responses are omitted.

Original scientific generation manifests remain unchanged. Launcher portability
revisions and original launcher bytes are recorded under recent/provenance/.
Do not run the preserved original launchers directly. The score auditor checks
the retained loss aggregation and bootstrap, not a new full forecast rerun.
The source is GPL-3; third-party market data remain subject to provider terms.


==> anc/SUBMISSION_METADATA.txt <==
arXiv submission metadata (enter these in the submission form)

Title: Flowz: When Does Learning Forecast Errors Add Value? Conditional Flow Matching for Financial Price Forecasts
Author: Giancarlo Vercellino
Contact: giancarlo.vercellino@gmail.com
Requested primary category: stat.AP (Statistics / Applications)
Compiler: PDFLaTeX
Main source file: flowz_arxiv.tex
Comments: 14 pages, 14 tables; ancillary code, frozen inputs and scores included.

Abstract:
Learning a forecasting model's errors offers a modular way to improve its
predictive distribution while retaining its underlying dynamics. We study
this approach with Flowz, a conditional flow model of direct multi-step
price-level residuals fitted using random features and ridge regression.
Each EWMA, ARIMA, ARFIMA, and structural baseline is compared with a Gaussian
residual location-scale control and a conditional Flowz extension. The
experiment uses 24 US stocks selected across four liquidity-volatility
strata, 104 common forecast origins, horizons of 5, 10, 20, 40, 80, and 160
trading observations, and three fit seeds. Marginal CRPS is the primary score.
At farther horizons, Flowz reduces mean CRPS by 30.7% against EWMA and 24.0% against its Gaussian residual control.
The EWMA improvement holds at each fit seed and exceeds the Gaussian control for all 24 stocks in the far band. The ARIMA, ARFIMA, and structural extensions worsen both comparators. Conditional residual learning is therefore useful for the drifting EWMA specification in this experiment, with gains concentrated at longer horizons.

Upload this ZIP as a TeX-source submission. The bibliography is inline.
Ancillary materials are under anc/; no PDF upload or external figures are
needed for compilation. Review arXiv's generated PDF before completing the
submission. Account, endorsement and license selection are handled in the
submission form. This archive has not itself been submitted.


==> anc/experiment/DESCRIPTION <==
Package: flowz
Type: Package
Title: Local Latent Flow Forecasting with Empirical Calibration
Version: 0.1.0
Authors@R: c(
    person(
      "Giancarlo", "Vercellino",
      email = "giancarlo.vercellino@gmail.com",
      role = c("aut", "cre")
    )
  )
Description: Fits conditional flow-matching models to univariate time series.
    Combines a selectable exponentially weighted moving average (EWMA),
    autoregressive integrated moving average (ARIMA), autoregressive
    fractionally integrated moving average (ARFIMA), or structural time-series
    baseline with direct multi-step residual paths and a random-feature extreme
    learning machine (ELM) velocity field. Spectral dispersion calibration uses
    a chronological calibration block, with a separate test block for forecast
    scoring. Provides simulated forecast paths and smooth marginal
    distributions. Methodological background is given by Lipman et al. (2023)
    <doi:10.48550/arXiv.2210.02747>, Huang et al. (2006)
    <doi:10.1016/j.neucom.2005.12.126>, Hyndman and Khandakar (2008)
    <doi:10.18637/jss.v027.i03>, and Haslett and Raftery (1989)
    <doi:10.2307/2347679>.
URL: https://rpubs.com/giancarlo_vercellino/flowz
License: GPL-3
Encoding: UTF-8
Depends: R (>= 4.1.0)
Imports: forecast, fracdiff, graphics, grDevices, parallel, stats, utils
Suggests: testthat (>= 3.0.0), pkgload
Config/testthat/edition: 3
RoxygenNote: 7.3.3
Roxygen: list(roclets = "namespace")


==> anc/experiment/GPL-3.txt <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <https://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <https://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<https://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<https://www.gnu.org/licenses/why-not-lgpl.html>.


==> anc/experiment/NAMESPACE <==
# Generated by roxygen2: do not edit by hand

S3method(plot,flowz)
S3method(predict,flowz)
S3method(print,flowz)
S3method(print,flowz_forecast)
S3method(print,flowz_prediction)
export(flowz)
importFrom(stats,predict)
importFrom(stats,setNames)
importFrom(utils,tail)


==> anc/experiment/R/flow_api.R <==
# Public adapter for the supplied direct engine. The core remains close to the
# supplied source; this adapter preserves flowz conventions: named
# horizon functions and optional log-price fitting.

.flowz_name_horizons <- function(x) {
  if (is.null(x) || !length(x)) return(x)
  stats::setNames(x, paste0("h", seq_along(x)))
}

.flowz_inverse_summary <- function(s, samples, transform) {
  if (is.null(s)) return(s)
  if (identical(transform, "none")) return(s)
  s$baseline_ewma <- exp(s$baseline_ewma)
  s$mean <- colMeans(samples)
  s$sd <- apply(samples, 2L, stats::sd)
  s$median <- apply(samples, 2L, stats::median)
  for (nm in c("q05", "q25", "q75", "q95")) {
    s[[nm]] <- apply(samples, 2L, stats::quantile,
      probs = as.numeric(sub("q", "", nm)) / 100, names = FALSE)
  }
  s
}

.flowz_wrap_distribution <- function(d, transform) {
  if (is.null(d)) return(d)
  if (identical(transform, "none")) {
    d$dfun <- .flowz_name_horizons(d$dfun)
    d$pfun <- .flowz_name_horizons(d$pfun)
    d$qfun <- .flowz_name_horizons(d$qfun)
    d$rfun <- .flowz_name_horizons(d$rfun)
    return(d)
  }
  wrap_d <- function(fun) function(x, log = FALSE) {
    force(fun)
    ans <- rep(if (isTRUE(log)) -Inf else 0, length(x))
    ans[is.na(x)] <- NA_real_
    ok <- is.finite(x) & x > 0
    if (any(ok)) {
      vals <- fun(log(x[ok]), log = TRUE) - log(x[ok])
      ans[ok] <- if (isTRUE(log)) vals else exp(vals)
    }
    ans
  }
  wrap_p <- function(fun) function(q, lower.tail = TRUE, log.p = FALSE) {
    z <- rep(-Inf, length(q))
    z[is.na(q)] <- NA_real_
    ok <- is.finite(q) & q > 0
    z[ok] <- log(q[ok])
    z[is.infinite(q) & q > 0] <- Inf
    ans <- fun(z, lower.tail = lower.tail, log.p = log.p)
    low <- !is.na(q) & q <= 0
    high <- !is.na(q) & q == Inf
    ans[low] <- if (log.p) { if (lower.tail) -Inf else 0 } else as.numeric(!lower.tail)
    ans[high] <- if (log.p) { if (lower.tail) 0 else -Inf } else as.numeric(lower.tail)
    ans
  }
  wrap_q <- function(fun) function(p, lower.tail = TRUE, log.p = FALSE) {
    exp(fun(p, lower.tail, log.p))
  }
  wrap_r <- function(fun) function(n) exp(fun(n))
  d$dfun <- .flowz_name_horizons(lapply(d$dfun, wrap_d))
  d$pfun <- .flowz_name_horizons(lapply(d$pfun, wrap_p))
  d$qfun <- .flowz_name_horizons(lapply(d$qfun, wrap_q))
  d$rfun <- .flowz_name_horizons(lapply(d$rfun, wrap_r))
  d
}

.flowz_adapt_components <- function(p, transform) {
  inverse <- if (identical(transform, "log")) exp else identity
  for (nm in c("flow", "flow_raw", "ewma")) {
    if (!is.null(p[[nm]])) {
      if (!is.null(p[[nm]]$samples)) p[[nm]]$samples <- inverse(p[[nm]]$samples)
      if (!is.null(p[[nm]]$summary)) {
        p[[nm]]$summary <- .flowz_inverse_summary(
          p[[nm]]$summary, p[[nm]]$samples, transform)
      }
      for (fn in c("dfun", "pfun", "qfun", "rfun")) {
        if (!is.null(p[[nm]][[fn]]) && length(p[[nm]][[fn]])) {
          d <- list(dfun = p[[nm]]$dfun, pfun = p[[nm]]$pfun,
                    qfun = p[[nm]]$qfun, rfun = p[[nm]]$rfun)
          p[[nm]] <- c(p[[nm]][setdiff(names(p[[nm]]), c("dfun", "pfun", "qfun", "rfun"))],
                       .flowz_wrap_distribution(d, transform))
          break
        }
      }
    }
  }
  p
}

# Both fitting and prediction use these constructors.
.flowz_forecast <- function(p) {
  keys <- c(calibrated = "flow", baseline = "ewma", uncalibrated = "flow_raw")
  h <- ncol(p$flow$samples)
  models <- lapply(keys, function(key) {
    a <- p[[key]]$samples
    colnames(a) <- paste0("h", seq_len(h))
    s <- p[[key]]$summary
    s <- data.frame(s[c("horizon", "mean", "median", "sd",
      "q05", "q25", "q75", "q95")], row.names = NULL)
    list(summary = s, samples = a,
      pred_fun = p[[key]][c("dfun", "pfun", "qfun", "rfun")])
  })
  structure(models, class = c("flowz_forecast", "list"))
}

.flowz_prediction <- function(p, transform, origin, baseline, baseline_label) {
  forecast <- .flowz_forecast(p)
  metadata <- list(origin = as.integer(origin),
    horizon = ncol(forecast$calibrated$samples),
    n_sims = nrow(forecast$calibrated$samples), transform = transform,
    baseline = baseline, baseline_label = baseline_label,
    forecast_scale = "original",
    model_scale = if (transform == "log") "log" else "original")
  structure(list(forecast = forecast, metadata = metadata),
    class = "flowz_prediction")
}

.flowz_adapt_prediction <- function(p, transform, origin, baseline, baseline_label) {
  .flowz_prediction(.flowz_adapt_components(p, transform), transform, origin,
    baseline, baseline_label)
}

.flowz_evaluation <- function(validation, transform) {
  aggregate <- validation$aggregate
  aggregate$metric <- sub("EWMA", "BASELINE", aggregate$metric, fixed = TRUE)
  per_horizon <- validation$per_horizon
  names(per_horizon) <- sub("_ewma$", "_baseline", names(per_horizon))
  list(
    metrics = list(aggregate = aggregate, per_horizon = per_horizon),
    pit = list(
      calibrated = validation$flow_cal_pit,
      baseline = validation$ewma_pit,
      uncalibrated = validation$flow_raw_pit),
    metadata = list(
      scale = if (transform == "log") "log" else "original",
      split = "chronological test origins; forecast windows may overlap",
      actual = validation$actual)
  )
}

#' @export
#' @noRd
print.flowz_forecast <- function(x, ...) {
  cat("flowz forecast: calibrated, baseline, and uncalibrated models\n")
  print(x$calibrated$summary, row.names = FALSE)
  invisible(x)
}

#' @export
#' @noRd
print.flowz_prediction <- function(x, ...) {
  cat("flowz prediction: ", x$metadata$horizon, " horizons, ",
      x$metadata$n_sims, " paths; original-scale output\n", sep = "")
  print(x$forecast$calibrated$summary, row.names = FALSE)
  invisible(x)
}

#' @export
#' @importFrom stats predict setNames
#' @importFrom utils tail
#' @noRd
flowz <- function(
    x, horizon = 10L, transform = "none",
    baseline = "ewma", baseline_control = list(), autotune = TRUE,
    drift_lambda = 0.90, vol_lambda = 0.94, min_train = NULL,
    innovation_lags = 8L, n_hidden = 300L, lambda = 1e-3, flow_aug = 5L,
    n_steps = 30L, n_sims = 1000L, cal_fraction = 0.20, test_fraction = 0.20,
    cal_sims = 200L, test_sims = 200L, spectral_modes = NULL,
    spectral_spar = 0.65, spectral_shrink_to_one = 0.10,
    spectral_tau_bounds = c(0.15, 2.50), distribution_bw_factor = 0.50,
    seed = 123L, n_origins = NULL, parallel = TRUE, n_cores = NULL,
    plot = FALSE, verbose = FALSE
) {
  .flowz_validate_series(x, "x")
  transform <- match.arg(transform, c("none", "log"))
  x0 <- as.numeric(x)
  if (identical(transform, "log") && any(x0 <= 0)) {
    stop("transform = 'log' requires strictly positive x values.", call. = FALSE)
  }
  z <- if (identical(transform, "log")) log(x0) else x0
  baseline <- match.arg(baseline, c("ewma", "arima", "arfima", "structural"))
  engine <- flowz_engine(z, horizon = horizon, baseline = baseline,
    baseline_control = baseline_control, autotune = autotune,
    drift_lambda = drift_lambda,
    vol_lambda = vol_lambda, min_train = min_train,
    innovation_lags = innovation_lags, n_hidden = n_hidden, lambda = lambda,
    flow_aug = flow_aug, n_steps = n_steps, n_sims = n_sims,
    cal_fraction = cal_fraction, test_fraction = test_fraction,
    cal_sims = cal_sims, test_sims = test_sims, spectral_modes = spectral_modes,
    spectral_spar = spectral_spar, spectral_shrink_to_one = spectral_shrink_to_one,
    spectral_tau_bounds = spectral_tau_bounds,
    distribution_bw_factor = distribution_bw_factor, seed = seed,
    n_origins = n_origins, parallel = parallel, n_cores = n_cores,
    plot = isTRUE(plot) && identical(transform, "none"), verbose = verbose)
  adapted <- .flowz_adapt_components(engine$prediction, transform)
  current <- .flowz_prediction(adapted, transform, length(x0), baseline,
    engine$model$baseline_label)
  engine$diagnostics$architecture$version <- "flowz"
  engine$model$transform <- transform
  if (identical(transform, "log") && is.function(engine$plot_diagnostics)) {
    # The engine's plotting closure captures the fitted-scale series. Replace
    # those bindings with original-scale values so plot(fit) is price-readable.
    penv <- new.env(parent = environment(engine$plot_diagnostics))
    environment(engine$plot_diagnostics) <- penv
    assign("x", x0, envir = penv)
    assign("current_summary", adapted$flow$summary, envir = penv)
    if (isTRUE(plot)) engine$plot_diagnostics()
  }
  raw_predict <- engine$predict_new
  n_sims_default <- n_sims
  predict_internal <- function(newdata, n_sims = n_sims_default, seed = NULL, plot = FALSE) {
    .flowz_validate_series(newdata, "newdata")
    nd <- as.numeric(newdata)
    if (identical(transform, "log") && any(nd <= 0)) {
      stop("transform = 'log' requires strictly positive newdata values.", call. = FALSE)
    }
    out <- raw_predict(if (identical(transform, "log")) log(nd) else nd,
      n_sims = n_sims, seed = seed, plot = isTRUE(plot) && identical(transform, "none"))
    .flowz_adapt_prediction(out, transform, length(nd), baseline,
      engine$model$baseline_label)
  }
  public_model <- engine$model
  public_model$transform <- transform
  fit <- list(
    forecast = current$forecast,
    evaluation = .flowz_evaluation(engine$diagnostics$validation, transform),
    calibration = engine$diagnostics$spectral_calibration,
    model = public_model,
    metadata = list(call = match.call(), transform = transform,
      training_size = length(x0), horizon = as.integer(horizon),
      baseline = baseline, baseline_label = engine$model$baseline_label,
      forecast_scale = "original",
      model_scale = if (transform == "log") "log" else "original",
      diagnostics = engine$diagnostics[c("baseline", "origin_selection",
        "parallel", "timing", "flow", "residual_standardization",
        "predictive_distributions", "architecture")])
  )
  attr(fit, ".predict") <- predict_internal
  attr(fit, ".plot") <- engine$plot_diagnostics
  class(fit) <- "flowz"
  fit
}






==> anc/experiment/R/flow_engine.R <==
# Local Drift + EWMA Volatility + Spectrally Calibrated ELM Flow, direct
# Base R only. Uses the standard 'parallel' package shipped with R.
#
# Main function:
#   drift_ewma_elm_flow_v5()
#
# Baseline:
#   delta_t = x_t - x_(t-1)
#
#   local drift:
#     mu_t = lambda_mu * mu_(t-1) + (1-lambda_mu) * delta_t
#
#   EWMA innovation variance:
#     e_t       = delta_t - mu_(t-1)
#     sigma_t^2 = lambda_vol * sigma_(t-1)^2 +
#                 (1-lambda_vol) * e_t^2
#
#   H-step baseline:
#     E[x_(T+h) | T]  = x_T + h * mu_T
#     SD[x_(T+h) | T] = sigma_T * sqrt(h)
#
# Flow target (direct):
#   direct H-step level forecast error:
#     r_(i,h) = x_(i+h) - baseline_(i,h)
#
#   state-dependent level-error scale:
#     scale(i,h) = sigma_i * sqrt(h) * k_h
#
# where k_h is estimated ONLY from training forecast origins.
#
# The ELM Flow learns the JOINT standardized H-step level-error vector.
# direct keeps a single ELM velocity field: no bootstrap ensemble/model
# uncertainty is added to the predictive distribution.
#
# Returns:
#   $prediction
#   $diagnostics
#   $predict_new
#   $plot_diagnostics
#   $model


flowz_engine <- function(
    x,
    horizon = 10L,
    baseline = "ewma",
    baseline_control = list(),
    autotune = TRUE,
    drift_lambda = 0.90,
    vol_lambda = 0.94,
    min_train = NULL,
    innovation_lags = 8L,
    n_hidden = 300L,
    lambda = 1e-3,
    flow_aug = 5L,
    n_steps = 30L,
    n_sims = 1000L,
    cal_fraction = 0.20,
    test_fraction = 0.20,
    cal_sims = 200L,
    test_sims = 200L,
    spectral_modes = NULL,
    spectral_spar = 0.65,
    spectral_shrink_to_one = 0.10,
    spectral_tau_bounds = c(0.15, 2.50),
    distribution_bw_factor = 0.50,
    seed = 123L,
    n_origins = NULL,
    parallel = TRUE,
    n_cores = NULL,
    plot = TRUE,
    verbose = TRUE
) {

  x <- as.numeric(x)

  baseline <- match.arg(baseline, c("ewma", "arima", "arfima", "structural"))
  if (!is.list(baseline_control)) stop("baseline_control must be a list.")
  if (!is.logical(autotune) || length(autotune) != 1L || is.na(autotune)) {
    stop("autotune must be TRUE or FALSE.")
  }

  if (length(x) < 50L) {
    stop("x is too short for this direct implementation.")
  }

  if (any(!is.finite(x))) {
    stop("x must contain only finite numeric values.")
  }

  horizon <- as.integer(horizon)
  innovation_lags <- as.integer(innovation_lags)
  n_hidden <- as.integer(n_hidden)
  flow_aug <- as.integer(flow_aug)
  n_steps <- as.integer(n_steps)
  n_sims <- as.integer(n_sims)
  cal_sims <- as.integer(cal_sims)
  test_sims <- as.integer(test_sims)

  drift_lambda <- as.numeric(drift_lambda)
  vol_lambda <- as.numeric(vol_lambda)
  cal_fraction <- as.numeric(cal_fraction)
  test_fraction <- as.numeric(test_fraction)
  spectral_spar <- as.numeric(spectral_spar)
  spectral_shrink_to_one <- as.numeric(spectral_shrink_to_one)
  spectral_tau_bounds <- as.numeric(spectral_tau_bounds)
  distribution_bw_factor <- as.numeric(distribution_bw_factor)

  if (horizon < 1L) stop("horizon must be >= 1.")

  if (!is.finite(drift_lambda) ||
      drift_lambda <= 0 ||
      drift_lambda >= 1) {
    stop("drift_lambda must lie strictly inside (0,1).")
  }

  if (!is.finite(vol_lambda) ||
      vol_lambda <= 0 ||
      vol_lambda >= 1) {
    stop("vol_lambda must lie strictly inside (0,1).")
  }

  if (innovation_lags < 1L) {
    stop("innovation_lags must be >= 1.")
  }

  if (n_hidden < 5L) {
    stop("n_hidden must be >= 5.")
  }

  if (lambda < 0) {
    stop("lambda must be >= 0.")
  }

  if (flow_aug < 1L) {
    stop("flow_aug must be >= 1.")
  }

  if (n_steps < 1L) {
    stop("n_steps must be >= 1.")
  }

  if (n_sims < 20L) {
    stop("n_sims must be >= 20.")
  }

  if (cal_sims < 20L || test_sims < 20L) {
    stop("cal_sims and test_sims must both be >= 20.")
  }

  if (!is.finite(cal_fraction) ||
      !is.finite(test_fraction) ||
      cal_fraction <= 0 ||
      test_fraction <= 0 ||
      cal_fraction + test_fraction >= 0.70) {
    stop(
      "cal_fraction and test_fraction must be positive and ",
      "their sum must be < 0.70."
    )
  }

  if (!is.finite(spectral_spar) ||
      spectral_spar < 0 ||
      spectral_spar > 1) {
    stop("spectral_spar must lie in [0,1].")
  }

  if (!is.finite(spectral_shrink_to_one) ||
      spectral_shrink_to_one < 0 ||
      spectral_shrink_to_one >= 1) {
    stop("spectral_shrink_to_one must lie in [0,1).")
  }

  if (length(spectral_tau_bounds) != 2L ||
      any(!is.finite(spectral_tau_bounds)) ||
      spectral_tau_bounds[1L] <= 0 ||
      spectral_tau_bounds[2L] <= spectral_tau_bounds[1L]) {
    stop(
      "spectral_tau_bounds must be two positive increasing numbers."
    )
  }

  if (!is.finite(distribution_bw_factor) ||
      distribution_bw_factor <= 0 ||
      distribution_bw_factor > 2) {
    stop("distribution_bw_factor must lie in (0,2].")
  }

  n <- length(x)

  if (is.null(min_train)) {
    min_train <- max(
      50L,
      5L * horizon,
      6L * (innovation_lags + 5L)
    )
  }

  min_train <- as.integer(min_train)

  if (n < min_train + horizon + 10L) {
    stop(
      "Not enough data: need at least ",
      "min_train + horizon + 10 observations."
    )
  }

  # ------------------------------------------------------------------
  # Parallel configuration
  # ------------------------------------------------------------------

  if (is.null(n_cores)) {
    dc <- suppressWarnings(
      parallel::detectCores(logical = FALSE)
    )

    if (!is.finite(dc) || dc < 1L) {
      dc <- suppressWarnings(
        parallel::detectCores(logical = TRUE)
      )
    }

    if (!is.finite(dc) || dc < 1L) {
      dc <- 1L
    }

    # Keep unattended examples and CRAN checks lightweight. Users can opt
    # into more workers explicitly with n_cores.
    n_cores <- min(
      2L,
      max(1L, as.integer(dc) - 1L)
    )
  } else {
    n_cores <- max(
      1L,
      as.integer(n_cores)
    )
  }

  use_parallel <- isTRUE(parallel) &&
    n_cores > 1L

  parallel_backend <- if (!use_parallel) {
    "serial"
  } else if (.Platform$OS.type == "windows") {
    "PSOCK"
  } else {
    "fork"
  }

  # Reuse one PSOCK cluster across calibration and test stages. Creating a
  # Windows worker pool for every stage dominates runtime for short jobs.
  cluster <- NULL
  if (use_parallel && identical(parallel_backend, "PSOCK")) {
    cluster <- parallel::makePSOCKcluster(n_cores)
    on.exit(parallel::stopCluster(cluster), add = TRUE)
  }

  parallel_lapply <- function(
      X,
      FUN,
      stage = "work"
  ) {

    if (length(X) == 0L) {
      return(list())
    }

    cores_now <- min(
      n_cores,
      length(X)
    )

    if (!use_parallel ||
        cores_now <= 1L) {
      return(
        lapply(X, FUN)
      )
    }

    if (verbose) {
      message(
        "  Parallel ",
        stage,
        ": ",
        cores_now,
        " cores [",
        parallel_backend,
        "]"
      )
    }

    if (.Platform$OS.type == "windows") {

      parallel::parLapplyLB(
        cluster,
        X,
        FUN
      )

    } else {

      parallel::mclapply(
        X,
        FUN,
        mc.cores = cores_now,
        mc.preschedule = FALSE,
        mc.set.seed = FALSE
      )
    }
  }

  total_time_start <- proc.time()[3L]

  # ------------------------------------------------------------------
  # Utilities
  # ------------------------------------------------------------------

  safe_sd <- function(
      z,
      fallback = 1
  ) {

    z <- z[is.finite(z)]

    if (length(z) < 2L) {
      return(fallback)
    }

    s <- stats::sd(z)

    if (!is.finite(s) ||
        s < 1e-10) {
      fallback
    } else {
      s
    }
  }

  take_recent <- function(
      z,
      L,
      fill = 0
  ) {

    ans <- rep(fill, L)

    z <- z[is.finite(z)]

    m <- min(
      L,
      length(z)
    )

    if (m > 0L) {
      ans[seq_len(m)] <- rev(
        tail(z, m)
      )
    }

    ans
  }

  standardize_matrix <- function(
      M,
      center = NULL,
      scale = NULL
  ) {

    M <- as.matrix(M)

    if (is.null(center)) {
      center <- colMeans(M)
    }

    if (is.null(scale)) {
      scale <- apply(
        M,
        2L,
        safe_sd
      )
    }

    scale[
      !is.finite(scale) |
        scale < 1e-10
    ] <- 1

    Z <- sweep(
      M,
      2L,
      center,
      "-"
    )

    Z <- sweep(
      Z,
      2L,
      scale,
      "/"
    )

    list(
      x = Z,
      center = center,
      scale = scale
    )
  }

  empirical_crps <- function(
      samples,
      y
  ) {

    samples <- sort(
      as.numeric(samples)
    )

    m <- length(samples)

    first <- mean(
      abs(
        samples - y
      )
    )

    ii <- seq_len(m)

    second <- sum(
      (
        2 * ii -
          m -
          1
      ) * samples
    ) / (m^2)

    first - second
  }

  gaussian_crps <- function(
      y,
      mean,
      sd
  ) {

    sd <- pmax(
      as.numeric(sd),
      1e-10
    )

    z <- (
      as.numeric(y) -
        as.numeric(mean)
    ) / sd

    sd * (
      z *
        (
          2 * stats::pnorm(z) -
            1
        ) +
        2 * stats::dnorm(z) -
        1 / sqrt(pi)
    )
  }


  # ------------------------------------------------------------------
  # Spectral horizon calibration helpers
  # ------------------------------------------------------------------

  dct_basis <- function(H) {

    hh <- seq_len(H) - 0.5
    kk <- 0:(H - 1L)

    B <- outer(
      hh,
      kk,
      function(a, b) {
        cos(
          pi * a * b / H
        )
      }
    )

    B[, 1L] <- B[, 1L] *
      sqrt(1 / H)

    if (H > 1L) {
      B[, 2:H] <- B[, 2:H, drop = FALSE] *
        sqrt(2 / H)
    }

    B
  }

  spectral_basis <- dct_basis(
    horizon
  )

  if (is.null(spectral_modes)) {
    spectral_modes_used <- min(
      horizon,
      max(
        6L,
        ceiling(
          2 * sqrt(horizon)
        )
      )
    )
  } else {

    spectral_modes_used <- as.integer(
      round(
        spectral_modes
      )
    )

    if (length(spectral_modes_used) != 1L ||
        is.na(spectral_modes_used) ||
        spectral_modes_used < 1L ||
        spectral_modes_used > horizon) {
      stop(
        "spectral_modes must be NULL or an integer between 1 and horizon."
      )
    }
  }

  apply_spectral_calibration <- function(
      samples,
      tau
  ) {

    samples <- as.matrix(
      samples
    )

    # Calibrate around the raw Flow MEAN, not its baseline or median.
    # This makes the transformation dispersion-only: the point forecast
    # (column mean) is preserved by construction.
    center <- colMeans(
      samples
    )

    deviations <- sweep(
      samples,
      2L,
      center,
      "-"
    )

    coeff <- deviations %*%
      spectral_basis

    coeff_cal <- sweep(
      coeff,
      2L,
      tau,
      "*"
    )

    deviations_cal <- coeff_cal %*%
      t(
        spectral_basis
      )

    # Remove tiny floating-point mean drift so the raw Flow point mean is
    # exactly preserved after calibration.
    deviations_cal <- sweep(
      deviations_cal,
      2L,
      colMeans(
        deviations_cal
      ),
      "-"
    )

    samples_cal <- sweep(
      deviations_cal,
      2L,
      center,
      "+"
    )

    list(
      samples = samples_cal,
      center = center
    )
  }

  # ------------------------------------------------------------------
  # Horizon-wise predictive distribution functions
  #
  # Each simulated marginal distribution is represented as an equally
  # weighted Gaussian kernel mixture:
  #
  #   f_h(x) = (1/M) sum_m Normal(x | y_h^(m), bandwidth_h^2)
  #
  # This gives a mutually coherent dfun / pfun / qfun / rfun family.
  # The bandwidth affects ONLY these returned distribution functions;
  # it does not alter the Flow samples, intervals, validation metrics,
  # or spectral calibration itself.
  # ------------------------------------------------------------------

  make_kernel_distribution <- function(
      samples,
      bw_factor = distribution_bw_factor
  ) {

    s <- as.numeric(
      samples
    )

    s <- s[
      is.finite(
        s
      )
    ]

    if (length(s) < 2L) {
      stop(
        "At least two finite simulation draws are required ",
        "to build predictive distribution functions."
      )
    }

    bw0 <- suppressWarnings(
      stats::bw.nrd0(
        s
      )
    )

    if (!is.finite(bw0) ||
        bw0 <= 1e-12) {

      ss <- safe_sd(
        s,
        fallback = 0
      )

      bw0 <- if (
        is.finite(ss) &&
        ss > 1e-12
      ) {
        0.20 * ss
      } else {
        max(
          1e-8,
          1e-6 *
            max(
              1,
              abs(
                mean(
                  s
                )
              )
            )
        )
      }
    }

    bw <- max(
      1e-12,
      bw_factor *
        bw0
    )

    dfun <- local({
      centers <- s
      hbw <- bw

      function(
          x,
          log = FALSE
      ) {

        x <- as.numeric(
          x
        )

        ans <- vapply(
          x,
          function(xx) {
            mean(
              stats::dnorm(
                xx,
                mean = centers,
                sd = hbw
              )
            )
          },
          numeric(1L)
        )

        if (isTRUE(log)) {
          log(
            pmax(
              ans,
              .Machine$double.xmin
            )
          )
        } else {
          ans
        }
      }
    })

    pfun <- local({
      centers <- s
      hbw <- bw

      function(
          q,
          lower.tail = TRUE,
          log.p = FALSE
      ) {

        q <- as.numeric(
          q
        )

        ans <- vapply(
          q,
          function(qq) {
            mean(
              stats::pnorm(
                qq,
                mean = centers,
                sd = hbw
              )
            )
          },
          numeric(1L)
        )

        if (!isTRUE(lower.tail)) {
          ans <- 1 - ans
        }

        ans <- pmin(
          1,
          pmax(
            0,
            ans
          )
        )

        if (isTRUE(log.p)) {
          log(
            pmax(
              ans,
              .Machine$double.xmin
            )
          )
        } else {
          ans
        }
      }
    })

    qfun <- local({
      centers <- s
      hbw <- bw

      cdf_scalar <- function(x) {
        mean(
          stats::pnorm(
            x,
            mean = centers,
            sd = hbw
          )
        )
      }

      function(
          p,
          lower.tail = TRUE,
          log.p = FALSE
      ) {

        p <- as.numeric(
          p
        )

        if (isTRUE(log.p)) {
          p <- exp(
            p
          )
        }

        if (!isTRUE(lower.tail)) {
          p <- 1 - p
        }

        out <- rep(
          NaN,
          length(
            p
          )
        )

        for (
          ii in seq_along(
            p
          )
        ) {

          pp <- p[ii]

          if (!is.finite(pp) ||
              pp < 0 ||
              pp > 1) {
            out[ii] <- NaN
            next
          }

          if (pp == 0) {
            out[ii] <- -Inf
            next
          }

          if (pp == 1) {
            out[ii] <- Inf
            next
          }

          lo <- min(
            centers
          ) -
            10 *
              hbw

          hi <- max(
            centers
          ) +
            10 *
              hbw

          # Expand the bracket only when extreme probabilities require it.
          expand_count <- 0L

          while (
            cdf_scalar(
              lo
            ) > pp &&
            expand_count < 12L
          ) {
            lo <- lo -
              2^expand_count *
              hbw
            expand_count <- expand_count +
              1L
          }

          expand_count <- 0L

          while (
            cdf_scalar(
              hi
            ) < pp &&
            expand_count < 12L
          ) {
            hi <- hi +
              2^expand_count *
              hbw
            expand_count <- expand_count +
              1L
          }

          root <- stats::uniroot(
            function(xx) {
              cdf_scalar(
                xx
              ) -
                pp
            },
            interval = c(
              lo,
              hi
            ),
            tol = 1e-8
          )

          out[ii] <- root$root
        }

        out
      }
    })

    rfun <- local({
      centers <- s
      hbw <- bw

      function(n) {

        n <- as.integer(
          n
        )

        if (length(n) != 1L ||
            is.na(n) ||
            n < 0L) {
          stop(
            "n must be one non-negative integer."
          )
        }

        if (n == 0L) {
          return(
            numeric(0)
          )
        }

        idx <- sample.int(
          length(
            centers
          ),
          size = n,
          replace = TRUE
        )

        centers[
          idx
        ] +
          stats::rnorm(
            n,
            sd = hbw
          )
      }
    })

    list(
      dfun = dfun,
      pfun = pfun,
      qfun = qfun,
      rfun = rfun,
      bandwidth = bw,
      n_draws = length(
        s
      )
    )
  }

  make_horizon_distributions <- function(
      paths,
      bw_factor = distribution_bw_factor
  ) {

    paths <- as.matrix(
      paths
    )

    if (ncol(paths) != horizon) {
      stop(
        "paths must have exactly 'horizon' columns."
      )
    }

    dists <- lapply(
      seq_len(
        horizon
      ),
      function(h) {
        make_kernel_distribution(
          paths[
            ,
            h
          ],
          bw_factor = bw_factor
        )
      }
    )

    list(
      dfun = lapply(
        dists,
        `[[`,
        "dfun"
      ),
      pfun = lapply(
        dists,
        `[[`,
        "pfun"
      ),
      qfun = lapply(
        dists,
        `[[`,
        "qfun"
      ),
      rfun = lapply(
        dists,
        `[[`,
        "rfun"
      ),
      bandwidth = vapply(
        dists,
        `[[`,
        numeric(1L),
        "bandwidth"
      ),
      n_draws = vapply(
        dists,
        `[[`,
        integer(1L),
        "n_draws"
      )
    )
  }

  make_gaussian_horizon_distributions <- function(
      means,
      sds
  ) {

    means <- as.numeric(
      means
    )

    sds <- pmax(
      as.numeric(
        sds
      ),
      1e-12
    )

    dlist <- vector(
      "list",
      horizon
    )

    plist <- vector(
      "list",
      horizon
    )

    qlist <- vector(
      "list",
      horizon
    )

    rlist <- vector(
      "list",
      horizon
    )

    for (
      h in seq_len(
        horizon
      )
    ) {

      mu_h <- means[h]
      sd_h <- sds[h]

      dlist[[h]] <- local({
        mu <- mu_h
        sig <- sd_h
        function(
            x,
            log = FALSE
        ) {
          stats::dnorm(
            x,
            mean = mu,
            sd = sig,
            log = log
          )
        }
      })

      plist[[h]] <- local({
        mu <- mu_h
        sig <- sd_h
        function(
            q,
            lower.tail = TRUE,
            log.p = FALSE
        ) {
          stats::pnorm(
            q,
            mean = mu,
            sd = sig,
            lower.tail = lower.tail,
            log.p = log.p
          )
        }
      })

      qlist[[h]] <- local({
        mu <- mu_h
        sig <- sd_h
        function(
            p,
            lower.tail = TRUE,
            log.p = FALSE
        ) {
          stats::qnorm(
            p,
            mean = mu,
            sd = sig,
            lower.tail = lower.tail,
            log.p = log.p
          )
        }
      })

      rlist[[h]] <- local({
        mu <- mu_h
        sig <- sd_h
        function(n) {
          stats::rnorm(
            n,
            mean = mu,
            sd = sig
          )
        }
      })
    }

    list(
      dfun = dlist,
      pfun = plist,
      qfun = qlist,
      rfun = rlist,
      mean = means,
      sd = sds
    )
  }

  # ------------------------------------------------------------------
  # Causal local drift + EWMA volatility states
  # ------------------------------------------------------------------

  build_ewma_states <- function(z) {

    nz <- length(z)

    delta <- c(
      NA_real_,
      diff(z)
    )

    mu <- rep(
      NA_real_,
      nz
    )

    sigma2 <- rep(
      NA_real_,
      nz
    )

    innovation <- rep(
      NA_real_,
      nz
    )

    std_innovation <- rep(
      NA_real_,
      nz
    )

    mu[1L] <- 0

    initial_scale <- safe_sd(
      diff(
        z[
          seq_len(
            min(
              nz,
              max(
                10L,
                min_train
              )
            )
          )
        ]
      ),
      fallback = safe_sd(
        z,
        fallback = 1
      )
    )

    sigma2[1L] <- max(
      initial_scale^2,
      1e-10
    )

    if (nz >= 2L) {
      for (tt in 2:nz) {

        innovation[tt] <- delta[tt] -
          mu[tt - 1L]

        sigma2[tt] <-
          vol_lambda *
            sigma2[tt - 1L] +
          (1 - vol_lambda) *
            innovation[tt]^2

        sigma2[tt] <- max(
          sigma2[tt],
          1e-10
        )

        mu[tt] <-
          drift_lambda *
            mu[tt - 1L] +
          (1 - drift_lambda) *
            delta[tt]

        std_innovation[tt] <-
          innovation[tt] /
          sqrt(
            sigma2[tt]
          )
      }
    }

    list(
      delta = delta,
      drift = mu,
      variance = sigma2,
      sigma = sqrt(sigma2),
      innovation = innovation,
      std_innovation = std_innovation
    )
  }

  ewma_state <- build_ewma_states(x)

  # ------------------------------------------------------------------
  # Baseline model specification and causal horizon forecasts
  # ------------------------------------------------------------------

  control_value <- function(name, default) {
    value <- baseline_control[[name]]
    if (is.null(value)) default else value
  }

  initial_baseline_data <- x[seq_len(min_train)]
  baseline_spec <- switch(
    baseline,
    ewma = list(label = "Drift/EWMA"),
    arima = {
      if (isTRUE(autotune)) {
        selected <- suppressWarnings(forecast::auto.arima(
          initial_baseline_data,
          seasonal = FALSE,
          stepwise = isTRUE(control_value("stepwise", TRUE)),
          approximation = isTRUE(control_value("approximation", FALSE)),
          max.p = as.integer(control_value("max.p", 3L)),
          max.q = as.integer(control_value("max.q", 3L)),
          max.d = as.integer(control_value("max.d", 1L))
        ))
      } else {
        order <- as.integer(control_value("order", c(1L, 1L, 0L)))
        if (length(order) != 3L || any(order < 0L)) {
          stop("baseline_control$order must contain three non-negative integers.")
        }
        selected <- suppressWarnings(forecast::Arima(initial_baseline_data,
          order = order,
          include.drift = isTRUE(control_value("include.drift", order[2L] == 1L))))
      }
      ord <- forecast::arimaorder(selected)
      fixed_order <- as.integer(ord[c("p", "d", "q")])
      list(order = fixed_order,
        include.mean = "intercept" %in% names(stats::coef(selected)),
        include.drift = "drift" %in% names(stats::coef(selected)),
        label = paste0("ARIMA(", paste(ord[c("p", "d", "q")], collapse = ","), ")"))
    },
    arfima = {
      if (isTRUE(autotune)) {
        selected <- suppressWarnings(forecast::arfima(
          initial_baseline_data,
          drange = as.numeric(control_value("drange", c(0, 0.5))),
          estim = match.arg(control_value("estim", "mle"), c("mle", "ls"))
        ))
      } else {
        order <- as.integer(control_value("order", c(1L, 0L)))
        if (length(order) != 2L || any(order < 0L)) {
          stop("For ARFIMA, baseline_control$order must contain p and q.")
        }
        fixed <- suppressWarnings(fracdiff::fracdiff(initial_baseline_data,
          nar = order[1L], nma = order[2L],
          drange = as.numeric(control_value("drange", c(0, 0.5)))))
        selected <- suppressWarnings(forecast::arfima(initial_baseline_data,
          model = fixed))
      }
      p <- length(selected$ar)
      q <- length(selected$ma)
      list(order = c(p, q),
        label = paste0("ARFIMA(", p, ",", format(round(selected$d, 3), nsmall = 3),
          ",", q, ")"))
    },
    structural = {
      requested_type <- control_value("type", NULL)
      if (!is.null(requested_type)) {
        selected_type <- match.arg(requested_type, c("level", "trend"))
      } else if (isTRUE(autotune)) {
        candidates <- lapply(c("level", "trend"), function(type) {
          try(suppressWarnings(stats::StructTS(initial_baseline_data, type = type)),
            silent = TRUE)
        })
        score <- vapply(candidates, function(model) {
          if (inherits(model, "try-error")) Inf else
            -2 * as.numeric(model$loglik) + 2 * length(model$coef)
        }, numeric(1L))
        selected_type <- c("level", "trend")[[which.min(score)]]
      } else {
        selected_type <- "trend"
      }
      list(type = selected_type,
        label = if (selected_type == "level") "Structural local level" else
          "Structural local trend")
    }
  )

  baseline_for_series <- function(series, origin, state = NULL) {
    history <- series[seq_len(origin)]
    h <- seq_len(horizon)
    if (identical(baseline, "ewma")) {
      if (is.null(state)) state <- build_ewma_states(history)
      level <- history[origin]
      mu <- state$drift[origin]
      sig <- max(state$sigma[origin], 1e-10)
      return(list(mean = level + h * mu, sd = sig * sqrt(h),
        level = level, drift = mu, sigma = sig, fallback = FALSE))
    }

    fitted <- try(suppressWarnings(switch(
      baseline,
      arima = forecast::Arima(history, order = baseline_spec$order,
        include.mean = baseline_spec$include.mean,
        include.drift = baseline_spec$include.drift),
      arfima = {
        current <- fracdiff::fracdiff(history,
          nar = baseline_spec$order[1L], nma = baseline_spec$order[2L],
          drange = as.numeric(control_value("drange", c(0, 0.5))))
        forecast::arfima(history, model = current)
      },
      structural = stats::StructTS(history, type = baseline_spec$type)
    )), silent = TRUE)

    prediction <- if (inherits(fitted, "try-error")) fitted else try({
      if (identical(baseline, "structural")) {
        stats::predict(fitted, n.ahead = horizon)
      } else {
        forecast::forecast(fitted, h = horizon, level = 90)
      }
    }, silent = TRUE)

    if (inherits(prediction, "try-error")) {
      fallback_state <- if (is.null(state)) build_ewma_states(history) else state
      level <- history[origin]
      mu <- fallback_state$drift[origin]
      sig <- max(fallback_state$sigma[origin], 1e-10)
      return(list(mean = level + h * mu, sd = sig * sqrt(h),
        level = level, drift = mu, sigma = sig, fallback = TRUE))
    }

    if (identical(baseline, "structural")) {
      mean_forecast <- as.numeric(prediction$pred)
      sd_forecast <- as.numeric(prediction$se)
    } else {
      mean_forecast <- as.numeric(prediction$mean)
      sd_forecast <- (as.numeric(prediction$upper[, 1L]) -
        as.numeric(prediction$lower[, 1L])) / (2 * stats::qnorm(0.95))
    }
    fallback_scale <- safe_sd(diff(history), fallback = safe_sd(history, 1))
    sd_forecast[!is.finite(sd_forecast) | sd_forecast < 1e-10] <-
      fallback_scale * sqrt(h[!is.finite(sd_forecast) | sd_forecast < 1e-10])
    level <- history[origin]
    list(mean = mean_forecast, sd = sd_forecast, level = level,
      drift = mean_forecast[1L] - level, sigma = sd_forecast[1L], fallback = FALSE)
  }

  # ------------------------------------------------------------------
  # Context features
  # ------------------------------------------------------------------

  context_at <- function(
      origin,
      state = ewma_state,
      series = x
  ) {

    sig <- max(
      state$sigma[origin],
      1e-10
    )

    recent_innov <- take_recent(
      state$std_innovation[
        seq_len(origin)
      ],
      innovation_lags
    )

    recent_delta <- state$delta[
      seq_len(origin)
    ]

    recent_delta <- recent_delta[
      is.finite(recent_delta)
    ]

    short_n <- min(
      3L,
      length(recent_delta)
    )

    long_n <- min(
      10L,
      length(recent_delta)
    )

    momentum_short <- if (short_n > 0L) {
      mean(
        tail(
          recent_delta,
          short_n
        )
      ) / sig
    } else {
      0
    }

    momentum_long <- if (long_n > 0L) {
      mean(
        tail(
          recent_delta,
          long_n
        )
      ) / sig
    } else {
      0
    }

    drift_z <- state$drift[origin] /
      sig

    ans <- c(
      setNames(
        recent_innov,
        paste0(
          "innov_",
          seq_len(
            innovation_lags
          )
        )
      ),
      drift_z = drift_z,
      log_sigma = log(sig),
      momentum_3 = momentum_short,
      momentum_10 = momentum_long
    )

    ans[
      !is.finite(ans)
    ] <- 0

    ans
  }

  baseline_at <- function(
      origin,
      state = ewma_state,
      series = x
  ) {

    baseline_for_series(series, origin, state)
  }

  # ------------------------------------------------------------------
  # Automatic origin selection
  # ------------------------------------------------------------------

  all_origins <- seq.int(
    min_train,
    n - horizon
  )

  available_origins <- length(
    all_origins
  )

  context_dim_est <- innovation_lags + 4L

  origins_per_feature <- 6L
  min_calibration_origins <- 30L
  min_test_origins <- 40L
  auto_origin_cap <- 500L

  train_fraction <- 1 -
    cal_fraction -
    test_fraction

  feature_need <- ceiling(
    origins_per_feature *
      context_dim_est /
      train_fraction
  )

  calibration_need <- ceiling(
    min_calibration_origins /
      cal_fraction
  )

  test_need <- ceiling(
    min_test_origins /
      test_fraction
  )

  overlap_need <- ceiling(
    available_origins /
      max(
        1L,
        horizon
      )
  )

  if (is.null(n_origins)) {

    target_origins <- min(
      available_origins,
      auto_origin_cap,
      max(
        feature_need,
        calibration_need,
        test_need,
        overlap_need
      )
    )

    origin_mode <- "automatic"

  } else {

    if (
      length(n_origins) != 1L ||
      is.na(n_origins) ||
      n_origins <= 0
    ) {
      stop(
        "n_origins must be NULL or ",
        "one positive number."
      )
    }

    if (is.infinite(n_origins)) {
      target_origins <- available_origins
    } else {
      target_origins <- min(
        available_origins,
        as.integer(
          round(n_origins)
        )
      )
    }

    origin_mode <- "manual"
  }

  if (target_origins <
      available_origins) {

    ii <- unique(
      as.integer(
        round(
          seq(
            1,
            available_origins,
            length.out = target_origins
          )
        )
      )
    )

    origins <- all_origins[ii]

  } else {

    origins <- all_origins
  }

  selected_origins <- length(
    origins
  )

  median_origin_spacing <- if (
    selected_origins > 1L
  ) {
    stats::median(
      diff(origins)
    )
  } else {
    NA_real_
  }

  if (verbose) {
    message(
      "Origin selection: ",
      origin_mode,
      " | ",
      selected_origins,
      "/",
      available_origins,
      " origins",
      " | median spacing=",
      round(
        median_origin_spacing,
        1
      ),
      " | horizon=",
      horizon
    )
  }

  # ------------------------------------------------------------------
  # Prepare rolling supervised examples
  #
  # This is O(number of selected origins); no model re-fitting is needed.
  # ------------------------------------------------------------------

  prep_time_start <- proc.time()[3L]

  rolling_one <- function(oo) {

    base <- baseline_at(
      oo
    )

    ctx <- context_at(
      oo
    )

    yy <- x[
      (oo + 1L):
        (oo + horizon)
    ]

    # direct target geometry: direct H-step level forecast errors.
    level_error <- yy -
      base$mean

    list(
      actual = yy,
      baseline = base$mean,
      error = level_error,
      baseline_sd = base$sd,
      context = ctx,
      level = base$level,
      drift = base$drift,
      sigma = base$sigma,
      fallback = base$fallback,
      origin = oo
    )
  }

  rolling_results <- lapply(
    origins,
    rolling_one
  )

  actual_mat <- do.call(
    rbind,
    lapply(
      rolling_results,
      `[[`,
      "actual"
    )
  )

  base_mat <- do.call(
    rbind,
    lapply(
      rolling_results,
      `[[`,
      "baseline"
    )
  )

  err_mat <- do.call(
    rbind,
    lapply(
      rolling_results,
      `[[`,
      "error"
    )
  )

  baseline_sd_mat <- do.call(
    rbind,
    lapply(
      rolling_results,
      `[[`,
      "baseline_sd"
    )
  )

  context_mat <- do.call(
    rbind,
    lapply(
      rolling_results,
      `[[`,
      "context"
    )
  )

  level_vec <- vapply(
    rolling_results,
    `[[`,
    numeric(1L),
    "level"
  )

  drift_vec <- vapply(
    rolling_results,
    `[[`,
    numeric(1L),
    "drift"
  )

  sigma_vec <- vapply(
    rolling_results,
    `[[`,
    numeric(1L),
    "sigma"
  )

  baseline_fallback_vec <- vapply(
    rolling_results,
    `[[`,
    logical(1L),
    "fallback"
  )

  used_origins <- vapply(
    rolling_results,
    `[[`,
    integer(1L),
    "origin"
  )

  prep_seconds <- unname(
    proc.time()[3L] -
      prep_time_start
  )

  rownames(
    actual_mat
  ) <- used_origins

  rownames(
    base_mat
  ) <- used_origins

  rownames(
    err_mat
  ) <- used_origins

  rownames(
    baseline_sd_mat
  ) <- used_origins

  rownames(
    context_mat
  ) <- used_origins

  if (verbose) {
    message(
      "Prepared ",
      length(
        rolling_results
      ),
      " origins in ",
      round(
        prep_seconds,
        3
      ),
      " s"
    )
  }

  # ------------------------------------------------------------------
  # Chronological train / spectral-calibration / final-test split
  # ------------------------------------------------------------------

  n_orig <- nrow(
    err_mat
  )

  n_cal <- max(
    10L,
    floor(
      n_orig *
        cal_fraction
    )
  )

  n_test <- max(
    10L,
    floor(
      n_orig *
        test_fraction
    )
  )

  n_train_orig <- n_orig -
    n_cal -
    n_test

  if (n_train_orig < 20L) {
    stop(
      "Too few training origins after the ",
      "train/calibration/test split."
    )
  }

  train_idx <- seq_len(
    n_train_orig
  )

  cal_idx <- (
    n_train_orig +
      1L
  ):(
    n_train_orig +
      n_cal
  )

  test_idx <- (
    n_train_orig +
      n_cal +
      1L
  ):n_orig

  # ------------------------------------------------------------------
  # State-dependent direct level-error scaling
  #
  # Flow target:
  #   error(i,h) = x_(i+h) - baseline(i,h)
  #
  # The Drift/EWMA baseline implies the raw H-step scale:
  #   sigma_i * sqrt(h)
  #
  # We retain a training-only horizon correction:
  #   k_h = SD( centered_error(i,h) / [sigma_i * sqrt(h)] )
  #
  # Final Flow scale:
  #   scale(i,h) = sigma_i * sqrt(h) * k_h
  # ------------------------------------------------------------------

  resid_center <- colMeans(
    err_mat[
      train_idx,
      ,
      drop = FALSE
    ]
  )

  raw_scale_mat <- pmax(
    baseline_sd_mat,
    1e-10
  )

  centered_train <- sweep(
    err_mat[
      train_idx,
      ,
      drop = FALSE
    ],
    2L,
    resid_center,
    "-"
  )

  train_by_scale <-
    centered_train /
    raw_scale_mat[
      train_idx,
      ,
      drop = FALSE
    ]

  horizon_scale <- apply(
    train_by_scale,
    2L,
    safe_sd
  )

  horizon_scale[
    !is.finite(
      horizon_scale
    ) |
      horizon_scale <
        1e-10
  ] <- 1

  state_scale_mat <- sweep(
    raw_scale_mat,
    2L,
    horizon_scale,
    "*"
  )

  resid_std <- sweep(
    err_mat,
    2L,
    resid_center,
    "-"
  ) /
    state_scale_mat

  # ------------------------------------------------------------------
  # Context standardization
  # ------------------------------------------------------------------

  cs <- standardize_matrix(
    context_mat[
      train_idx,
      ,
      drop = FALSE
    ]
  )

  context_center <- cs$center
  context_scale <- cs$scale

  context_std <- sweep(
    context_mat,
    2L,
    context_center,
    "-"
  )

  context_std <- sweep(
    context_std,
    2L,
    context_scale,
    "/"
  )

  # ------------------------------------------------------------------
  # Single ELM velocity field
  #
  # direct intentionally uses one ELM only.  This removes bootstrap/model
  # uncertainty from the predictive distribution.  Forecast uncertainty
  # now comes from:
  #   - the stochastic Flow base distribution,
  #   - the learned joint H-step residual geometry.
  # ------------------------------------------------------------------

  set.seed(seed)

  nr <- length(
    train_idx
  )

  input_dim <- horizon +
    1L +
    ncol(
      context_std
    )

  R_train <- resid_std[
    train_idx,
    ,
    drop = FALSE
  ]

  C_train <- context_std[
    train_idx,
    ,
    drop = FALSE
  ]

  elm_time_start <- proc.time()[3L]

  n_flow <- nr *
    flow_aug

  X_flow <- matrix(
    NA_real_,
    n_flow,
    input_dim
  )

  U_flow <- matrix(
    NA_real_,
    n_flow,
    horizon
  )

  rr <- 1L

  for (
    a in seq_len(
      flow_aug
    )
  ) {

    z0 <- matrix(
      stats::rnorm(
        nr *
          horizon
      ),
      nr,
      horizon
    )

    tau <- stats::runif(
      nr
    )

    zt <- z0 *
      (1 - tau) +
      R_train * tau

    uu <- R_train -
      z0

    ids <- rr:
      (rr + nr - 1L)

    X_flow[
      ids,
    ] <- cbind(
      zt,
      tau,
      C_train
    )

    U_flow[
      ids,
    ] <- uu

    rr <- rr +
      nr
  }

  if (verbose) {
    message(
      "Fitting single ELM velocity field: ",
      n_flow,
      " flow samples | ",
      n_hidden,
      " hidden units"
    )
  }

  W <- matrix(
    stats::rnorm(
      n_hidden *
        input_dim,
      sd = 1 /
        sqrt(
          input_dim
        )
    ),
    nrow = n_hidden,
    ncol = input_dim
  )

  b <- stats::runif(
    n_hidden,
    min = -1,
    max = 1
  )

  A <- X_flow %*%
    t(W)

  A <- sweep(
    A,
    2L,
    b,
    "+"
  )

  Hm <- tanh(A)

  Hdesign <- cbind(
    1,
    Hm
  )

  lambda_eff <- max(
    lambda,
    1e-10
  )

  penalty <- diag(
    c(
      0,
      rep(
        lambda_eff,
        n_hidden
      )
    )
  )

  beta <- solve(
    crossprod(
      Hdesign
    ) +
      penalty,
    crossprod(
      Hdesign,
      U_flow
    )
  )

  fitted_u <- Hdesign %*%
    beta

  flow_train_mse <- mean(
    (
      fitted_u -
        U_flow
    )^2
  )

  elm_seconds <- unname(
    proc.time()[3L] -
      elm_time_start
  )

  if (verbose) {
    message(
      "  ELM fitted in ",
      round(
        elm_seconds,
        2
      ),
      " s | training MSE=",
      signif(
        flow_train_mse,
        5
      )
    )
  }

  elm_predict <- function(
      Xin
  ) {

    Xin <- as.matrix(
      Xin
    )

    A <- Xin %*%
      t(W)

    A <- sweep(
      A,
      2L,
      b,
      "+"
    )

    hh <- tanh(
      A
    )

    cbind(
      1,
      hh
    ) %*%
      beta
  }

  # ------------------------------------------------------------------
  # Conditional Flow simulation
  # ------------------------------------------------------------------

  simulate_standardized_residuals <- function(
      context_raw,
      nsim,
      sim_seed = NULL
  ) {

    if (!is.null(sim_seed)) {
      set.seed(
        sim_seed
      )
    }

    context_raw <- as.numeric(
      context_raw
    )

    cstd <- (
      context_raw -
        context_center
    ) /
      context_scale

    cstd[
      !is.finite(cstd)
    ] <- 0

    Z <- matrix(
      stats::rnorm(
        nsim *
          horizon
      ),
      nsim,
      horizon
    )

    Cmat <- matrix(
      cstd,
      nrow = nsim,
      ncol = length(
        cstd
      ),
      byrow = TRUE
    )

    dt <- 1 /
      n_steps

    vel <- function(
        Zin,
        tau
    ) {

      Xp <- cbind(
        Zin,
        rep(
          tau,
          nrow(
            Zin
          )
        ),
        Cmat
      )

      elm_predict(
        Xp
      )
    }

    tt <- 0

    for (
      ss in seq_len(
        n_steps
      )
    ) {

      k1 <- vel(
        Z,
        tt
      )

      k2 <- vel(
        Z +
          0.5 *
            dt *
            k1,
        tt +
          0.5 *
            dt
      )

      k3 <- vel(
        Z +
          0.5 *
            dt *
            k2,
        tt +
          0.5 *
            dt
      )

      k4 <- vel(
        Z +
          dt *
            k3,
        tt +
          dt
      )

      Z <- Z +
        (
          dt /
            6
        ) *
        (
          k1 +
            2 * k2 +
            2 * k3 +
            k4
        )

      tt <- tt +
        dt
    }

    Z
  }

  paths_from_state <- function(
      baseline,
      context_raw,
      state_scale,
      nsim,
      sim_seed = NULL
  ) {

    Z1 <- simulate_standardized_residuals(
      context_raw,
      nsim,
      sim_seed
    )

    current_scale <- as.numeric(
      state_scale
    )

    current_scale[
      !is.finite(
        current_scale
      ) |
        current_scale <
          1e-10
    ] <- 1e-10

    residual <- sweep(
      Z1,
      2L,
      current_scale,
      "*"
    )

    residual <- sweep(
      residual,
      2L,
      resid_center,
      "+"
    )

    sweep(
      residual,
      2L,
      baseline,
      "+"
    )
  }

  # ------------------------------------------------------------------
  # Baseline path simulation for returned predictions
  # ------------------------------------------------------------------

  simulate_baseline_paths <- function(
      mean,
      sd,
      nsim,
      sim_seed = NULL
  ) {

    if (!is.null(sim_seed)) {
      set.seed(
        sim_seed
      )
    }

    paths <- matrix(
      stats::rnorm(
        nsim * length(mean)
      ),
      nsim,
      length(mean)
    )
    sweep(sweep(paths, 2L, sd, "*"), 2L, mean, "+")
  }

  # ------------------------------------------------------------------
  # Spectral horizon calibration
  #
  # For every calibration origin:
  #   1) simulate the raw Flow future distribution;
  #   2) center simulated paths around the raw Flow mean;
  #   3) project path deviations onto an orthonormal DCT basis;
  #   4) compare realized vs simulated variance mode-by-mode.
  #
  # Raw spectral temperature:
  #
  #   tau_k = sqrt( Var(realized coefficient_k) /
  #                 E[Var(simulated coefficient_k)] )
  #
  # Only the first spectral_modes_used low-frequency modes are calibrated.
  # Higher modes remain tau_k = 1.  Low-frequency tau values are smoothed
  # in log-space and mildly shrunk toward one.
  # ------------------------------------------------------------------

  if (verbose) {
    message(
      "Estimating spectral calibration on ",
      length(
        cal_idx
      ),
      " chronological calibration origins..."
    )
  }

  calibration_time_start <- proc.time()[3L]

  spectral_calibration_one <- function(
      kk
  ) {

    ii <- cal_idx[kk]

    flow_sims <- paths_from_state(
      baseline = base_mat[
        ii,
      ],
      context_raw = context_mat[
        ii,
      ],
      state_scale = state_scale_mat[
        ii,
      ],
      nsim = cal_sims,
      sim_seed = seed +
        20000L +
        kk
    )

    center <- colMeans(
      flow_sims
    )

    deviations <- sweep(
      flow_sims,
      2L,
      center,
      "-"
    )

    coeff <- deviations %*%
      spectral_basis

    sim_mode_var <- apply(
      coeff,
      2L,
      stats::var
    )

    realized_deviation <- actual_mat[
      ii,
    ] -
      center

    realized_coeff <- as.numeric(
      realized_deviation %*%
        spectral_basis
    )

    list(
      simulated_mode_variance =
        sim_mode_var,
      realized_coefficient =
        realized_coeff
    )
  }

  spectral_calibration_results <- parallel_lapply(
    seq_along(
      cal_idx
    ),
    spectral_calibration_one,
    stage = "spectral calibration"
  )

  cal_sim_mode_var <- do.call(
    rbind,
    lapply(
      spectral_calibration_results,
      `[[`,
      "simulated_mode_variance"
    )
  )

  cal_real_coeff <- do.call(
    rbind,
    lapply(
      spectral_calibration_results,
      `[[`,
      "realized_coefficient"
    )
  )

  flow_mode_variance <- colMeans(
    cal_sim_mode_var,
    na.rm = TRUE
  )

  realized_mode_variance <- apply(
    cal_real_coeff,
    2L,
    stats::var,
    na.rm = TRUE
  )

  realized_mode_bias <- colMeans(
    cal_real_coeff,
    na.rm = TRUE
  )

  eps_mode <- 1e-10

  raw_tau <- sqrt(
    pmax(
      realized_mode_variance,
      eps_mode
    ) /
      pmax(
        flow_mode_variance,
        eps_mode
      )
  )

  raw_tau[
    !is.finite(
      raw_tau
    )
  ] <- 1

  tau_clipped <- pmin(
    spectral_tau_bounds[2L],
    pmax(
      spectral_tau_bounds[1L],
      raw_tau
    )
  )

  spectral_tau <- rep(
    1,
    horizon
  )

  km <- spectral_modes_used

  if (km >= 4L) {

    ss <- try(
      stats::smooth.spline(
        x = seq_len(
          km
        ),
        y = log(
          tau_clipped[
            seq_len(
              km
            )
          ]
        ),
        spar = spectral_spar
      ),
      silent = TRUE
    )

    if (!inherits(
      ss,
      "try-error"
    )) {

      smooth_log_tau <- as.numeric(
        stats::predict(
          ss,
          x = seq_len(
            km
          )
        )$y
      )

    } else {

      smooth_log_tau <- log(
        tau_clipped[
          seq_len(
            km
          )
        ]
      )
    }

  } else {

    smooth_log_tau <- log(
      tau_clipped[
        seq_len(
          km
        )
      ]
    )
  }

  # Shrink calibration gently toward tau=1 to reduce finite-calibration
  # sample noise.  In log-space, zero corresponds exactly to tau=1.
  smooth_log_tau <-
    (
      1 -
        spectral_shrink_to_one
    ) *
    smooth_log_tau

  spectral_tau[
    seq_len(
      km
    )
  ] <- exp(
    smooth_log_tau
  )

  spectral_tau <- pmin(
    spectral_tau_bounds[2L],
    pmax(
      spectral_tau_bounds[1L],
      spectral_tau
    )
  )

  if (km < horizon) {
    spectral_tau[
      (km + 1L):
        horizon
    ] <- 1
  }

  calibration_seconds <- unname(
    proc.time()[3L] -
      calibration_time_start
  )

  if (verbose) {
    message(
      "  Spectral calibration completed in ",
      round(
        calibration_seconds,
        2
      ),
      " s | calibrated modes=",
      km,
      " | median low-frequency tau=",
      round(
        stats::median(
          spectral_tau[
            seq_len(
              km
            )
          ]
        ),
        3
      )
    )
  }

  # ------------------------------------------------------------------
  # Final held-out probabilistic test
  # ------------------------------------------------------------------

  if (verbose) {
    message(
      "Running final probabilistic test on ",
      length(
        test_idx
      ),
      " untouched origins..."
    )
  }

  test_time_start <- proc.time()[3L]

  z90 <- stats::qnorm(
    0.95
  )

  test_one <- function(
      kk
  ) {

    ii <- test_idx[kk]

    raw_flow_sims <- paths_from_state(
      baseline = base_mat[
        ii,
      ],
      context_raw = context_mat[
        ii,
      ],
      state_scale = state_scale_mat[
        ii,
      ],
      nsim = test_sims,
      sim_seed = seed +
        40000L +
        kk
    )

    cal_flow_sims <- apply_spectral_calibration(
      raw_flow_sims,
      spectral_tau
    )$samples

    yy <- actual_mat[
      ii,
    ]

    base_mean <- base_mat[
      ii,
    ]

    base_sd <- baseline_sd_mat[
      ii,
    ]

    baseline_lo <- base_mean -
      z90 *
        base_sd

    baseline_hi <- base_mean +
      z90 *
        base_sd

    baseline_pit <- stats::pnorm(
      yy,
      mean = base_mean,
      sd = pmax(
        base_sd,
        1e-10
      )
    )

    baseline_crps <- gaussian_crps(
      yy,
      base_mean,
      base_sd
    )

    raw_pit <- numeric(
      horizon
    )

    raw_crps <- numeric(
      horizon
    )

    cal_pit <- numeric(
      horizon
    )

    cal_crps <- numeric(
      horizon
    )

    for (
      h in seq_len(
        horizon
      )
    ) {

      raw_pit[h] <- mean(
        raw_flow_sims[
          ,
          h
        ] <=
          yy[h]
      )

      raw_crps[h] <- empirical_crps(
        raw_flow_sims[
          ,
          h
        ],
        yy[h]
      )

      cal_pit[h] <- mean(
        cal_flow_sims[
          ,
          h
        ] <=
          yy[h]
      )

      cal_crps[h] <- empirical_crps(
        cal_flow_sims[
          ,
          h
        ],
        yy[h]
      )
    }

    list(
      raw_mean = colMeans(
        raw_flow_sims
      ),

      raw_lo = apply(
        raw_flow_sims,
        2L,
        stats::quantile,
        probs = 0.05,
        names = FALSE
      ),

      raw_hi = apply(
        raw_flow_sims,
        2L,
        stats::quantile,
        probs = 0.95,
        names = FALSE
      ),

      raw_pit = raw_pit,
      raw_crps = raw_crps,

      cal_mean = colMeans(
        cal_flow_sims
      ),

      cal_lo = apply(
        cal_flow_sims,
        2L,
        stats::quantile,
        probs = 0.05,
        names = FALSE
      ),

      cal_hi = apply(
        cal_flow_sims,
        2L,
        stats::quantile,
        probs = 0.95,
        names = FALSE
      ),

      cal_pit = cal_pit,
      cal_crps = cal_crps,

      baseline_lo = baseline_lo,
      baseline_hi = baseline_hi,
      baseline_pit = baseline_pit,
      baseline_crps = baseline_crps
    )
  }

  test_results <- parallel_lapply(
    seq_along(
      test_idx
    ),
    test_one,
    stage = "final probabilistic test"
  )

  test_raw_mean <- do.call(
    rbind,
    lapply(
      test_results,
      `[[`,
      "raw_mean"
    )
  )

  test_raw_lo <- do.call(
    rbind,
    lapply(
      test_results,
      `[[`,
      "raw_lo"
    )
  )

  test_raw_hi <- do.call(
    rbind,
    lapply(
      test_results,
      `[[`,
      "raw_hi"
    )
  )

  test_raw_pit <- do.call(
    rbind,
    lapply(
      test_results,
      `[[`,
      "raw_pit"
    )
  )

  test_raw_crps <- do.call(
    rbind,
    lapply(
      test_results,
      `[[`,
      "raw_crps"
    )
  )

  test_cal_mean <- do.call(
    rbind,
    lapply(
      test_results,
      `[[`,
      "cal_mean"
    )
  )

  test_cal_lo <- do.call(
    rbind,
    lapply(
      test_results,
      `[[`,
      "cal_lo"
    )
  )

  test_cal_hi <- do.call(
    rbind,
    lapply(
      test_results,
      `[[`,
      "cal_hi"
    )
  )

  test_cal_pit <- do.call(
    rbind,
    lapply(
      test_results,
      `[[`,
      "cal_pit"
    )
  )

  test_cal_crps <- do.call(
    rbind,
    lapply(
      test_results,
      `[[`,
      "cal_crps"
    )
  )

  test_base_lo <- do.call(
    rbind,
    lapply(
      test_results,
      `[[`,
      "baseline_lo"
    )
  )

  test_base_hi <- do.call(
    rbind,
    lapply(
      test_results,
      `[[`,
      "baseline_hi"
    )
  )

  test_base_pit <- do.call(
    rbind,
    lapply(
      test_results,
      `[[`,
      "baseline_pit"
    )
  )

  test_base_crps <- do.call(
    rbind,
    lapply(
      test_results,
      `[[`,
      "baseline_crps"
    )
  )

  test_seconds <- unname(
    proc.time()[3L] -
      test_time_start
  )

  if (verbose) {
    message(
      "  Final test completed in ",
      round(
        test_seconds,
        2
      ),
      " s"
    )
  }

  test_actual <- actual_mat[
    test_idx,
    ,
    drop = FALSE
  ]

  test_base <- base_mat[
    test_idx,
    ,
    drop = FALSE
  ]

  rmse_base_h <- sqrt(
    colMeans(
      (
        test_base -
          test_actual
      )^2
    )
  )

  rmse_flow_raw_h <- sqrt(
    colMeans(
      (
        test_raw_mean -
          test_actual
      )^2
    )
  )

  rmse_flow_cal_h <- sqrt(
    colMeans(
      (
        test_cal_mean -
          test_actual
      )^2
    )
  )

  mae_base_h <- colMeans(
    abs(
      test_base -
        test_actual
    )
  )

  mae_flow_raw_h <- colMeans(
    abs(
      test_raw_mean -
        test_actual
    )
  )

  mae_flow_cal_h <- colMeans(
    abs(
      test_cal_mean -
        test_actual
    )
  )

  coverage90_base_h <- colMeans(
    test_actual >=
      test_base_lo &
      test_actual <=
      test_base_hi
  )

  coverage90_flow_raw_h <- colMeans(
    test_actual >=
      test_raw_lo &
      test_actual <=
      test_raw_hi
  )

  coverage90_flow_cal_h <- colMeans(
    test_actual >=
      test_cal_lo &
      test_actual <=
      test_cal_hi
  )

  crps_base_h <- colMeans(
    test_base_crps
  )

  crps_flow_raw_h <- colMeans(
    test_raw_crps
  )

  crps_flow_cal_h <- colMeans(
    test_cal_crps
  )

  per_horizon <- data.frame(
    horizon = seq_len(
      horizon
    ),
    rmse_ewma = rmse_base_h,
    rmse_flow_raw = rmse_flow_raw_h,
    rmse_flow_cal = rmse_flow_cal_h,
    mae_ewma = mae_base_h,
    mae_flow_raw = mae_flow_raw_h,
    mae_flow_cal = mae_flow_cal_h,
    coverage90_ewma = coverage90_base_h,
    coverage90_flow_raw = coverage90_flow_raw_h,
    coverage90_flow_cal = coverage90_flow_cal_h,
    crps_ewma = crps_base_h,
    crps_flow_raw = crps_flow_raw_h,
    crps_flow_cal = crps_flow_cal_h
  )

  aggregate_metrics <- data.frame(
    metric = c(
      "RMSE_EWMA",
      "RMSE_FLOW_RAW",
      "RMSE_FLOW_CAL",
      "MAE_EWMA",
      "MAE_FLOW_RAW",
      "MAE_FLOW_CAL",
      "COVERAGE_90_EWMA",
      "COVERAGE_90_FLOW_RAW",
      "COVERAGE_90_FLOW_CAL",
      "CRPS_EWMA",
      "CRPS_FLOW_RAW",
      "CRPS_FLOW_CAL"
    ),

    value = c(
      sqrt(
        mean(
          (
            test_base -
              test_actual
          )^2
        )
      ),

      sqrt(
        mean(
          (
            test_raw_mean -
              test_actual
          )^2
        )
      ),

      sqrt(
        mean(
          (
            test_cal_mean -
              test_actual
          )^2
        )
      ),

      mean(
        abs(
          test_base -
            test_actual
        )
      ),

      mean(
        abs(
          test_raw_mean -
            test_actual
        )
      ),

      mean(
        abs(
          test_cal_mean -
            test_actual
        )
      ),

      mean(
        test_actual >=
          test_base_lo &
          test_actual <=
          test_base_hi
      ),

      mean(
        test_actual >=
          test_raw_lo &
          test_actual <=
          test_raw_hi
      ),

      mean(
        test_actual >=
          test_cal_lo &
          test_actual <=
          test_cal_hi
      ),

      mean(
        test_base_crps
      ),

      mean(
        test_raw_crps
      ),

      mean(
        test_cal_crps
      )
    )
  )

  # ------------------------------------------------------------------
  # Current prediction
  # ------------------------------------------------------------------

  current_time_start <- proc.time()[3L]

  current_origin <- n

  current_base <- baseline_at(
    current_origin
  )

  current_ctx <- context_at(
    current_origin
  )

  current_scale <-
    current_base$sd *
    horizon_scale

  current_paths_raw <- paths_from_state(
    baseline = current_base$mean,
    context_raw = current_ctx,
    state_scale = current_scale,
    nsim = n_sims,
    sim_seed = seed +
      50000L
  )

  current_paths <- apply_spectral_calibration(
    current_paths_raw,
    spectral_tau
  )$samples

  current_baseline_paths <- simulate_baseline_paths(
    mean = current_base$mean,
    sd = current_base$sd,
    nsim = n_sims,
    sim_seed = seed +
      60000L
  )

  summarize_paths <- function(
      paths,
      baseline,
      state_scale = NULL
  ) {

    if (
      is.null(
        state_scale
      )
    ) {

      state_scale <- rep(
        NA_real_,
        ncol(
          paths
        )
      )
    }

    data.frame(
      horizon = seq_len(
        ncol(
          paths
        )
      ),

      baseline_ewma = as.numeric(
        baseline
      ),

      state_scale = as.numeric(
        state_scale
      ),

      mean = colMeans(
        paths
      ),

      median = apply(
        paths,
        2L,
        stats::median
      ),

      q05 = apply(
        paths,
        2L,
        stats::quantile,
        probs = 0.05,
        names = FALSE
      ),

      q25 = apply(
        paths,
        2L,
        stats::quantile,
        probs = 0.25,
        names = FALSE
      ),

      q75 = apply(
        paths,
        2L,
        stats::quantile,
        probs = 0.75,
        names = FALSE
      ),

      q95 = apply(
        paths,
        2L,
        stats::quantile,
        probs = 0.95,
        names = FALSE
      ),

      sd = apply(
        paths,
        2L,
        stats::sd
      )
    )
  }

  current_summary <- summarize_paths(
    current_paths,
    current_base$mean,
    current_scale
  )

  current_summary_raw <- summarize_paths(
    current_paths_raw,
    current_base$mean,
    current_scale
  )

  current_baseline_summary <- summarize_paths(
    current_baseline_paths,
    current_base$mean,
    current_base$sd
  )

  # Horizon-specific predictive distribution functions.
  current_distribution <- make_horizon_distributions(
    current_paths
  )

  current_distribution_raw <- make_horizon_distributions(
    current_paths_raw
  )

  current_distribution_ewma <- make_gaussian_horizon_distributions(
    current_base$mean,
    current_base$sd
  )

  current_forecast_seconds <- unname(
    proc.time()[3L] -
      current_time_start
  )

  # ------------------------------------------------------------------
  # New-data prediction
  # ------------------------------------------------------------------

  n_sims_default <- n_sims

  predict_new <- function(
      new_x,
      n_sims = n_sims_default,
      seed = NULL,
      plot = FALSE
  ) {

    new_x <- as.numeric(
      new_x
    )

    if (
      length(
        new_x
      ) < min_train
    ) {
      stop(
        "new_x must contain at least ",
        "min_train observations."
      )
    }

    if (
      any(
        !is.finite(
          new_x
        )
      )
    ) {
      stop(
        "new_x must contain only ",
        "finite values."
      )
    }

    new_state <- build_ewma_states(
      new_x
    )

    origin <- length(
      new_x
    )

    base_new <- baseline_for_series(new_x, origin, new_state)

    ctx_new <- {
      sig <- max(
        new_state$sigma[
          origin
        ],
        1e-10
      )

      recent_innov <- take_recent(
        new_state$std_innovation[
          seq_len(
            origin
          )
        ],
        innovation_lags
      )

      recent_delta <- new_state$delta[
        seq_len(
          origin
        )
      ]

      recent_delta <- recent_delta[
        is.finite(
          recent_delta
        )
      ]

      short_n <- min(
        3L,
        length(
          recent_delta
        )
      )

      long_n <- min(
        10L,
        length(
          recent_delta
        )
      )

      momentum_short <- if (
        short_n > 0L
      ) {
        mean(
          tail(
            recent_delta,
            short_n
          )
        ) / sig
      } else {
        0
      }

      momentum_long <- if (
        long_n > 0L
      ) {
        mean(
          tail(
            recent_delta,
            long_n
          )
        ) / sig
      } else {
        0
      }

      ans <- c(
        setNames(
          recent_innov,
          paste0(
            "innov_",
            seq_len(
              innovation_lags
            )
          )
        ),

        drift_z =
          new_state$drift[
            origin
          ] / sig,

        log_sigma =
          log(sig),

        momentum_3 =
          momentum_short,

        momentum_10 =
          momentum_long
      )

      ans[
        !is.finite(
          ans
        )
      ] <- 0

      ans
    }

    current_scale_new <-
      base_new$sd *
      horizon_scale

    sim_seed <- if (
      is.null(
        seed
      )
    ) {
      NULL
    } else {
      as.integer(
        seed
      )
    }

    paths_raw <- paths_from_state(
      baseline = base_new$mean,
      context_raw = ctx_new,
      state_scale = current_scale_new,
      nsim = as.integer(
        n_sims
      ),
      sim_seed = sim_seed
    )

    paths <- apply_spectral_calibration(
      paths_raw,
      spectral_tau
    )$samples

    baseline_paths <- simulate_baseline_paths(
      mean = base_new$mean,
      sd = base_new$sd,
      nsim = as.integer(
        n_sims
      ),
      sim_seed = if (
        is.null(
          sim_seed
        )
      ) {
        NULL
      } else {
        sim_seed +
          999L
      }
    )

    flow_summary <- summarize_paths(
      paths,
      base_new$mean,
      current_scale_new
    )

    flow_summary_raw <- summarize_paths(
      paths_raw,
      base_new$mean,
      current_scale_new
    )

    baseline_summary <- summarize_paths(
      baseline_paths,
      base_new$mean,
      base_new$sd
    )

    flow_distribution <- make_horizon_distributions(
      paths
    )

    flow_distribution_raw <- make_horizon_distributions(
      paths_raw
    )

    ewma_distribution <- make_gaussian_horizon_distributions(
      base_new$mean,
      base_new$sd
    )

    out <- list(
      flow = list(
        summary = flow_summary,
        samples = paths,
        calibrated = TRUE,
        dfun = flow_distribution$dfun,
        pfun = flow_distribution$pfun,
        qfun = flow_distribution$qfun,
        rfun = flow_distribution$rfun,
        distribution_bandwidth =
          flow_distribution$bandwidth
      ),

      flow_raw = list(
        summary = flow_summary_raw,
        samples = paths_raw,
        calibrated = FALSE,
        dfun = flow_distribution_raw$dfun,
        pfun = flow_distribution_raw$pfun,
        qfun = flow_distribution_raw$qfun,
        rfun = flow_distribution_raw$rfun,
        distribution_bandwidth =
          flow_distribution_raw$bandwidth
      ),

      spectral_calibration = list(
        tau = spectral_tau,
        calibrated_modes = spectral_modes_used
      ),

      ewma = list(
        summary = baseline_summary,
        samples = baseline_paths,
        dfun = ewma_distribution$dfun,
        pfun = ewma_distribution$pfun,
        qfun = ewma_distribution$qfun,
        rfun = ewma_distribution$rfun,
        state = list(
          level = base_new$level,
          drift = base_new$drift,
          sigma = base_new$sigma
        )
      ),

      # Convenience aliases: calibrated Flow is the primary forecast.
      dfun = flow_distribution$dfun,
      pfun = flow_distribution$pfun,
      qfun = flow_distribution$qfun,
      rfun = flow_distribution$rfun,

      context = ctx_new
    )

    if (
      isTRUE(
        plot
      )
    ) {

      hidx <- seq_along(
        new_x
      )

      futidx <- length(
        new_x
      ) +
        seq_len(
          horizon
        )

      nkeep <- min(
        80L,
        length(
          new_x
        )
      )

      obsidx <- (
        length(
          new_x
        ) -
          nkeep +
          1L
      ):
        length(
          new_x
        )

      yr <- range(
        new_x[
          obsidx
        ],
        flow_summary$q05,
        flow_summary$q95,
        base_new$mean,
        finite = TRUE
      )

      graphics::plot(
        hidx[
          obsidx
        ],
        new_x[
          obsidx
        ],
        type = "l",
        xlim = c(
          min(
            obsidx
          ),
          max(
            futidx
          )
        ),
        ylim = yr,
        xlab = "Time",
        ylab = "Value",
        main = paste0(baseline_spec$label, " + ELM Flow forecast")
      )

      graphics::polygon(
        c(
          futidx,
          rev(
            futidx
          )
        ),
        c(
          flow_summary$q05,
          rev(
            flow_summary$q95
          )
        ),
        col = grDevices::gray(
          0.90
        ),
        border = NA
      )

      graphics::lines(
        futidx,
        flow_summary$median,
        lwd = 2
      )

      graphics::lines(
        futidx,
        base_new$mean,
        lty = 2
      )

      graphics::lines(
        hidx[
          obsidx
        ],
        new_x[
          obsidx
        ]
      )

      graphics::abline(
        v = length(
          new_x
        ),
        lty = 3
      )

      graphics::legend(
        "topleft",
        legend = c(
          "Observed",
          "Flow median",
          baseline_spec$label,
          "Flow 90% interval"
        ),
        lty = c(
          1,
          1,
          2,
          NA
        ),
        lwd = c(
          1,
          2,
          1,
          NA
        ),
        pch = c(
          NA,
          NA,
          NA,
          15
        ),
        col = c(
          "black",
          "black",
          "black",
          grDevices::gray(
            0.90
          )
        ),
        bty = "n",
        cex = 0.78
      )
    }

    out
  }

  # ------------------------------------------------------------------
  # 2 x 2 diagnostic dashboard
  # ------------------------------------------------------------------

  plot_diagnostics <- function() {

    oldpar <- graphics::par(
      no.readonly = TRUE
    )

    on.exit(
      graphics::par(
        oldpar
      ),
      add = TRUE
    )

    graphics::par(
      mfrow = c(
        2,
        2
      ),
      mar = c(
        3.5,
        3.7,
        2.4,
        1.0
      ),
      mgp = c(
        2.1,
        0.7,
        0
      ),
      tck = -0.015
    )

    # 1. Current calibrated forecast ---------------------------------

    futidx <- n +
      seq_len(
        horizon
      )

    nkeep <- min(
      80L,
      n
    )

    obsidx <- (
      n -
        nkeep +
        1L
    ):n

    yr <- range(
      x[
        obsidx
      ],
      current_summary$q05,
      current_summary$q95,
      current_summary$baseline_ewma,
      finite = TRUE
    )

    graphics::plot(
      obsidx,
      x[
        obsidx
      ],
      type = "l",
      xlim = c(
        min(
          obsidx
        ),
        max(
          futidx
        )
      ),
      ylim = yr,
      xlab = "Time",
      ylab = "Value",
      main = "Current calibrated forecast"
    )

    graphics::polygon(
      c(
        futidx,
        rev(
          futidx
        )
      ),
      c(
        current_summary$q05,
        rev(
          current_summary$q95
        )
      ),
      col = grDevices::gray(
        0.90
      ),
      border = NA
    )

    graphics::lines(
      futidx,
      current_summary$median,
      col = "black", lty = 1, lwd = 2
    )

    graphics::lines(
      futidx,
      current_summary$baseline_ewma,
      col = "gray50", lty = 2
    )

    graphics::lines(
      obsidx,
      x[
        obsidx
      ]
    )

    graphics::abline(
      v = n,
      lty = 3
    )

    graphics::legend(
      "topleft",
      legend = c(
        "Observed",
        "Calibrated Flow",
        baseline_spec$label,
        "Calibrated 90%"
      ),
      lty = c(
        1,
        1,
        2,
        NA
      ),
      lwd = c(
        1,
        2,
        1,
        NA
      ),
      pch = c(
        NA,
        NA,
        NA,
        15
      ),
      col = c(
        "black",
        "black",
        "gray50",
        grDevices::gray(
          0.90
        )
      ),
      bty = "n",
      cex = 0.67
    )

    # 2. Point RMSE: calibration should preserve Flow mean -----------

    yr2 <- range(
      c(
        rmse_base_h,
        rmse_flow_cal_h
      ),
      finite = TRUE
    )

    graphics::plot(
      seq_len(
        horizon
      ),
      rmse_base_h,
      type = "l", col = "gray50", lty = 2,
      ylim = yr2,
      xlab = "Forecast horizon",
      ylab = "RMSE",
      main = "Final-test RMSE"
    )

    graphics::lines(
      seq_len(
        horizon
      ),
      rmse_flow_cal_h,
      col = "black", lty = 1,
      lwd = 2
    )

    graphics::legend(
      "topleft",
      legend = c(
        baseline_spec$label,
        "Calibrated Flow"
      ),
      lty = c(2, 1), lwd = c(1, 2), col = c("gray50", "black"),
      bty = "n",
      cex = 0.67
    )

    # 3. 90% coverage ------------------------------------------------

    graphics::plot(
      seq_len(
        horizon
      ),
      coverage90_base_h,
      type = "l", col = "gray50", lty = 2,
      ylim = c(
        0,
        1
      ),
      xlab = "Forecast horizon",
      ylab = "Empirical coverage",
      main = "Final-test 90% calibration"
    )

    graphics::lines(
      seq_len(
        horizon
      ),
      coverage90_flow_cal_h,
      col = "black", lty = 1,
      lwd = 2
    )

    graphics::abline(
      h = 0.90,
      lty = 3
    )

    graphics::legend(
      "bottomright",
      legend = c(
        baseline_spec$label,
        "Calibrated Flow",
        "Nominal 90%"
      ),
      lty = c(2, 1, 3), lwd = c(1, 2, 1),
      col = c("gray50", "black", "black"),
      bty = "n",
      cex = 0.62
    )

    # 4. PIT: Drift/EWMA versus calibrated Flow ---------------------

    pit_base <- sort(
      as.numeric(
        test_base_pit
      )
    )

    pit_cal <- sort(
      as.numeric(
        test_cal_pit
      )
    )

    pit_base <- pit_base[
      is.finite(
        pit_base
      )
    ]

    pit_cal <- pit_cal[
      is.finite(
        pit_cal
      )
    ]

    qb <- (
      seq_along(
        pit_base
      ) -
        0.5
    ) /
      length(
        pit_base
      )

    qc <- (
      seq_along(
        pit_cal
      ) -
        0.5
    ) /
      length(
        pit_cal
      )

    graphics::plot(
      qb,
      pit_base,
      type = "l", col = "gray50", lty = 2,
      xlim = c(
        0,
        1
      ),
      ylim = c(
        0,
        1
      ),
      xlab = "Uniform reference quantile",
      ylab = "Empirical PIT quantile",
      main = "Flow PIT calibration"
    )

    graphics::lines(
      qc,
      pit_cal,
      col = "black", lty = 1,
      lwd = 2
    )

    graphics::abline(
      0,
      1,
      lty = 3
    )

    graphics::legend(
      "topleft",
      legend = c(
        baseline_spec$label,
        "Calibrated Flow",
        "Ideal"
      ),
      lty = c(2, 1, 3), col = c("gray50", "black", "black"),
      lwd = c(
        1,
        2,
        1
      ),
      bty = "n",
      cex = 0.68
    )

    invisible(
      NULL
    )
  }

  plot_spectral_calibration <- function() {

    graphics::plot(
      seq_len(
        horizon
      ),
      raw_tau,
      type = "l",
      xlab = "DCT spectral mode",
      ylab = "Dispersion multiplier",
      main = "Spectral horizon calibration"
    )

    graphics::lines(
      seq_len(
        horizon
      ),
      spectral_tau,
      lwd = 2
    )

    graphics::abline(
      h = 1,
      lty = 3
    )

    graphics::abline(
      v = spectral_modes_used,
      lty = 2
    )

    graphics::legend(
      "topright",
      legend = c(
        "Raw variance ratio",
        "Applied tau",
        "No change"
      ),
      lty = c(
        1,
        1,
        3
      ),
      lwd = c(
        1,
        2,
        1
      ),
      bty = "n",
      cex = 0.75
    )

    invisible(
      NULL
    )
  }

  # ------------------------------------------------------------------
  # Diagnostics
  # ------------------------------------------------------------------

  total_seconds <- unname(
    proc.time()[3L] -
      total_time_start
  )

  diagnostics <- list(

    baseline = list(
      model = baseline_spec$label,
      engine = baseline,
      autotune = isTRUE(autotune),
      control = baseline_control,
      fallback_origins = sum(baseline_fallback_vec),
      current_fallback = isTRUE(current_base$fallback),
      drift_lambda = drift_lambda,
      vol_lambda = vol_lambda,
      current_level = current_base$level,
      current_drift = current_base$drift,
      current_sigma = current_base$sigma
    ),

    origin_selection = list(
      mode = origin_mode,
      available_origins = available_origins,
      selected_origins = selected_origins,
      median_spacing = median_origin_spacing,
      horizon = horizon,
      context_dimension_estimate = context_dim_est,
      heuristic = list(
        origins_per_feature = origins_per_feature,
        feature_need = feature_need,
        min_calibration_origins = min_calibration_origins,
        calibration_need = calibration_need,
        min_test_origins = min_test_origins,
        test_need = test_need,
        overlap_need = overlap_need,
        automatic_cap = auto_origin_cap
      ),
      selected_origin_indices = origins
    ),

    parallel = list(
      enabled = use_parallel,
      requested_cores = n_cores,
      backend = parallel_backend
    ),

    timing = list(
      total_seconds = total_seconds,
      state_preparation_seconds = prep_seconds,
      elm_seconds = elm_seconds,
      spectral_calibration_seconds = calibration_seconds,
      final_test_seconds = test_seconds,
      current_forecast_seconds =
        current_forecast_seconds
    ),

    states = list(
      rolling_level = level_vec,
      rolling_drift = drift_vec,
      rolling_sigma = sigma_vec
    ),

    flow = list(
      target_space =
        "standardized joint H-step level forecast errors",
      reconstruction =
        paste0("future levels = ", baseline_spec$label,
          " baseline + generated level residual vector"),
      hidden_units = n_hidden,
      lambda = lambda,
      augmentation = flow_aug,
      ode_steps = n_steps,
      training_mse = flow_train_mse,
      context_features = colnames(
        context_mat
      )
    ),

    residual_standardization = list(
      target_space =
        "joint H-step level forecast errors",
      method = paste(
        "state-dependent:",
        "baseline forecast SD(origin,h) * training-only horizon multiplier"
      ),
      center = resid_center,
      horizon_multiplier =
        horizon_scale,
      current_raw_scale =
        current_base$sd,
      current_scale =
        current_scale
    ),

    predictive_distributions = list(
      primary = "spectrally calibrated Flow",
      family = "equal-weight Gaussian kernel mixture per horizon",
      bandwidth_factor = distribution_bw_factor,
      bandwidth = current_distribution$bandwidth,
      interface = "dfun[[h]], pfun[[h]], qfun[[h]], rfun[[h]]"
    ),

    spectral_calibration = list(
      basis = "orthonormal DCT-II",
      train_origins = length(train_idx),
      calibration_origins = length(cal_idx),
      test_origins = length(test_idx),
      calibrated_modes = spectral_modes_used,
      smoothing_spar = spectral_spar,
      shrink_to_one = spectral_shrink_to_one,
      tau_bounds = spectral_tau_bounds,
      raw_tau = raw_tau,
      applied_tau = spectral_tau,
      flow_mode_variance = flow_mode_variance,
      realized_mode_variance = realized_mode_variance,
      realized_mode_bias = realized_mode_bias,
      table = data.frame(
        mode = seq_len(horizon),
        raw_tau = raw_tau,
        applied_tau = spectral_tau,
        flow_variance = flow_mode_variance,
        realized_variance = realized_mode_variance,
        realized_bias = realized_mode_bias
      )
    ),

    validation = list(
      split = "final untouched test set",
      aggregate = aggregate_metrics,
      per_horizon = per_horizon,
      actual = test_actual,

      ewma = test_base,
      ewma_lower90 = test_base_lo,
      ewma_upper90 = test_base_hi,
      ewma_pit = test_base_pit,
      ewma_crps = test_base_crps,

      flow_raw_mean = test_raw_mean,
      flow_raw_lower90 = test_raw_lo,
      flow_raw_upper90 = test_raw_hi,
      flow_raw_pit = test_raw_pit,
      flow_raw_crps = test_raw_crps,

      flow_cal_mean = test_cal_mean,
      flow_cal_lower90 = test_cal_lo,
      flow_cal_upper90 = test_cal_hi,
      flow_cal_pit = test_cal_pit,
      flow_cal_crps = test_cal_crps
    )
  )

  # ------------------------------------------------------------------
  # Return object
  # ------------------------------------------------------------------

  out <- list(

    prediction = list(

      flow = list(
        summary = current_summary,
        samples = current_paths,
        calibrated = TRUE,
        dfun = current_distribution$dfun,
        pfun = current_distribution$pfun,
        qfun = current_distribution$qfun,
        rfun = current_distribution$rfun,
        distribution_bandwidth =
          current_distribution$bandwidth
      ),

      flow_raw = list(
        summary = current_summary_raw,
        samples = current_paths_raw,
        calibrated = FALSE,
        dfun = current_distribution_raw$dfun,
        pfun = current_distribution_raw$pfun,
        qfun = current_distribution_raw$qfun,
        rfun = current_distribution_raw$rfun,
        distribution_bandwidth =
          current_distribution_raw$bandwidth
      ),

      spectral_calibration = list(
        tau = spectral_tau,
        calibrated_modes = spectral_modes_used
      ),

      ewma = list(
        summary =
          current_baseline_summary,
        samples =
          current_baseline_paths,
        dfun =
          current_distribution_ewma$dfun,
        pfun =
          current_distribution_ewma$pfun,
        qfun =
          current_distribution_ewma$qfun,
        rfun =
          current_distribution_ewma$rfun,
        state = list(
          level =
            current_base$level,
          drift =
            current_base$drift,
          sigma =
            current_base$sigma
        )
      )
    ),

    # Convenience aliases for the PRIMARY calibrated Flow forecast.
    # Example: fit$dfun[[5]](450)
    dfun =
      current_distribution$dfun,

    pfun =
      current_distribution$pfun,

    qfun =
      current_distribution$qfun,

    rfun =
      current_distribution$rfun,

    diagnostics =
      diagnostics,

    predict_new =
      predict_new,

    plot_diagnostics =
      plot_diagnostics,

    plot_spectral_calibration =
      plot_spectral_calibration,

    model = list(
      W = W,
      b = b,
      beta = beta,
      context_center =
        context_center,
      context_scale =
        context_scale,
      residual_center =
        resid_center,
      horizon_scale =
        horizon_scale,
      spectral_basis =
        spectral_basis,
      spectral_tau =
        spectral_tau,
      spectral_modes =
        spectral_modes_used,
      distribution_family =
        "equal-weight Gaussian kernel mixture per horizon",
      distribution_bw_factor =
        distribution_bw_factor,
      distribution_bandwidth =
        current_distribution$bandwidth,
      baseline = baseline,
      baseline_label = baseline_spec$label,
      baseline_control = baseline_control,
      autotune = isTRUE(autotune),
      horizon =
        horizon,
      innovation_lags =
        innovation_lags,
      drift_lambda =
        drift_lambda,
      vol_lambda =
        vol_lambda,
      n_steps =
        n_steps,
      parallel =
        use_parallel,
      n_cores =
        n_cores,
      parallel_backend =
        parallel_backend,
      n_origins =
        selected_origins,
      origin_selection_mode =
        origin_mode
    ),

    call =
      match.call()
  )

  class(
    out
  ) <- "flowz"

  if (
    isTRUE(
      plot
    )
  ) {
    plot_diagnostics()
  }

  out
}


#' @export
#' @noRd
print.flowz <- function(
    x,
    ...
) {

  cat(
    "Baseline + Spectral ELM Flow (direct)\n"
  )

  cat(
    "Horizon:",
    x$metadata$horizon,
    "\n"
  )

  cat("Baseline:", x$model$baseline_label,
      "| autotune:", if (isTRUE(x$model$autotune)) "yes" else "no", "\n")
  if (identical(x$model$baseline, "ewma")) {
    cat("Drift lambda:", x$model$drift_lambda,
        "| Vol lambda:", x$model$vol_lambda, "\n")
  }

  cat(
    "Origins:",
    x$metadata$diagnostics$origin_selection$selected_origins,
    "/",
    x$metadata$diagnostics$origin_selection$available_origins,
    "[",
    x$metadata$diagnostics$origin_selection$mode,
    "]\n"
  )

  cat(
    "Current state: level=",
    round(
      x$metadata$diagnostics$baseline$current_level,
      4
    ),
    " drift=",
    round(
      x$metadata$diagnostics$baseline$current_drift,
      6
    ),
    " sigma=",
    round(
      x$metadata$diagnostics$baseline$current_sigma,
      6
    ),
    "\n",
    sep = ""
  )


  cat(
    "Flow training MSE:",
    signif(
      x$metadata$diagnostics$flow$training_mse,
      5
    ),
    "\n"
  )

  cat(
    "Spectral calibration:",
    x$calibration$calibrated_modes,
    "low-frequency modes | median tau=",
    round(
      stats::median(
        x$calibration$applied_tau[
          seq_len(
            x$calibration$calibrated_modes
          )
        ]
      ),
      3
    ),
    "\n"
  )

  cat(
    "Parallel:",
    if (
      x$metadata$diagnostics$parallel$enabled
    ) {
      "yes"
    } else {
      "no"
    },
    "| cores:",
    x$metadata$diagnostics$parallel$requested_cores,
    "| backend:",
    x$metadata$diagnostics$parallel$backend,
    "\n"
  )

  cat(
    "Elapsed:",
    round(
      x$metadata$diagnostics$timing$total_seconds,
      2
    ),
    "seconds\n\n"
  )

  print(
    x$evaluation$metrics$aggregate,
    row.names = FALSE
  )

  invisible(
    x
  )
}


#' @export
#' @noRd
predict.flowz <- function(
    object,
    newdata,
    n_sims = 1000L,
    seed = NULL,
    plot = FALSE,
    ...
) {

  predict_internal <- attr(object, ".predict", exact = TRUE)
  if (!is.function(predict_internal)) {
    stop("This fitted object does not contain a prediction method.", call. = FALSE)
  }
  predict_internal(
    newdata,
    n_sims = n_sims,
    seed = seed,
    plot = plot
  )
}


#' @export
#' @noRd
plot.flowz <- function(
    x,
    ...
) {

  plot_internal <- attr(x, ".plot", exact = TRUE)
  if (!is.function(plot_internal)) {
    stop("This fitted object does not contain a plotting method.", call. = FALSE)
  }
  plot_internal()

  invisible(
    x
  )
}


# Convenience alias


# ------------------------------------------------------------------
# Tiny example
# ------------------------------------------------------------------
#
# set.seed(42)
#
# n <- 1000
# eps <- rt(n, df = 6) * 0.8
# x <- 100 + cumsum(0.03 + eps)
#
# fit <- flowz_engine(
#   x,
#   horizon = 10,
#   drift_lambda = 0.90,
#   vol_lambda = 0.94,
#   n_origins = NULL,
#   n_hidden = 250,
#   flow_aug = 5,
#   n_steps = 25,
#   n_sims = 500,
#   cal_fraction = 0.20,
#   test_fraction = 0.20,
#   cal_sims = 150,
#   test_sims = 150,
#   spectral_modes = NULL,
#   parallel = TRUE,
#   n_cores = NULL,
#   plot = TRUE
# )
#
# print(fit)
#
# fit$prediction$flow$summary       # spectrally calibrated
# fit$prediction$flow_raw$summary   # before spectral calibration
# fit$prediction$ewma$summary
#
# # Distribution functions for forecast horizon h = 10:
# fit$dfun[[10]](450)
# fit$pfun[[10]](450)
# fit$qfun[[10]](c(0.05, 0.50, 0.95))
# fit$rfun[[10]](1000)
#
# # Equivalent nested interface:
# fit$prediction$flow$qfun[[10]](0.95)
#
# fit$diagnostics$spectral_calibration$table
# fit$diagnostics$validation$aggregate
# fit$diagnostics$validation$per_horizon
#
# fit$plot_spectral_calibration()
#
# pr <- fit$predict_new(
#   x,
#   n_sims = 1000,
#   seed = 99,
#   plot = TRUE
# )
#
# pr$flow$summary
# pr$ewma$summary
#
# plot(fit)





==> anc/experiment/R/validation.R <==
.flowz_scalar <- function(x, name) {
  if (!is.numeric(x) || length(x) != 1L || !is.finite(x)) {
    stop(name, " must be one finite number.", call. = FALSE)
  }
  invisible(NULL)
}

.flowz_integer <- function(x, name, minimum) {
  .flowz_scalar(x, name)
  if (x < minimum || x != floor(x) || x > .Machine$integer.max) {
    stop(name, " must be an integer >= ", minimum,
         " and <= .Machine$integer.max.", call. = FALSE)
  }
  invisible(NULL)
}

.flowz_flag <- function(x, name) {
  if (!is.logical(x) || length(x) != 1L || is.na(x)) {
    stop(name, " must be TRUE or FALSE.", call. = FALSE)
  }
  invisible(NULL)
}

.flowz_validate_series <- function(x, name) {
  if (!is.numeric(x) || is.complex(x) || !is.null(dim(x))) {
    stop(name, " must be a univariate numeric vector or time series.", call. = FALSE)
  }
  if (any(!is.finite(x))) stop(name, " must contain only finite values.", call. = FALSE)
  invisible(NULL)
}

.flowz_seed <- function(seed) {
  .flowz_integer(seed, "seed", 0)
  # Internal simulation streams use deterministic positive seed offsets.
  if (seed > 1000000000) stop("seed must be <= 1000000000.", call. = FALSE)
  invisible(NULL)
}

.flowz_logmeanexp <- function(x) {
  peak <- max(x)
  if (is.na(peak) || is.infinite(peak)) return(peak)
  peak + log(mean(exp(x - peak)))
}


==> anc/experiment/arxiv/REPRODUCE.md <==
# Compact Flowz submission companion

Use flowz_arxiv.tex at the submission root with PDFLaTeX. Its bibliography
and tables are inline, with no external figures required.

Extract anc/experiment/ as a project directory to use the experiment code.
Install the Python dependencies in arxiv/requirements-analysis.txt. R versions
are recorded in arxiv/environment.json and environment-R-session.txt.

Included: the evaluated scientific source, frozen panel and price inputs,
selection and corporate-action audit tables, seed-averaged per-origin scores,
per-seed summary/effect tables, paired bootstrap results, historical manifests,
portable runners and original launcher snapshots. Score exports select the
baseline, Gaussian residual control, and raw Flowz outputs analyzed in the paper,
retaining all stocks, origins, horizons and numeric precision. Historical
generators and manifests preserve their original recipe.

Omitted to meet the extracted-size limit: full 718,848-row per-seed scores,
the older duplicate score export, bulk market-provider responses, large fitted
objects, job logs, paper-building duplicates, and local review documents.
The full archive remains with the author; no public external deposit is claimed.

Check saved analysis: python arxiv/qa/verify_compact_scores.py
Check scientific inputs: python arxiv/recent/run_study.py --check
                        python arxiv/recent/run_seed_study.py --check

To regenerate the omitted scores and fits from the frozen price panel:
1. Rscript --vanilla arxiv/recent/test_residual_control.R
2. python arxiv/recent/run_study.py --rscript /path/to/Rscript --workers 4
3. python arxiv/recent/run_seed_study.py --rscript /path/to/Rscript --workers 8
4. python arxiv/recent/aggregate_seed_study.py
Use a quoted executable path on Windows, FLOWZ_RSCRIPT, or Rscript on PATH.
The original seed-123 fits must be regenerated before the three-seed runner.
No network download is required to fit this frozen panel. Reconstructing the
original candidate-screening process from raw provider responses requires
the full archive or independent data access; those bulk responses are omitted.

Original scientific generation manifests remain unchanged. Launcher portability
revisions and original launcher bytes are recorded under recent/provenance/.
Do not run the preserved original launchers directly. The score auditor checks
the retained loss aggregation and bootstrap, not a new full forecast rerun.
The source is GPL-3; third-party market data remain subject to provider terms.


==> anc/experiment/arxiv/environment-R-session.txt <==
R version 4.5.1 (2025-06-13 ucrt)
Platform: x86_64-w64-mingw32/x64
Running under: Windows 11 x64 (build 26200)

Matrix products: default
  LAPACK version 3.12.1

locale:
[1] C
system code page: 65001

time zone: Europe/Rome
tzcode source: internal

attached base packages:
[1] stats     graphics  grDevices utils     datasets  methods   base     

other attached packages:
[1] fracdiff_1.5-4 forecast_9.0.2

loaded via a namespace (and not attached):
 [1] vctrs_0.6.5        nlme_3.1-168       cli_3.6.5          rlang_1.1.6       
 [5] generics_0.1.4     S7_0.2.0           zoo_1.8-14         glue_1.8.0        
 [9] colorspace_2.1-2   scales_1.4.0       grid_4.5.1         tibble_3.3.0      
[13] lifecycle_1.0.4    compiler_4.5.1     dplyr_1.1.4        RColorBrewer_1.1-3
[17] Rcpp_1.1.0         timeDate_4041.110  pkgconfig_2.0.3    urca_1.3-4        
[21] farver_2.1.2       lattice_0.22-7     R6_2.6.1           tidyselect_1.2.1  
[25] pillar_1.11.0      parallel_4.5.1     magrittr_2.0.3     gtable_0.3.6      
[29] ggplot2_4.0.0     


==> anc/experiment/arxiv/environment.json <==
{
  "python": "3.12.14",
  "platform_recorded": "Windows-11-10.0.26200-SP0",
  "R": "4.5.1",
  "forecast": "9.0.2",
  "fracdiff": "1.5-4",
  "python_packages": {
    "numpy": "2.3.5",
    "pandas": "3.0.1",
    "pypdf": "6.10.0",
    "pillow": "12.3.0"
  },
  "note": "R transitive dependencies are recorded in environment-R-session.txt; install into an accessible R library."
}


==> anc/experiment/arxiv/horizon_protocol.R <==
# Benchmark-only chronological embargo. The package API is unchanged.
# Insert after the engine has constructed its chronological index blocks,
# before residual centering, scaling, transport fitting, or calibration.
purge_flowz_engine <- function(engine) {
  expressions <- as.list(body(engine))
  matches <- which(vapply(expressions,function(e)
    is.call(e) && identical(e[[1L]],as.name('<-')) &&
      identical(e[[2L]],as.name('test_idx')),logical(1)))
  stopifnot(length(matches)==1L)
  embargo <- quote({
    train_idx <- train_idx[origins[train_idx]+horizon <= min(origins[cal_idx])]
    cal_idx <- cal_idx[origins[cal_idx]+horizon <= min(origins[test_idx])]
    stopifnot(length(train_idx)>=20L,length(cal_idx)>=10L,
      max(origins[train_idx]+horizon)<=min(origins[cal_idx]),
      max(origins[cal_idx]+horizon)<=min(origins[test_idx]))
  })
  body(engine) <- as.call(append(expressions,list(embargo),after=matches))
  engine
}

horizon_protocol <- function() {
  H <- 160L; cutoff <- 1400L
  origins <- round(seq(200L,cutoff-H,length.out=300L))
  cal <- 196L:270L; test <- 271L:300L; train <- 1L:195L
  train <- train[origins[train]+H<=min(origins[cal])]
  cal <- cal[origins[cal]+H<=min(origins[test])]
  list(horizon=H,cutoff=cutoff,selected=origins,train=train,cal=cal,test=test,
    train_end=max(origins[train]+H),cal_end=max(origins[cal]+H),
    outer_origins=seq.int(cutoff,1860L-H,by=10L),
    scored_horizons=c(5L,10L,20L,40L,80L,160L))
}


==> anc/experiment/arxiv/lib/README.txt <==
Install forecast and fracdiff here or in an accessible R library.


==> anc/experiment/arxiv/matched_comparisons.R <==
# Matched ablation only: shared baselines, raw residual pipeline, calibration.
matched_models <- function() {
  data.frame(engine=c('ewma','arima','arfima','structural'),
    baseline=c('EWMA','ARIMA_baseline','ARFIMA_baseline','Structural_baseline'),
    raw=c('Flowz_raw','Flowz_arima_raw','Flowz_arfima_raw','Flowz_structural_raw'),
    calibrated=c('Flowz','Flowz_arima','Flowz_arfima','Flowz_structural'))
}
matched_summary <- function(s, destination, B=2000L, block=16L) {
  map <- matched_models(); models <- unlist(map[-1],use.names=FALSE)
  stopifnot(setequal(unique(s$model),models), !anyDuplicated(s[c('asset','origin','horizon','model')]),
    setequal(unique(s$horizon),c(5,10,20,40,80,160)))
  cells <- table(s$asset,s$origin,s$horizon,s$model)
  stopifnot(all(cells==1L), all(is.finite(as.matrix(s[c('crps','sq_error','abs_error','coverage90','width90','energy')]))))
  for(j in seq_len(nrow(map))) {
    raw <- s[s$model==map$raw[j],]; cal <- s[s$model==map$calibrated[j],]
    key <- function(d) paste(d$asset,d$origin,d$horizon)
    cal <- cal[match(key(raw),key(cal)),]
    stopifnot(max(abs(raw$sq_error-cal$sq_error))<1e-10,
      max(abs(raw$abs_error-cal$abs_error))<1e-10)
  }
  summarize <- function(d) data.frame(RMSE=sqrt(mean(d$sq_error)),MAE=mean(d$abs_error),
    CRPS=mean(d$crps),coverage90=mean(d$coverage90),width90=mean(d$width90),energy=mean(d$energy))
  grouped <- function(d,keys) do.call(rbind,lapply(split(d,interaction(d[keys],drop=TRUE)),
    function(x) cbind(x[1,keys,drop=FALSE],summarize(x))))
  write <- function(x,name) write.csv(x,file.path(destination,name),row.names=FALSE)
  write(grouped(s,'model'),'aggregate.csv')
  write(grouped(s,c('asset','model')),'per_asset.csv')
  write(grouped(s,c('model','horizon')),'per_horizon.csv')
  write(grouped(s[s$horizon>=40,],'model'),'long_horizon_summary.csv')
  origins <- sort(unique(s$origin)); N <- length(origins)
  set.seed(20261009)
  ids <- replicate(B, {
    starts <- sample.int(N,ceiling(N/block),replace=TRUE)
    ((as.vector(outer(0:(block-1),starts,'+'))-1)%%N+1)[seq_len(N)]
  })
  rows <- list()
  scopes <- c(list(all=sort(unique(s$horizon)),long=c(40,80,160)),
    setNames(as.list(sort(unique(s$horizon))),paste0('h',sort(unique(s$horizon)))))
  for(j in seq_len(nrow(map))) for(contrast in c('raw_vs_baseline','calibrated_vs_raw','calibrated_vs_baseline')) {
    pair <- switch(contrast,raw_vs_baseline=c(map$raw[j],map$baseline[j]),
      calibrated_vs_raw=c(map$calibrated[j],map$raw[j]),
      calibrated_vs_baseline=c(map$calibrated[j],map$baseline[j]))
    for(scope in names(scopes)) {
      d <- s[s$horizon %in% scopes[[scope]],]
      loss <- aggregate(crps~origin+model,d,mean); mat <- xtabs(crps~origin+model,loss)
      delta <- mat[,pair[1]]-mat[,pair[2]]
      boot <- apply(ids,2,function(i) mean(delta[i]))
      a <- mean(mat[,pair[1]]); b <- mean(mat[,pair[2]])
      rows[[length(rows)+1L]] <- data.frame(engine=map$engine[j],contrast=contrast,
        scope=if(startsWith(scope,'h')) 'horizon' else scope,
        horizon=if(startsWith(scope,'h')) scopes[[scope]] else NA_integer_,
        model=pair[1],comparator=pair[2],CRPS_model=a,CRPS_comparator=b,
        delta_CRPS=mean(delta),skill_percent=100*(1-a/b),
        lower95=unname(quantile(boot,.025)),upper95=unname(quantile(boot,.975)),
        block_origins=block,replicates=B,n_origins=N)
    }
  }
  effects <- do.call(rbind,rows)
  write(effects,'paired_bootstrap.csv')
  write(effects[effects$scope=='horizon',],'matched_horizon_effects.csv')
  invisible(effects)
}


==> anc/experiment/arxiv/qa/verify_compact_scores.py <==
"""Audit the retained seed-averaged losses and paired bootstrap without full scores."""
from pathlib import Path
import pandas as pd,numpy as np
root=Path(__file__).resolve().parents[1];d=root/'recent/seed_study'
s=pd.read_csv(d/'seed_average_scores.csv');b=pd.read_csv(d/'paired_bootstrap.csv')
keep=['baseline','gaussian_control','raw']
s=s[s.model.isin(keep)];b=b[b.model.isin(keep)&b.comparator.isin(keep)]
keys=['asset','engine','origin','horizon','model']
assert len(s)==179712 and not s.duplicated(keys).any() and len(b)==108
assert s.asset.nunique()==24 and s.origin.nunique()==104
assert set(s.horizon)=={5,10,20,40,80,160}
assert set(s.model)==set(keep)
assert np.isfinite(s[['sq_error','abs_error','crps','coverage90','width90']]).all().all()
seed=pd.read_csv(d/'per_seed_summary.csv')
for (engine,model),g in s.groupby(['engine','model']):
    v=seed[(seed.engine==engine)&(seed.model==model)]
    assert len(v)==3
    assert np.isclose(g.crps.mean(),v.CRPS.mean())
    assert np.isclose(g.sq_error.mean(),(v.RMSE**2).mean())
origins=sorted(s.origin.unique());rng=np.random.default_rng(20261019)
starts=rng.integers(0,104,(2000,7));idx=((starts[:,:,None]+np.arange(16))%104).reshape(2000,-1)[:,:104]
for _,v in b.iterrows():
    hs=[int(v.horizon)] if v.scope=='horizon' else ([5,10,20] if v.scope=='near' else [40,80,160] if v.scope=='long' else [5,10,20,40,80,160])
    g=s[(s.engine==v.engine)&s.horizon.isin(hs)].groupby(['origin','model']).crps.mean().unstack().reindex(origins)
    delta=(g[v.model]-g[v.comparator]).to_numpy();mean=g.mean()
    assert np.isclose(delta.mean(),v.delta_CRPS)
    assert np.isclose(100*(1-mean[v.model]/mean[v.comparator]),v.skill_percent)
    assert np.allclose(np.quantile(delta[idx].mean(axis=1),[.025,.975]),[v.lower95,v.upper95],rtol=0,atol=1e-9)
print('Compact audit passed: 179,712 seed-averaged rows, seed-summary aggregation, and all 108 paired bootstrap estimates and intervals.')


==> anc/experiment/arxiv/recent/action_identity.py <==
import json
from pathlib import Path
ROOT=Path(__file__).resolve().parent
def action_date(a):
    return a.get('ex_date') or a.get('effective_date') or a.get('process_date')
def rename_events():
    rows=[]
    for f in (ROOT/'data').glob('alias*.json'):
        if f.name=='manual_aliases.json': continue
        rows.extend(json.loads(f.read_text(encoding='utf-8')).get('announcements',{}).get('name_changes',[]))
    rows.extend(json.loads((ROOT/'data/manual_aliases.json').read_text()))
    return list({(r['old_symbol'],r['new_symbol'],r['process_date']):r for r in rows}.values())
def symbol_intervals(root,events):
    # Follow the latest predecessor before each rename, avoiding later ticker reuse.
    intervals={}; current=root; end='9999-12-31'; visited=set()
    while current not in visited:
        visited.add(current)
        candidates=[r for r in events if r['new_symbol']==current and r['process_date']<end]
        if not candidates:
            intervals[current]=('0000-01-01',end); break
        event=max(candidates,key=lambda r:r['process_date'])
        start=event['process_date']; intervals[current]=(start,end)
        current=event['old_symbol']; end=start
    return intervals
def related_actions(root,actions,events=None):
    intervals=symbol_intervals(root,rename_events() if events is None else events)
    selected=[]
    for a in actions:
        # Spin-offs identify the stock paying the distribution as source_symbol.
        symbol=a.get('symbol') or a.get('source_symbol')
        date=action_date(a)
        if symbol in intervals and date:
            lo,hi=intervals[symbol]
            if lo<=date<=hi: selected.append(a)
    return list({a['id']:a for a in selected}.values())


==> anc/experiment/arxiv/recent/aggregate_seed_study.py <==
"""Aggregate repeated fits without treating seeds as independent market data."""
from pathlib import Path
import pandas as pd
import numpy as np
import json
ROOT=Path(__file__).resolve().parent; out=ROOT/'seed_study'
panel=pd.read_csv(ROOT/'data/panel.csv'); frames=[]
for symbol in panel.symbol:
 for engine in ['ewma','arima','arfima','structural']:
  params=[]
  for seed in [123,456,789]:
   d=out/'jobs'/f'{symbol}_{engine}_{seed}'
   assert (d/'status.txt').exists(),f'Incomplete: {d}'
   g=pd.read_csv(d/'scores.csv');assert len(g)==2496
   assert g.asset.eq(symbol).all() and g.engine.eq(engine).all() and g.fit_seed.eq(seed).all()
   assert set(g.model)=={'baseline','gaussian_control','raw','calibrated'}
   frames.append(g)
   params.append(pd.read_csv(d/'residual_parameters.csv'))
  # Residual location/scale uses only deterministic historical baselines.
  for p in params[1:]:assert np.allclose(params[0],p,rtol=0,atol=1e-10)
s=pd.concat(frames,ignore_index=True)
assert len(s)==718848 and not s.duplicated(['asset','engine','fit_seed','origin','horizon','model']).any()
assert not s.isna().any().any()
assert np.isfinite(s[['sq_error','abs_error','crps','coverage90','width90']].to_numpy()).all()
assert (s[['sq_error','abs_error','width90']]>=0).all().all() and (s.crps>=-1e-10).all()
assert s.coverage90.isin([0,1]).all()
assert np.allclose(s.sq_error,s.abs_error**2,rtol=1e-10,atol=1e-9)
s.to_csv(out/'scores.csv',index=False)
keys=['asset','engine','origin','horizon','model']
avg=s.groupby(keys,as_index=False)[['sq_error','abs_error','crps','coverage90','width90']].mean()
assert len(avg)==239616
avg.to_csv(out/'seed_average_scores.csv',index=False)
def summary(g):return pd.Series({'RMSE':np.sqrt(g.sq_error.mean()),'MAE':g.abs_error.mean(),'CRPS':g.crps.mean(),'coverage90':g.coverage90.mean(),'width90':g.width90.mean()})
s.groupby(['engine','fit_seed','model']).apply(summary,include_groups=False).reset_index().to_csv(out/'per_seed_summary.csv',index=False)
contrasts=[('raw_vs_baseline','raw','baseline'),('calibrated_vs_raw','calibrated','raw'),('calibrated_vs_baseline','calibrated','baseline'),('control_vs_baseline','gaussian_control','baseline'),('raw_vs_control','raw','gaussian_control'),('calibrated_vs_control','calibrated','gaussian_control')]
scopes=[('near',[5,10,20]),('long',[40,80,160]),('all',[5,10,20,40,80,160])]+[('horizon',[h]) for h in [5,10,20,40,80,160]]
seed_rows=[]
for (engine,seed),g in s.groupby(['engine','fit_seed']):
 for scope,hs in scopes:
  means=g[g.horizon.isin(hs)].groupby('model').crps.mean()
  for label,a,b in contrasts:seed_rows.append(dict(engine=engine,fit_seed=seed,scope=scope,horizon=hs[0] if len(hs)==1 else np.nan,contrast=label,delta_CRPS=means[a]-means[b],skill_percent=100*(1-means[a]/means[b])))
pd.DataFrame(seed_rows).to_csv(out/'per_seed_effects.csv',index=False)
origins=sorted(avg.origin.unique());N=len(origins);rng=np.random.default_rng(20261019)
ids=np.array([np.concatenate([(v+np.arange(16))%N for v in rng.integers(0,N,size=int(np.ceil(N/16)))])[:N] for _ in range(2000)])
rows=[]
for engine,g in avg.groupby('engine'):
 for scope,hs in scopes:
  byorigin=g[g.horizon.isin(hs)].groupby(['origin','model']).crps.mean().unstack().reindex(origins)
  means=byorigin.mean()
  for label,a,b in contrasts:
   delta=(byorigin[a]-byorigin[b]).to_numpy();boot=delta[ids].mean(axis=1)
   rows.append(dict(engine=engine,contrast=label,scope=scope,horizon=hs[0] if len(hs)==1 else np.nan,model=a,comparator=b,CRPS_model=means[a],CRPS_comparator=means[b],delta_CRPS=delta.mean(),skill_percent=100*(1-means[a]/means[b]),lower95=np.quantile(boot,.025),upper95=np.quantile(boot,.975),block_origins=16,replicates=2000,n_origins=N))
pd.DataFrame(rows).to_csv(out/'paired_bootstrap.csv',index=False)
json.dump({'stocks':24,'engines':4,'fit_seeds':[123,456,789],'outputs_per_engine':4,'score_rows':len(s),'seed_averaged_rows':len(avg),'origins':N,'paired_contrasts':len(rows),'residual_parameters_equal_across_seeds':True},(out/'summary.json').open('w'),indent=2)
print('Aggregated all repeated fits and origin-block contrasts.')


==> anc/experiment/arxiv/recent/benchmark.R <==
# One asset/engine job; run from repository root, coordinated by run_study.py.
options(warn=1)
.libPaths(c(normalizePath('arxiv/lib'),.libPaths()))
library(forecast); library(fracdiff)
source('R/validation.R'); source('R/flow_engine.R'); source('R/flow_api.R')
source('arxiv/horizon_protocol.R'); source('arxiv/matched_comparisons.R')
flowz_engine <- purge_flowz_engine(flowz_engine)
args <- commandArgs(trailingOnly=TRUE)
stopifnot(length(args)==2L)
asset <- args[1]; engine <- args[2]
panel <- read.csv('arxiv/recent/data/panel.csv')
stopifnot(asset %in% panel$symbol,engine %in% matched_models()$engine)
destination <- file.path('arxiv/recent/results/jobs',paste(asset,engine,sep='_'))
dir.create(destination,recursive=TRUE,showWarnings=FALSE)
data <- read.csv('arxiv/recent/data/panel_prices.csv')
d <- data[data$asset==asset,]; d <- d[order(d$date),]
y <- log(d$price); cutoff <- sum(d$date<='2021-12-31')
H <- 160L; M <- 300L; scored_horizons <- c(5L,10L,20L,40L,80L,160L)
outer_origins <- read.csv('arxiv/recent/data/external_origins.csv')$origin
selected <- round(seq(200L,cutoff-H,length.out=300L))
train <- 1:195; cal <- 196:270; test <- 271:300
train <- train[selected[train]+H<=min(selected[cal])]
cal <- cal[selected[cal]+H<=min(selected[test])]
stopifnot(max(outer_origins)+H<=length(y),min(outer_origins)==cutoff,
  max(selected[train]+H)<=min(selected[cal]),max(selected[cal]+H)<=min(selected[test]))
splits <- data.frame(split=c(rep('train',length(train)),rep('calibration',length(cal)),rep('test',length(test))),
  origin=selected[c(train,cal,test)],target_end=selected[c(train,cal,test)]+H)
write.csv(splits,file.path(destination,'internal_splits.csv'),row.names=FALSE)

score_paths <- function(a,actual,origin_value) {
  a <- 100*(a[,scored_horizons,drop=FALSE]-origin_value)
  actual <- 100*(actual[scored_horizons]-origin_value)
  point <- colMeans(a); qs <- apply(a,2,quantile,c(.05,.95))
  crps <- vapply(seq_along(scored_horizons),function(h) {
    s <- sort(a[,h]); n <- length(s)
    mean(abs(s-actual[h]))-sum((2*seq_len(n)-n-1)*s)/n^2
  },0.0)
  half <- nrow(a)%/%2
  es <- mean(sqrt(rowSums(sweep(a,2,actual,'-')^2)))-
    mean(sqrt(rowSums((a[seq_len(half),]-a[half+seq_len(half),])^2)))/2
  data.frame(horizon=scored_horizons,sq_error=(point-actual)^2,abs_error=abs(point-actual),
    crps=crps,coverage90=as.numeric(actual>=qs[1,]&actual<=qs[2,]),width90=qs[2,]-qs[1,],energy=es)
}
stopifnot(all(score_paths(matrix(rep(seq_len(H),each=M),M,H),seq_len(H),0)$crps==0))
cat('START',asset,engine,format(Sys.time()),'\n'); flush.console()
fit_path <- file.path(destination,'fit.rds')
if(file.exists(fit_path)) {
  fit <- readRDS(fit_path); fit_seconds <- NA_real_
} else {
  timing <- system.time({fit <- flowz(y[seq_len(cutoff)],horizon=H,min_train=200,
    baseline=engine,autotune=TRUE,n_origins=300,n_hidden=60,flow_aug=5,
    cal_fraction=.25,test_fraction=.10,n_steps=20,n_sims=M,
    cal_sims=300,test_sims=100,seed=123,parallel=FALSE,plot=FALSE)})
  fit_seconds <- unname(timing['elapsed'])
  saveRDS(fit,fit_path)
}
stopifnot(identical(as.integer(fit$metadata$diagnostics$origin_selection$selected_origin_indices),as.integer(selected)),
  fit$calibration$train_origins==length(train),fit$calibration$calibration_origins==length(cal),
  fit$calibration$test_origins==length(test))
write.csv(data.frame(asset=asset,engine=engine,label=fit$model$baseline_label,
  historical_fallbacks=fit$metadata$diagnostics$baseline$fallback_origins,
  current_fallback=fit$metadata$diagnostics$baseline$current_fallback,
  fit_seconds=fit_seconds),file.path(destination,'specification.csv'),row.names=FALSE)
write.csv(fit$calibration$table,file.path(destination,'calibration.csv'),row.names=FALSE)
cat('FIT_DONE',asset,engine,'elapsed',fit_seconds,'\n'); flush.console()
map <- matched_models(); map <- map[map$engine==engine,]
score_path <- file.path(destination,'scores.csv')
scores <- if(file.exists(score_path)) read.csv(score_path) else NULL
completed <- if(is.null(scores)) integer(0) else unique(scores$origin)
prediction_time <- numeric(0)
for(origin in setdiff(outer_origins,completed)) {
  tm <- system.time({pr <- predict.flowz(fit,y[seq_len(origin)],n_sims=M,seed=10000+origin)})
  prediction_time <- c(prediction_time,unname(tm['elapsed']))
  arrays <- list(pr$forecast$baseline$samples,pr$forecast$uncalibrated$samples,pr$forecast$calibrated$samples)
  names(arrays) <- unlist(map[c('baseline','raw','calibrated')],use.names=FALSE)
  stopifnot(all(vapply(arrays,function(a) identical(dim(a),c(M,H)) && all(is.finite(a)),TRUE)),
    max(abs(colMeans(arrays[[2]])-colMeans(arrays[[3]])))<1e-10)
  for(model in names(arrays)) scores <- rbind(scores,cbind(asset=asset,origin=origin,model=model,
    score_paths(arrays[[model]],y[origin+seq_len(H)],y[origin])))
  write.csv(scores,score_path,row.names=FALSE)
  if((origin-cutoff)%%100==0) {
    cat('ORIGIN',asset,engine,origin,'of',max(outer_origins),'mean_prediction_seconds',mean(prediction_time),'\n')
    flush.console()
  }
}
stopifnot(nrow(scores)==length(outer_origins)*6L*3L,!anyDuplicated(scores[c('asset','origin','model','horizon')]))
writeLines(c(capture.output(sessionInfo()),paste('job',asset,engine),
  paste('train',length(train),'calibration',length(cal),'test',length(test)),
  paste('training_target_end',max(selected[train]+H)),paste('calibration_target_end',max(selected[cal]+H))),
  file.path(destination,'session.txt'))
writeLines('COMPLETE',file.path(destination,'status.txt'))
cat('COMPLETE',asset,engine,format(Sys.time()),'\n')


==> anc/experiment/arxiv/recent/data/calendar.json <==
{"request":{"start_date":"2016-01-01","end_date":"2026-10-08"},"calendar":[{"date":"2016-01-04","open":"2016-01-04T09:30:00","close":"2016-01-04T16:00:00"},{"date":"2016-01-05","open":"2016-01-05T09:30:00","close":"2016-01-05T16:00:00"},{"date":"2016-01-06","open":"2016-01-06T09:30:00","close":"2016-01-06T16:00:00"},{"date":"2016-01-07","open":"2016-01-07T09:30:00","close":"2016-01-07T16:00:00"},{"date":"2016-01-08","open":"2016-01-08T09:30:00","close":"2016-01-08T16:00:00"},{"date":"2016-01-11","open":"2016-01-11T09:30:00","close":"2016-01-11T16:00:00"},{"date":"2016-01-12","open":"2016-01-12T09:30:00","close":"2016-01-12T16:00:00"},{"date":"2016-01-13","open":"2016-01-13T09:30:00","close":"2016-01-13T16:00:00"},{"date":"2016-01-14","open":"2016-01-14T09:30:00","close":"2016-01-14T16:00:00"},{"date":"2016-01-15","open":"2016-01-15T09:30:00","close":"2016-01-15T16:00:00"},{"date":"2016-01-19","open":"2016-01-19T09:30:00","close":"2016-01-19T16:00:00"},{"date":"2016-01-20","open":"2016-01-20T09:30:00","close":"2016-01-20T16:00:00"},{"date":"2016-01-21","open":"2016-01-21T09:30:00","close":"2016-01-21T16:00:00"},{"date":"2016-01-22","open":"2016-01-22T09:30:00","close":"2016-01-22T16:00:00"},{"date":"2016-01-25","open":"2016-01-25T09:30:00","close":"2016-01-25T16:00:00"},{"date":"2016-01-26","open":"2016-01-26T09:30:00","close":"2016-01-26T16:00:00"},{"date":"2016-01-27","open":"2016-01-27T09:30:00","close":"2016-01-27T16:00:00"},{"date":"2016-01-28","open":"2016-01-28T09:30:00","close":"2016-01-28T16:00:00"},{"date":"2016-01-29","open":"2016-01-29T09:30:00","close":"2016-01-29T16:00:00"},{"date":"2016-02-01","open":"2016-02-01T09:30:00","close":"2016-02-01T16:00:00"},{"date":"2016-02-02","open":"2016-02-02T09:30:00","close":"2016-02-02T16:00:00"},{"date":"2016-02-03","open":"2016-02-03T09:30:00","close":"2016-02-03T16:00:00"},{"date":"2016-02-04","open":"2016-02-04T09:30:00","close":"2016-02-04T16:00:00"},{"date":"2016-02-05","open":"2016-02-05T09:30:00","close":"2016-02-05T16:00:00"},{"date":"2016-02-08","open":"2016-02-08T09:30:00","close":"2016-02-08T16:00:00"},{"date":"2016-02-09","open":"2016-02-09T09:30:00","close":"2016-02-09T16:00:00"},{"date":"2016-02-10","open":"2016-02-10T09:30:00","close":"2016-02-10T16:00:00"},{"date":"2016-02-11","open":"2016-02-11T09:30:00","close":"2016-02-11T16:00:00"},{"date":"2016-02-12","open":"2016-02-12T09:30:00","close":"2016-02-12T16:00:00"},{"date":"2016-02-16","open":"2016-02-16T09:30:00","close":"2016-02-16T16:00:00"},{"date":"2016-02-17","open":"2016-02-17T09:30:00","close":"2016-02-17T16:00:00"},{"date":"2016-02-18","open":"2016-02-18T09:30:00","close":"2016-02-18T16:00:00"},{"date":"2016-02-19","open":"2016-02-19T09:30:00","close":"2016-02-19T16:00:00"},{"date":"2016-02-22","open":"2016-02-22T09:30:00","close":"2016-02-22T16:00:00"},{"date":"2016-02-23","open":"2016-02-23T09:30:00","close":"2016-02-23T16:00:00"},{"date":"2016-02-24","open":"2016-02-24T09:30:00","close":"2016-02-24T16:00:00"},{"date":"2016-02-25","open":"2016-02-25T09:30:00","close":"2016-02-25T16:00:00"},{"date":"2016-02-26","open":"2016-02-26T09:30:00","close":"2016-02-26T16:00:00"},{"date":"2016-02-29","open":"2016-02-29T09:30:00","close":"2016-02-29T16:00:00"},{"date":"2016-03-01","open":"2016-03-01T09:30:00","close":"2016-03-01T16:00:00"},{"date":"2016-03-02","open":"2016-03-02T09:30:00","close":"2016-03-02T16:00:00"},{"date":"2016-03-03","open":"2016-03-03T09:30:00","close":"2016-03-03T16:00:00"},{"date":"2016-03-04","open":"2016-03-04T09:30:00","close":"2016-03-04T16:00:00"},{"date":"2016-03-07","open":"2016-03-07T09:30:00","close":"2016-03-07T16:00:00"},{"date":"2016-03-08","open":"2016-03-08T09:30:00","close":"2016-03-08T16:00:00"},{"date":"2016-03-09","open":"2016-03-09T09:30:00","close":"2016-03-09T16:00:00"},{"date":"2016-03-10","open":"2016-03-10T09:30:00","close":"2016-03-10T16:00:00"},{"date":"2016-03-11","open":"2016-03-11T09:30:00","close":"2016-03-11T16:00:00"},{"date":"2016-03-14","open":"2016-03-14T09:30:00","close":"2016-03-14T16:00:00"},{"date":"2016-03-15","open":"2016-03-15T09:30:00","close":"2016-03-15T16:00:00"},{"date":"2016-03-16","open":"2016-03-16T09:30:00","close":"2016-03-16T16:00:00"},{"date":"2016-03-17","open":"2016-03-17T09:30:00","close":"2016-03-17T16:00:00"},{"date":"2016-03-18","open":"2016-03-18T09:30:00","close":"2016-03-18T16:00:00"},{"date":"2016-03-21","open":"2016-03-21T09:30:00","close":"2016-03-21T16:00:00"},{"date":"2016-03-22","open":"2016-03-22T09:30:00","close":"2016-03-22T16:00:00"},{"date":"2016-03-23","open":"2016-03-23T09:30:00","close":"2016-03-23T16:00:00"},{"date":"2016-03-24","open":"2016-03-24T09:30:00","close":"2016-03-24T16:00:00"},{"date":"2016-03-28","open":"2016-03-28T09:30:00","close":"2016-03-28T16:00:00"},{"date":"2016-03-29","open":"2016-03-29T09:30:00","close":"2016-03-29T16:00:00"},{"date":"2016-03-30","open":"2016-03-30T09:30:00","close":"2016-03-30T16:00:00"},{"date":"2016-03-31","open":"2016-03-31T09:30:00","close":"2016-03-31T16:00:00"},{"date":"2016-04-01","open":"2016-04-01T09:30:00","close":"2016-04-01T16:00:00"},{"date":"2016-04-04","open":"2016-04-04T09:30:00","close":"2016-04-04T16:00:00"},{"date":"2016-04-05","open":"2016-04-05T09:30:00","close":"2016-04-05T16:00:00"},{"date":"2016-04-06","open":"2016-04-06T09:30:00","close":"2016-04-06T16:00:00"},{"date":"2016-04-07","open":"2016-04-07T09:30:00","close":"2016-04-07T16:00:00"},{"date":"2016-04-08","open":"2016-04-08T09:30:00","close":"2016-04-08T16:00:00"},{"date":"2016-04-11","open":"2016-04-11T09:30:00","close":"2016-04-11T16:00:00"},{"date":"2016-04-12","open":"2016-04-12T09:30:00","close":"2016-04-12T16:00:00"},{"date":"2016-04-13","open":"2016-04-13T09:30:00","close":"2016-04-13T16:00:00"},{"date":"2016-04-14","open":"2016-04-14T09:30:00","close":"2016-04-14T16:00:00"},{"date":"2016-04-15","open":"2016-04-15T09:30:00","close":"2016-04-15T16:00:00"},{"date":"2016-04-18","open":"2016-04-18T09:30:00","close":"2016-04-18T16:00:00"},{"date":"2016-04-19","open":"2016-04-19T09:30:00","close":"2016-04-19T16:00:00"},{"date":"2016-04-20","open":"2016-04-20T09:30:00","close":"2016-04-20T16:00:00"},{"date":"2016-04-21","open":"2016-04-21T09:30:00","close":"2016-04-21T16:00:00"},{"date":"2016-04-22","open":"2016-04-22T09:30:00","close":"2016-04-22T16:00:00"},{"date":"2016-04-25","open":"2016-04-25T09:30:00","close":"2016-04-25T16:00:00"},{"date":"2016-04-26","open":"2016-04-26T09:30:00","close":"2016-04-26T16:00:00"},{"date":"2016-04-27","open":"2016-04-27T09:30:00","close":"2016-04-27T16:00:00"},{"date":"2016-04-28","open":"2016-04-28T09:30:00","close":"2016-04-28T16:00:00"},{"date":"2016-04-29","open":"2016-04-29T09:30:00","close":"2016-04-29T16:00:00"},{"date":"2016-05-02","open":"2016-05-02T09:30:00","close":"2016-05-02T16:00:00"},{"date":"2016-05-03","open":"2016-05-03T09:30:00","close":"2016-05-03T16:00:00"},{"date":"2016-05-04","open":"2016-05-04T09:30:00","close":"2016-05-04T16:00:00"},{"date":"2016-05-05","open":"2016-05-05T09:30:00","close":"2016-05-05T16:00:00"},{"date":"2016-05-06","open":"2016-05-06T09:30:00","close":"2016-05-06T16:00:00"},{"date":"2016-05-09","open":"2016-05-09T09:30:00","close":"2016-05-09T16:00:00"},{"date":"2016-05-10","open":"2016-05-10T09:30:00","close":"2016-05-10T16:00:00"},{"date":"2016-05-11","open":"2016-05-11T09:30:00","close":"2016-05-11T16:00:00"},{"date":"2016-05-12","open":"2016-05-12T09:30:00","close":"2016-05-12T16:00:00"},{"date":"2016-05-13","open":"2016-05-13T09:30:00","close":"2016-05-13T16:00:00"},{"date":"2016-05-16","open":"2016-05-16T09:30:00","close":"2016-05-16T16:00:00"},{"date":"2016-05-17","open":"2016-05-17T09:30:00","close":"2016-05-17T16:00:00"},{"date":"2016-05-18","open":"2016-05-18T09:30:00","close":"2016-05-18T16:00:00"},{"date":"2016-05-19","open":"2016-05-19T09:30:00","close":"2016-05-19T16:00:00"},{"date":"2016-05-20","open":"2016-05-20T09:30:00","close":"2016-05-20T16:00:00"},{"date":"2016-05-23","open":"2016-05-23T09:30:00","close":"2016-05-23T16:00:00"},{"date":"2016-05-24","open":"2016-05-24T09:30:00","close":"2016-05-24T16:00:00"},{"date":"2016-05-25","open":"2016-05-25T09:30:00","close":"2016-05-25T16:00:00"},{"date":"2016-05-26","open":"2016-05-26T09:30:00","close":"2016-05-26T16:00:00"},{"date":"2016-05-27","open":"2016-05-27T09:30:00","close":"2016-05-27T16:00:00"},{"date":"2016-05-31","open":"2016-05-31T09:30:00","close":"2016-05-31T16:00:00"},{"date":"2016-06-01","open":"2016-06-01T09:30:00","close":"2016-06-01T16:00:00"},{"date":"2016-06-02","open":"2016-06-02T09:30:00","close":"2016-06-02T16:00:00"},{"date":"2016-06-03","open":"2016-06-03T09:30:00","close":"2016-06-03T16:00:00"},{"date":"2016-06-06","open":"2016-06-06T09:30:00","close":"2016-06-06T16:00:00"},{"date":"2016-06-07","open":"2016-06-07T09:30:00","close":"2016-06-07T16:00:00"},{"date":"2016-06-08","open":"2016-06-08T09:30:00","close":"2016-06-08T16:00:00"},{"date":"2016-06-09","open":"2016-06-09T09:30:00","close":"2016-06-09T16:00:00"},{"date":"2016-06-10","open":"2016-06-10T09:30:00","close":"2016-06-10T16:00:00"},{"date":"2016-06-13","open":"2016-06-13T09:30:00","close":"2016-06-13T16:00:00"},{"date":"2016-06-14","open":"2016-06-14T09:30:00","close":"2016-06-14T16:00:00"},{"date":"2016-06-15","open":"2016-06-15T09:30:00","close":"2016-06-15T16:00:00"},{"date":"2016-06-16","open":"2016-06-16T09:30:00","close":"2016-06-16T16:00:00"},{"date":"2016-06-17","open":"2016-06-17T09:30:00","close":"2016-06-17T16:00:00"},{"date":"2016-06-20","open":"2016-06-20T09:30:00","close":"2016-06-20T16:00:00"},{"date":"2016-06-21","open":"2016-06-21T09:30:00","close":"2016-06-21T16:00:00"},{"date":"2016-06-22","open":"2016-06-22T09:30:00","close":"2016-06-22T16:00:00"},{"date":"2016-06-23","open":"2016-06-23T09:30:00","close":"2016-06-23T16:00:00"},{"date":"2016-06-24","open":"2016-06-24T09:30:00","close":"2016-06-24T16:00:00"},{"date":"2016-06-27","open":"2016-06-27T09:30:00","close":"2016-06-27T16:00:00"},{"date":"2016-06-28","open":"2016-06-28T09:30:00","close":"2016-06-28T16:00:00"},{"date":"2016-06-29","open":"2016-06-29T09:30:00","close":"2016-06-29T16:00:00"},{"date":"2016-06-30","open":"2016-06-30T09:30:00","close":"2016-06-30T16:00:00"},{"date":"2016-07-01","open":"2016-07-01T09:30:00","close":"2016-07-01T16:00:00"},{"date":"2016-07-05","open":"2016-07-05T09:30:00","close":"2016-07-05T16:00:00"},{"date":"2016-07-06","open":"2016-07-06T09:30:00","close":"2016-07-06T16:00:00"},{"date":"2016-07-07","open":"2016-07-07T09:30:00","close":"2016-07-07T16:00:00"},{"date":"2016-07-08","open":"2016-07-08T09:30:00","close":"2016-07-08T16:00:00"},{"date":"2016-07-11","open":"2016-07-11T09:30:00","close":"2016-07-11T16:00:00"},{"date":"2016-07-12","open":"2016-07-12T09:30:00","close":"2016-07-12T16:00:00"},{"date":"2016-07-13","open":"2016-07-13T09:30:00","close":"2016-07-13T16:00:00"},{"date":"2016-07-14","open":"2016-07-14T09:30:00","close":"2016-07-14T16:00:00"},{"date":"2016-07-15","open":"2016-07-15T09:30:00","close":"2016-07-15T16:00:00"},{"date":"2016-07-18","open":"2016-07-18T09:30:00","close":"2016-07-18T16:00:00"},{"date":"2016-07-19","open":"2016-07-19T09:30:00","close":"2016-07-19T16:00:00"},{"date":"2016-07-20","open":"2016-07-20T09:30:00","close":"2016-07-20T16:00:00"},{"date":"2016-07-21","open":"2016-07-21T09:30:00","close":"2016-07-21T16:00:00"},{"date":"2016-07-22","open":"2016-07-22T09:30:00","close":"2016-07-22T16:00:00"},{"date":"2016-07-25","open":"2016-07-25T09:30:00","close":"2016-07-25T16:00:00"},{"date":"2016-07-26","open":"2016-07-26T09:30:00","close":"2016-07-26T16:00:00"},{"date":"2016-07-27","open":"2016-07-27T09:30:00","close":"2016-07-27T16:00:00"},{"date":"2016-07-28","open":"2016-07-28T09:30:00","close":"2016-07-28T16:00:00"},{"date":"2016-07-29","open":"2016-07-29T09:30:00","close":"2016-07-29T16:00:00"},{"date":"2016-08-01","open":"2016-08-01T09:30:00","close":"2016-08-01T16:00:00"},{"date":"2016-08-02","open":"2016-08-02T09:30:00","close":"2016-08-02T16:00:00"},{"date":"2016-08-03","open":"2016-08-03T09:30:00","close":"2016-08-03T16:00:00"},{"date":"2016-08-04","open":"2016-08-04T09:30:00","close":"2016-08-04T16:00:00"},{"date":"2016-08-05","open":"2016-08-05T09:30:00","close":"2016-08-05T16:00:00"},{"date":"2016-08-08","open":"2016-08-08T09:30:00","close":"2016-08-08T16:00:00"},{"date":"2016-08-09","open":"2016-08-09T09:30:00","close":"2016-08-09T16:00:00"},{"date":"2016-08-10","open":"2016-08-10T09:30:00","close":"2016-08-10T16:00:00"},{"date":"2016-08-11","open":"2016-08-11T09:30:00","close":"2016-08-11T16:00:00"},{"date":"2016-08-12","open":"2016-08-12T09:30:00","close":"2016-08-12T16:00:00"},{"date":"2016-08-15","open":"2016-08-15T09:30:00","close":"2016-08-15T16:00:00"},{"date":"2016-08-16","open":"2016-08-16T09:30:00","close":"2016-08-16T16:00:00"},{"date":"2016-08-17","open":"2016-08-17T09:30:00","close":"2016-08-17T16:00:00"},{"date":"2016-08-18","open":"2016-08-18T09:30:00","close":"2016-08-18T16:00:00"},{"date":"2016-08-19","open":"2016-08-19T09:30:00","close":"2016-08-19T16:00:00"},{"date":"2016-08-22","open":"2016-08-22T09:30:00","close":"2016-08-22T16:00:00"},{"date":"2016-08-23","open":"2016-08-23T09:30:00","close":"2016-08-23T16:00:00"},{"date":"2016-08-24","open":"2016-08-24T09:30:00","close":"2016-08-24T16:00:00"},{"date":"2016-08-25","open":"2016-08-25T09:30:00","close":"2016-08-25T16:00:00"},{"date":"2016-08-26","open":"2016-08-26T09:30:00","close":"2016-08-26T16:00:00"},{"date":"2016-08-29","open":"2016-08-29T09:30:00","close":"2016-08-29T16:00:00"},{"date":"2016-08-30","open":"2016-08-30T09:30:00","close":"2016-08-30T16:00:00"},{"date":"2016-08-31","open":"2016-08-31T09:30:00","close":"2016-08-31T16:00:00"},{"date":"2016-09-01","open":"2016-09-01T09:30:00","close":"2016-09-01T16:00:00"},{"date":"2016-09-02","open":"2016-09-02T09:30:00","close":"2016-09-02T16:00:00"},{"date":"2016-09-06","open":"2016-09-06T09:30:00","close":"2016-09-06T16:00:00"},{"date":"2016-09-07","open":"2016-09-07T09:30:00","close":"2016-09-07T16:00:00"},{"date":"2016-09-08","open":"2016-09-08T09:30:00","close":"2016-09-08T16:00:00"},{"date":"2016-09-09","open":"2016-09-09T09:30:00","close":"2016-09-09T16:00:00"},{"date":"2016-09-12","open":"2016-09-12T09:30:00","close":"2016-09-12T16:00:00"},{"date":"2016-09-13","open":"2016-09-13T09:30:00","close":"2016-09-13T16:00:00"},{"date":"2016-09-14","open":"2016-09-14T09:30:00","close":"2016-09-14T16:00:00"},{"date":"2016-09-15","open":"2016-09-15T09:30:00","close":"2016-09-15T16:00:00"},{"date":"2016-09-16","open":"2016-09-16T09:30:00","close":"2016-09-16T16:00:00"},{"date":"2016-09-19","open":"2016-09-19T09:30:00","close":"2016-09-19T16:00:00"},{"date":"2016-09-20","open":"2016-09-20T09:30:00","close":"2016-09-20T16:00:00"},{"date":"2016-09-21","open":"2016-09-21T09:30:00","close":"2016-09-21T16:00:00"},{"date":"2016-09-22","open":"2016-09-22T09:30:00","close":"2016-09-22T16:00:00"},{"date":"2016-09-23","open":"2016-09-23T09:30:00","close":"2016-09-23T16:00:00"},{"date":"2016-09-26","open":"2016-09-26T09:30:00","close":"2016-09-26T16:00:00"},{"date":"2016-09-27","open":"2016-09-27T09:30:00","close":"2016-09-27T16:00:00"},{"date":"2016-09-28","open":"2016-09-28T09:30:00","close":"2016-09-28T16:00:00"},{"date":"2016-09-29","open":"2016-09-29T09:30:00","close":"2016-09-29T16:00:00"},{"date":"2016-09-30","open":"2016-09-30T09:30:00","close":"2016-09-30T16:00:00"},{"date":"2016-10-03","open":"2016-10-03T09:30:00","close":"2016-10-03T16:00:00"},{"date":"2016-10-04","open":"2016-10-04T09:30:00","close":"2016-10-04T16:00:00"},{"date":"2016-10-05","open":"2016-10-05T09:30:00","close":"2016-10-05T16:00:00"},{"date":"2016-10-06","open":"2016-10-06T09:30:00","close":"2016-10-06T16:00:00"},{"date":"2016-10-07","open":"2016-10-07T09:30:00","close":"2016-10-07T16:00:00"},{"date":"2016-10-10","open":"2016-10-10T09:30:00","close":"2016-10-10T16:00:00"},{"date":"2016-10-11","open":"2016-10-11T09:30:00","close":"2016-10-11T16:00:00"},{"date":"2016-10-12","open":"2016-10-12T09:30:00","close":"2016-10-12T16:00:00"},{"date":"2016-10-13","open":"2016-10-13T09:30:00","close":"2016-10-13T16:00:00"},{"date":"2016-10-14","open":"2016-10-14T09:30:00","close":"2016-10-14T16:00:00"},{"date":"2016-10-17","open":"2016-10-17T09:30:00","close":"2016-10-17T16:00:00"},{"date":"2016-10-18","open":"2016-10-18T09:30:00","close":"2016-10-18T16:00:00"},{"date":"2016-10-19","open":"2016-10-19T09:30:00","close":"2016-10-19T16:00:00"},{"date":"2016-10-20","open":"2016-10-20T09:30:00","close":"2016-10-20T16:00:00"},{"date":"2016-10-21","open":"2016-10-21T09:30:00","close":"2016-10-21T16:00:00"},{"date":"2016-10-24","open":"2016-10-24T09:30:00","close":"2016-10-24T16:00:00"},{"date":"2016-10-25","open":"2016-10-25T09:30:00","close":"2016-10-25T16:00:00"},{"date":"2016-10-26","open":"2016-10-26T09:30:00","close":"2016-10-26T16:00:00"},{"date":"2016-10-27","open":"2016-10-27T09:30:00","close":"2016-10-27T16:00:00"},{"date":"2016-10-28","open":"2016-10-28T09:30:00","close":"2016-10-28T16:00:00"},{"date":"2016-10-31","open":"2016-10-31T09:30:00","close":"2016-10-31T16:00:00"},{"date":"2016-11-01","open":"2016-11-01T09:30:00","close":"2016-11-01T16:00:00"},{"date":"2016-11-02","open":"2016-11-02T09:30:00","close":"2016-11-02T16:00:00"},{"date":"2016-11-03","open":"2016-11-03T09:30:00","close":"2016-11-03T16:00:00"},{"date":"2016-11-04","open":"2016-11-04T09:30:00","close":"2016-11-04T16:00:00"},{"date":"2016-11-07","open":"2016-11-07T09:30:00","close":"2016-11-07T16:00:00"},{"date":"2016-11-08","open":"2016-11-08T09:30:00","close":"2016-11-08T16:00:00"},{"date":"2016-11-09","open":"2016-11-09T09:30:00","close":"2016-11-09T16:00:00"},{"date":"2016-11-10","open":"2016-11-10T09:30:00","close":"2016-11-10T16:00:00"},{"date":"2016-11-11","open":"2016-11-11T09:30:00","close":"2016-11-11T16:00:00"},{"date":"2016-11-14","open":"2016-11-14T09:30:00","close":"2016-11-14T16:00:00"},{"date":"2016-11-15","open":"2016-11-15T09:30:00","close":"2016-11-15T16:00:00"},{"date":"2016-11-16","open":"2016-11-16T09:30:00","close":"2016-11-16T16:00:00"},{"date":"2016-11-17","open":"2016-11-17T09:30:00","close":"2016-11-17T16:00:00"},{"date":"2016-11-18","open":"2016-11-18T09:30:00","close":"2016-11-18T16:00:00"},{"date":"2016-11-21","open":"2016-11-21T09:30:00","close":"2016-11-21T16:00:00"},{"date":"2016-11-22","open":"2016-11-22T09:30:00","close":"2016-11-22T16:00:00"},{"date":"2016-11-23","open":"2016-11-23T09:30:00","close":"2016-11-23T16:00:00"},{"date":"2016-11-25","open":"2016-11-25T09:30:00","close":"2016-11-25T13:00:00"},{"date":"2016-11-28","open":"2016-11-28T09:30:00","close":"2016-11-28T16:00:00"},{"date":"2016-11-29","open":"2016-11-29T09:30:00","close":"2016-11-29T16:00:00"},{"date":"2016-11-30","open":"2016-11-30T09:30:00","close":"2016-11-30T16:00:00"},{"date":"2016-12-01","open":"2016-12-01T09:30:00","close":"2016-12-01T16:00:00"},{"date":"2016-12-02","open":"2016-12-02T09:30:00","close":"2016-12-02T16:00:00"},{"date":"2016-12-05","open":"2016-12-05T09:30:00","close":"2016-12-05T16:00:00"},{"date":"2016-12-06","open":"2016-12-06T09:30:00","close":"2016-12-06T16:00:00"},{"date":"2016-12-07","open":"2016-12-07T09:30:00","close":"2016-12-07T16:00:00"},{"date":"2016-12-08","open":"2016-12-08T09:30:00","close":"2016-12-08T16:00:00"},{"date":"2016-12-09","open":"2016-12-09T09:30:00","close":"2016-12-09T16:00:00"},{"date":"2016-12-12","open":"2016-12-12T09:30:00","close":"2016-12-12T16:00:00"},{"date":"2016-12-13","open":"2016-12-13T09:30:00","close":"2016-12-13T16:00:00"},{"date":"2016-12-14","open":"2016-12-14T09:30:00","close":"2016-12-14T16:00:00"},{"date":"2016-12-15","open":"2016-12-15T09:30:00","close":"2016-12-15T16:00:00"},{"date":"2016-12-16","open":"2016-12-16T09:30:00","close":"2016-12-16T16:00:00"},{"date":"2016-12-19","open":"2016-12-19T09:30:00","close":"2016-12-19T16:00:00"},{"date":"2016-12-20","open":"2016-12-20T09:30:00","close":"2016-12-20T16:00:00"},{"date":"2016-12-21","open":"2016-12-21T09:30:00","close":"2016-12-21T16:00:00"},{"date":"2016-12-22","open":"2016-12-22T09:30:00","close":"2016-12-22T16:00:00"},{"date":"2016-12-23","open":"2016-12-23T09:30:00","close":"2016-12-23T16:00:00"},{"date":"2016-12-27","open":"2016-12-27T09:30:00","close":"2016-12-27T16:00:00"},{"date":"2016-12-28","open":"2016-12-28T09:30:00","close":"2016-12-28T16:00:00"},{"date":"2016-12-29","open":"2016-12-29T09:30:00","close":"2016-12-29T16:00:00"},{"date":"2016-12-30","open":"2016-12-30T09:30:00","close":"2016-12-30T16:00:00"},{"date":"2017-01-03","open":"2017-01-03T09:30:00","close":"2017-01-03T16:00:00"},{"date":"2017-01-04","open":"2017-01-04T09:30:00","close":"2017-01-04T16:00:00"},{"date":"2017-01-05","open":"2017-01-05T09:30:00","close":"2017-01-05T16:00:00"},{"date":"2017-01-06","open":"2017-01-06T09:30:00","close":"2017-01-06T16:00:00"},{"date":"2017-01-09","open":"2017-01-09T09:30:00","close":"2017-01-09T16:00:00"},{"date":"2017-01-10","open":"2017-01-10T09:30:00","close":"2017-01-10T16:00:00"},{"date":"2017-01-11","open":"2017-01-11T09:30:00","close":"2017-01-11T16:00:00"},{"date":"2017-01-12","open":"2017-01-12T09:30:00","close":"2017-01-12T16:00:00"},{"date":"2017-01-13","open":"2017-01-13T09:30:00","close":"2017-01-13T16:00:00"},{"date":"2017-01-17","open":"2017-01-17T09:30:00","close":"2017-01-17T16:00:00"},{"date":"2017-01-18","open":"2017-01-18T09:30:00","close":"2017-01-18T16:00:00"},{"date":"2017-01-19","open":"2017-01-19T09:30:00","close":"2017-01-19T16:00:00"},{"date":"2017-01-20","open":"2017-01-20T09:30:00","close":"2017-01-20T16:00:00"},{"date":"2017-01-23","open":"2017-01-23T09:30:00","close":"2017-01-23T16:00:00"},{"date":"2017-01-24","open":"2017-01-24T09:30:00","close":"2017-01-24T16:00:00"},{"date":"2017-01-25","open":"2017-01-25T09:30:00","close":"2017-01-25T16:00:00"},{"date":"2017-01-26","open":"2017-01-26T09:30:00","close":"2017-01-26T16:00:00"},{"date":"2017-01-27","open":"2017-01-27T09:30:00","close":"2017-01-27T16:00:00"},{"date":"2017-01-30","open":"2017-01-30T09:30:00","close":"2017-01-30T16:00:00"},{"date":"2017-01-31","open":"2017-01-31T09:30:00","close":"2017-01-31T16:00:00"},{"date":"2017-02-01","open":"2017-02-01T09:30:00","close":"2017-02-01T16:00:00"},{"date":"2017-02-02","open":"2017-02-02T09:30:00","close":"2017-02-02T16:00:00"},{"date":"2017-02-03","open":"2017-02-03T09:30:00","close":"2017-02-03T16:00:00"},{"date":"2017-02-06","open":"2017-02-06T09:30:00","close":"2017-02-06T16:00:00"},{"date":"2017-02-07","open":"2017-02-07T09:30:00","close":"2017-02-07T16:00:00"},{"date":"2017-02-08","open":"2017-02-08T09:30:00","close":"2017-02-08T16:00:00"},{"date":"2017-02-09","open":"2017-02-09T09:30:00","close":"2017-02-09T16:00:00"},{"date":"2017-02-10","open":"2017-02-10T09:30:00","close":"2017-02-10T16:00:00"},{"date":"2017-02-13","open":"2017-02-13T09:30:00","close":"2017-02-13T16:00:00"},{"date":"2017-02-14","open":"2017-02-14T09:30:00","close":"2017-02-14T16:00:00"},{"date":"2017-02-15","open":"2017-02-15T09:30:00","close":"2017-02-15T16:00:00"},{"date":"2017-02-16","open":"2017-02-16T09:30:00","close":"2017-02-16T16:00:00"},{"date":"2017-02-17","open":"2017-02-17T09:30:00","close":"2017-02-17T16:00:00"},{"date":"2017-02-21","open":"2017-02-21T09:30:00","close":"2017-02-21T16:00:00"},{"date":"2017-02-22","open":"2017-02-22T09:30:00","close":"2017-02-22T16:00:00"},{"date":"2017-02-23","open":"2017-02-23T09:30:00","close":"2017-02-23T16:00:00"},{"date":"2017-02-24","open":"2017-02-24T09:30:00","close":"2017-02-24T16:00:00"},{"date":"2017-02-27","open":"2017-02-27T09:30:00","close":"2017-02-27T16:00:00"},{"date":"2017-02-28","open":"2017-02-28T09:30:00","close":"2017-02-28T16:00:00"},{"date":"2017-03-01","open":"2017-03-01T09:30:00","close":"2017-03-01T16:00:00"},{"date":"2017-03-02","open":"2017-03-02T09:30:00","close":"2017-03-02T16:00:00"},{"date":"2017-03-03","open":"2017-03-03T09:30:00","close":"2017-03-03T16:00:00"},{"date":"2017-03-06","open":"2017-03-06T09:30:00","close":"2017-03-06T16:00:00"},{"date":"2017-03-07","open":"2017-03-07T09:30:00","close":"2017-03-07T16:00:00"},{"date":"2017-03-08","open":"2017-03-08T09:30:00","close":"2017-03-08T16:00:00"},{"date":"2017-03-09","open":"2017-03-09T09:30:00","close":"2017-03-09T16:00:00"},{"date":"2017-03-10","open":"2017-03-10T09:30:00","close":"2017-03-10T16:00:00"},{"date":"2017-03-13","open":"2017-03-13T09:30:00","close":"2017-03-13T16:00:00"},{"date":"2017-03-14","open":"2017-03-14T09:30:00","close":"2017-03-14T16:00:00"},{"date":"2017-03-15","open":"2017-03-15T09:30:00","close":"2017-03-15T16:00:00"},{"date":"2017-03-16","open":"2017-03-16T09:30:00","close":"2017-03-16T16:00:00"},{"date":"2017-03-17","open":"2017-03-17T09:30:00","close":"2017-03-17T16:00:00"},{"date":"2017-03-20","open":"2017-03-20T09:30:00","close":"2017-03-20T16:00:00"},{"date":"2017-03-21","open":"2017-03-21T09:30:00","close":"2017-03-21T16:00:00"},{"date":"2017-03-22","open":"2017-03-22T09:30:00","close":"2017-03-22T16:00:00"},{"date":"2017-03-23","open":"2017-03-23T09:30:00","close":"2017-03-23T16:00:00"},{"date":"2017-03-24","open":"2017-03-24T09:30:00","close":"2017-03-24T16:00:00"},{"date":"2017-03-27","open":"2017-03-27T09:30:00","close":"2017-03-27T16:00:00"},{"date":"2017-03-28","open":"2017-03-28T09:30:00","close":"2017-03-28T16:00:00"},{"date":"2017-03-29","open":"2017-03-29T09:30:00","close":"2017-03-29T16:00:00"},{"date":"2017-03-30","open":"2017-03-30T09:30:00","close":"2017-03-30T16:00:00"},{"date":"2017-03-31","open":"2017-03-31T09:30:00","close":"2017-03-31T16:00:00"},{"date":"2017-04-03","open":"2017-04-03T09:30:00","close":"2017-04-03T16:00:00"},{"date":"2017-04-04","open":"2017-04-04T09:30:00","close":"2017-04-04T16:00:00"},{"date":"2017-04-05","open":"2017-04-05T09:30:00","close":"2017-04-05T16:00:00"},{"date":"2017-04-06","open":"2017-04-06T09:30:00","close":"2017-04-06T16:00:00"},{"date":"2017-04-07","open":"2017-04-07T09:30:00","close":"2017-04-07T16:00:00"},{"date":"2017-04-10","open":"2017-04-10T09:30:00","close":"2017-04-10T16:00:00"},{"date":"2017-04-11","open":"2017-04-11T09:30:00","close":"2017-04-11T16:00:00"},{"date":"2017-04-12","open":"2017-04-12T09:30:00","close":"2017-04-12T16:00:00"},{"date":"2017-04-13","open":"2017-04-13T09:30:00","close":"2017-04-13T16:00:00"},{"date":"2017-04-17","open":"2017-04-17T09:30:00","close":"2017-04-17T16:00:00"},{"date":"2017-04-18","open":"2017-04-18T09:30:00","close":"2017-04-18T16:00:00"},{"date":"2017-04-19","open":"2017-04-19T09:30:00","close":"2017-04-19T16:00:00"},{"date":"2017-04-20","open":"2017-04-20T09:30:00","close":"2017-04-20T16:00:00"},{"date":"2017-04-21","open":"2017-04-21T09:30:00","close":"2017-04-21T16:00:00"},{"date":"2017-04-24","open":"2017-04-24T09:30:00","close":"2017-04-24T16:00:00"},{"date":"2017-04-25","open":"2017-04-25T09:30:00","close":"2017-04-25T16:00:00"},{"date":"2017-04-26","open":"2017-04-26T09:30:00","close":"2017-04-26T16:00:00"},{"date":"2017-04-27","open":"2017-04-27T09:30:00","close":"2017-04-27T16:00:00"},{"date":"2017-04-28","open":"2017-04-28T09:30:00","close":"2017-04-28T16:00:00"},{"date":"2017-05-01","open":"2017-05-01T09:30:00","close":"2017-05-01T16:00:00"},{"date":"2017-05-02","open":"2017-05-02T09:30:00","close":"2017-05-02T16:00:00"},{"date":"2017-05-03","open":"2017-05-03T09:30:00","close":"2017-05-03T16:00:00"},{"date":"2017-05-04","open":"2017-05-04T09:30:00","close":"2017-05-04T16:00:00"},{"date":"2017-05-05","open":"2017-05-05T09:30:00","close":"2017-05-05T16:00:00"},{"date":"2017-05-08","open":"2017-05-08T09:30:00","close":"2017-05-08T16:00:00"},{"date":"2017-05-09","open":"2017-05-09T09:30:00","close":"2017-05-09T16:00:00"},{"date":"2017-05-10","open":"2017-05-10T09:30:00","close":"2017-05-10T16:00:00"},{"date":"2017-05-11","open":"2017-05-11T09:30:00","close":"2017-05-11T16:00:00"},{"date":"2017-05-12","open":"2017-05-12T09:30:00","close":"2017-05-12T16:00:00"},{"date":"2017-05-15","open":"2017-05-15T09:30:00","close":"2017-05-15T16:00:00"},{"date":"2017-05-16","open":"2017-05-16T09:30:00","close":"2017-05-16T16:00:00"},{"date":"2017-05-17","open":"2017-05-17T09:30:00","close":"2017-05-17T16:00:00"},{"date":"2017-05-18","open":"2017-05-18T09:30:00","close":"2017-05-18T16:00:00"},{"date":"2017-05-19","open":"2017-05-19T09:30:00","close":"2017-05-19T16:00:00"},{"date":"2017-05-22","open":"2017-05-22T09:30:00","close":"2017-05-22T16:00:00"},{"date":"2017-05-23","open":"2017-05-23T09:30:00","close":"2017-05-23T16:00:00"},{"date":"2017-05-24","open":"2017-05-24T09:30:00","close":"2017-05-24T16:00:00"},{"date":"2017-05-25","open":"2017-05-25T09:30:00","close":"2017-05-25T16:00:00"},{"date":"2017-05-26","open":"2017-05-26T09:30:00","close":"2017-05-26T16:00:00"},{"date":"2017-05-30","open":"2017-05-30T09:30:00","close":"2017-05-30T16:00:00"},{"date":"2017-05-31","open":"2017-05-31T09:30:00","close":"2017-05-31T16:00:00"},{"date":"2017-06-01","open":"2017-06-01T09:30:00","close":"2017-06-01T16:00:00"},{"date":"2017-06-02","open":"2017-06-02T09:30:00","close":"2017-06-02T16:00:00"},{"date":"2017-06-05","open":"2017-06-05T09:30:00","close":"2017-06-05T16:00:00"},{"date":"2017-06-06","open":"2017-06-06T09:30:00","close":"2017-06-06T16:00:00"},{"date":"2017-06-07","open":"2017-06-07T09:30:00","close":"2017-06-07T16:00:00"},{"date":"2017-06-08","open":"2017-06-08T09:30:00","close":"2017-06-08T16:00:00"},{"date":"2017-06-09","open":"2017-06-09T09:30:00","close":"2017-06-09T16:00:00"},{"date":"2017-06-12","open":"2017-06-12T09:30:00","close":"2017-06-12T16:00:00"},{"date":"2017-06-13","open":"2017-06-13T09:30:00","close":"2017-06-13T16:00:00"},{"date":"2017-06-14","open":"2017-06-14T09:30:00","close":"2017-06-14T16:00:00"},{"date":"2017-06-15","open":"2017-06-15T09:30:00","close":"2017-06-15T16:00:00"},{"date":"2017-06-16","open":"2017-06-16T09:30:00","close":"2017-06-16T16:00:00"},{"date":"2017-06-19","open":"2017-06-19T09:30:00","close":"2017-06-19T16:00:00"},{"date":"2017-06-20","open":"2017-06-20T09:30:00","close":"2017-06-20T16:00:00"},{"date":"2017-06-21","open":"2017-06-21T09:30:00","close":"2017-06-21T16:00:00"},{"date":"2017-06-22","open":"2017-06-22T09:30:00","close":"2017-06-22T16:00:00"},{"date":"2017-06-23","open":"2017-06-23T09:30:00","close":"2017-06-23T16:00:00"},{"date":"2017-06-26","open":"2017-06-26T09:30:00","close":"2017-06-26T16:00:00"},{"date":"2017-06-27","open":"2017-06-27T09:30:00","close":"2017-06-27T16:00:00"},{"date":"2017-06-28","open":"2017-06-28T09:30:00","close":"2017-06-28T16:00:00"},{"date":"2017-06-29","open":"2017-06-29T09:30:00","close":"2017-06-29T16:00:00"},{"date":"2017-06-30","open":"2017-06-30T09:30:00","close":"2017-06-30T16:00:00"},{"date":"2017-07-03","open":"2017-07-03T09:30:00","close":"2017-07-03T13:00:00"},{"date":"2017-07-05","open":"2017-07-05T09:30:00","close":"2017-07-05T16:00:00"},{"date":"2017-07-06","open":"2017-07-06T09:30:00","close":"2017-07-06T16:00:00"},{"date":"2017-07-07","open":"2017-07-07T09:30:00","close":"2017-07-07T16:00:00"},{"date":"2017-07-10","open":"2017-07-10T09:30:00","close":"2017-07-10T16:00:00"},{"date":"2017-07-11","open":"2017-07-11T09:30:00","close":"2017-07-11T16:00:00"},{"date":"2017-07-12","open":"2017-07-12T09:30:00","close":"2017-07-12T16:00:00"},{"date":"2017-07-13","open":"2017-07-13T09:30:00","close":"2017-07-13T16:00:00"},{"date":"2017-07-14","open":"2017-07-14T09:30:00","close":"2017-07-14T16:00:00"},{"date":"2017-07-17","open":"2017-07-17T09:30:00","close":"2017-07-17T16:00:00"},{"date":"2017-07-18","open":"2017-07-18T09:30:00","close":"2017-07-18T16:00:00"},{"date":"2017-07-19","open":"2017-07-19T09:30:00","close":"2017-07-19T16:00:00"},{"date":"2017-07-20","open":"2017-07-20T09:30:00","close":"2017-07-20T16:00:00"},{"date":"2017-07-21","open":"2017-07-21T09:30:00","close":"2017-07-21T16:00:00"},{"date":"2017-07-24","open":"2017-07-24T09:30:00","close":"2017-07-24T16:00:00"},{"date":"2017-07-25","open":"2017-07-25T09:30:00","close":"2017-07-25T16:00:00"},{"date":"2017-07-26","open":"2017-07-26T09:30:00","close":"2017-07-26T16:00:00"},{"date":"2017-07-27","open":"2017-07-27T09:30:00","close":"2017-07-27T16:00:00"},{"date":"2017-07-28","open":"2017-07-28T09:30:00","close":"2017-07-28T16:00:00"},{"date":"2017-07-31","open":"2017-07-31T09:30:00","close":"2017-07-31T16:00:00"},{"date":"2017-08-01","open":"2017-08-01T09:30:00","close":"2017-08-01T16:00:00"},{"date":"2017-08-02","open":"2017-08-02T09:30:00","close":"2017-08-02T16:00:00"},{"date":"2017-08-03","open":"2017-08-03T09:30:00","close":"2017-08-03T16:00:00"},{"date":"2017-08-04","open":"2017-08-04T09:30:00","close":"2017-08-04T16:00:00"},{"date":"2017-08-07","open":"2017-08-07T09:30:00","close":"2017-08-07T16:00:00"},{"date":"2017-08-08","open":"2017-08-08T09:30:00","close":"2017-08-08T16:00:00"},{"date":"2017-08-09","open":"2017-08-09T09:30:00","close":"2017-08-09T16:00:00"},{"date":"2017-08-10","open":"2017-08-10T09:30:00","close":"2017-08-10T16:00:00"},{"date":"2017-08-11","open":"2017-08-11T09:30:00","close":"2017-08-11T16:00:00"},{"date":"2017-08-14","open":"2017-08-14T09:30:00","close":"2017-08-14T16:00:00"},{"date":"2017-08-15","open":"2017-08-15T09:30:00","close":"2017-08-15T16:00:00"},{"date":"2017-08-16","open":"2017-08-16T09:30:00","close":"2017-08-16T16:00:00"},{"date":"2017-08-17","open":"2017-08-17T09:30:00","close":"2017-08-17T16:00:00"},{"date":"2017-08-18","open":"2017-08-18T09:30:00","close":"2017-08-18T16:00:00"},{"date":"2017-08-21","open":"2017-08-21T09:30:00","close":"2017-08-21T16:00:00"},{"date":"2017-08-22","open":"2017-08-22T09:30:00","close":"2017-08-22T16:00:00"},{"date":"2017-08-23","open":"2017-08-23T09:30:00","close":"2017-08-23T16:00:00"},{"date":"2017-08-24","open":"2017-08-24T09:30:00","close":"2017-08-24T16:00:00"},{"date":"2017-08-25","open":"2017-08-25T09:30:00","close":"2017-08-25T16:00:00"},{"date":"2017-08-28","open":"2017-08-28T09:30:00","close":"2017-08-28T16:00:00"},{"date":"2017-08-29","open":"2017-08-29T09:30:00","close":"2017-08-29T16:00:00"},{"date":"2017-08-30","open":"2017-08-30T09:30:00","close":"2017-08-30T16:00:00"},{"date":"2017-08-31","open":"2017-08-31T09:30:00","close":"2017-08-31T16:00:00"},{"date":"2017-09-01","open":"2017-09-01T09:30:00","close":"2017-09-01T16:00:00"},{"date":"2017-09-05","open":"2017-09-05T09:30:00","close":"2017-09-05T16:00:00"},{"date":"2017-09-06","open":"2017-09-06T09:30:00","close":"2017-09-06T16:00:00"},{"date":"2017-09-07","open":"2017-09-07T09:30:00","close":"2017-09-07T16:00:00"},{"date":"2017-09-08","open":"2017-09-08T09:30:00","close":"2017-09-08T16:00:00"},{"date":"2017-09-11","open":"2017-09-11T09:30:00","close":"2017-09-11T16:00:00"},{"date":"2017-09-12","open":"2017-09-12T09:30:00","close":"2017-09-12T16:00:00"},{"date":"2017-09-13","open":"2017-09-13T09:30:00","close":"2017-09-13T16:00:00"},{"date":"2017-09-14","open":"2017-09-14T09:30:00","close":"2017-09-14T16:00:00"},{"date":"2017-09-15","open":"2017-09-15T09:30:00","close":"2017-09-15T16:00:00"},{"date":"2017-09-18","open":"2017-09-18T09:30:00","close":"2017-09-18T16:00:00"},{"date":"2017-09-19","open":"2017-09-19T09:30:00","close":"2017-09-19T16:00:00"},{"date":"2017-09-20","open":"2017-09-20T09:30:00","close":"2017-09-20T16:00:00"},{"date":"2017-09-21","open":"2017-09-21T09:30:00","close":"2017-09-21T16:00:00"},{"date":"2017-09-22","open":"2017-09-22T09:30:00","close":"2017-09-22T16:00:00"},{"date":"2017-09-25","open":"2017-09-25T09:30:00","close":"2017-09-25T16:00:00"},{"date":"2017-09-26","open":"2017-09-26T09:30:00","close":"2017-09-26T16:00:00"},{"date":"2017-09-27","open":"2017-09-27T09:30:00","close":"2017-09-27T16:00:00"},{"date":"2017-09-28","open":"2017-09-28T09:30:00","close":"2017-09-28T16:00:00"},{"date":"2017-09-29","open":"2017-09-29T09:30:00","close":"2017-09-29T16:00:00"},{"date":"2017-10-02","open":"2017-10-02T09:30:00","close":"2017-10-02T16:00:00"},{"date":"2017-10-03","open":"2017-10-03T09:30:00","close":"2017-10-03T16:00:00"},{"date":"2017-10-04","open":"2017-10-04T09:30:00","close":"2017-10-04T16:00:00"},{"date":"2017-10-05","open":"2017-10-05T09:30:00","close":"2017-10-05T16:00:00"},{"date":"2017-10-06","open":"2017-10-06T09:30:00","close":"2017-10-06T16:00:00"},{"date":"2017-10-09","open":"2017-10-09T09:30:00","close":"2017-10-09T16:00:00"},{"date":"2017-10-10","open":"2017-10-10T09:30:00","close":"2017-10-10T16:00:00"},{"date":"2017-10-11","open":"2017-10-11T09:30:00","close":"2017-10-11T16:00:00"},{"date":"2017-10-12","open":"2017-10-12T09:30:00","close":"2017-10-12T16:00:00"},{"date":"2017-10-13","open":"2017-10-13T09:30:00","close":"2017-10-13T16:00:00"},{"date":"2017-10-16","open":"2017-10-16T09:30:00","close":"2017-10-16T16:00:00"},{"date":"2017-10-17","open":"2017-10-17T09:30:00","close":"2017-10-17T16:00:00"},{"date":"2017-10-18","open":"2017-10-18T09:30:00","close":"2017-10-18T16:00:00"},{"date":"2017-10-19","open":"2017-10-19T09:30:00","close":"2017-10-19T16:00:00"},{"date":"2017-10-20","open":"2017-10-20T09:30:00","close":"2017-10-20T16:00:00"},{"date":"2017-10-23","open":"2017-10-23T09:30:00","close":"2017-10-23T16:00:00"},{"date":"2017-10-24","open":"2017-10-24T09:30:00","close":"2017-10-24T16:00:00"},{"date":"2017-10-25","open":"2017-10-25T09:30:00","close":"2017-10-25T16:00:00"},{"date":"2017-10-26","open":"2017-10-26T09:30:00","close":"2017-10-26T16:00:00"},{"date":"2017-10-27","open":"2017-10-27T09:30:00","close":"2017-10-27T16:00:00"},{"date":"2017-10-30","open":"2017-10-30T09:30:00","close":"2017-10-30T16:00:00"},{"date":"2017-10-31","open":"2017-10-31T09:30:00","close":"2017-10-31T16:00:00"},{"date":"2017-11-01","open":"2017-11-01T09:30:00","close":"2017-11-01T16:00:00"},{"date":"2017-11-02","open":"2017-11-02T09:30:00","close":"2017-11-02T16:00:00"},{"date":"2017-11-03","open":"2017-11-03T09:30:00","close":"2017-11-03T16:00:00"},{"date":"2017-11-06","open":"2017-11-06T09:30:00","close":"2017-11-06T16:00:00"},{"date":"2017-11-07","open":"2017-11-07T09:30:00","close":"2017-11-07T16:00:00"},{"date":"2017-11-08","open":"2017-11-08T09:30:00","close":"2017-11-08T16:00:00"},{"date":"2017-11-09","open":"2017-11-09T09:30:00","close":"2017-11-09T16:00:00"},{"date":"2017-11-10","open":"2017-11-10T09:30:00","close":"2017-11-10T16:00:00"},{"date":"2017-11-13","open":"2017-11-13T09:30:00","close":"2017-11-13T16:00:00"},{"date":"2017-11-14","open":"2017-11-14T09:30:00","close":"2017-11-14T16:00:00"},{"date":"2017-11-15","open":"2017-11-15T09:30:00","close":"2017-11-15T16:00:00"},{"date":"2017-11-16","open":"2017-11-16T09:30:00","close":"2017-11-16T16:00:00"},{"date":"2017-11-17","open":"2017-11-17T09:30:00","close":"2017-11-17T16:00:00"},{"date":"2017-11-20","open":"2017-11-20T09:30:00","close":"2017-11-20T16:00:00"},{"date":"2017-11-21","open":"2017-11-21T09:30:00","close":"2017-11-21T16:00:00"},{"date":"2017-11-22","open":"2017-11-22T09:30:00","close":"2017-11-22T16:00:00"},{"date":"2017-11-24","open":"2017-11-24T09:30:00","close":"2017-11-24T13:00:00"},{"date":"2017-11-27","open":"2017-11-27T09:30:00","close":"2017-11-27T16:00:00"},{"date":"2017-11-28","open":"2017-11-28T09:30:00","close":"2017-11-28T16:00:00"},{"date":"2017-11-29","open":"2017-11-29T09:30:00","close":"2017-11-29T16:00:00"},{"date":"2017-11-30","open":"2017-11-30T09:30:00","close":"2017-11-30T16:00:00"},{"date":"2017-12-01","open":"2017-12-01T09:30:00","close":"2017-12-01T16:00:00"},{"date":"2017-12-04","open":"2017-12-04T09:30:00","close":"2017-12-04T16:00:00"},{"date":"2017-12-05","open":"2017-12-05T09:30:00","close":"2017-12-05T16:00:00"},{"date":"2017-12-06","open":"2017-12-06T09:30:00","close":"2017-12-06T16:00:00"},{"date":"2017-12-07","open":"2017-12-07T09:30:00","close":"2017-12-07T16:00:00"},{"date":"2017-12-08","open":"2017-12-08T09:30:00","close":"2017-12-08T16:00:00"},{"date":"2017-12-11","open":"2017-12-11T09:30:00","close":"2017-12-11T16:00:00"},{"date":"2017-12-12","open":"2017-12-12T09:30:00","close":"2017-12-12T16:00:00"},{"date":"2017-12-13","open":"2017-12-13T09:30:00","close":"2017-12-13T16:00:00"},{"date":"2017-12-14","open":"2017-12-14T09:30:00","close":"2017-12-14T16:00:00"},{"date":"2017-12-15","open":"2017-12-15T09:30:00","close":"2017-12-15T16:00:00"},{"date":"2017-12-18","open":"2017-12-18T09:30:00","close":"2017-12-18T16:00:00"},{"date":"2017-12-19","open":"2017-12-19T09:30:00","close":"2017-12-19T16:00:00"},{"date":"2017-12-20","open":"2017-12-20T09:30:00","close":"2017-12-20T16:00:00"},{"date":"2017-12-21","open":"2017-12-21T09:30:00","close":"2017-12-21T16:00:00"},{"date":"2017-12-22","open":"2017-12-22T09:30:00","close":"2017-12-22T16:00:00"},{"date":"2017-12-26","open":"2017-12-26T09:30:00","close":"2017-12-26T16:00:00"},{"date":"2017-12-27","open":"2017-12-27T09:30:00","close":"2017-12-27T16:00:00"},{"date":"2017-12-28","open":"2017-12-28T09:30:00","close":"2017-12-28T16:00:00"},{"date":"2017-12-29","open":"2017-12-29T09:30:00","close":"2017-12-29T16:00:00"},{"date":"2018-01-02","open":"2018-01-02T09:30:00","close":"2018-01-02T16:00:00"},{"date":"2018-01-03","open":"2018-01-03T09:30:00","close":"2018-01-03T16:00:00"},{"date":"2018-01-04","open":"2018-01-04T09:30:00","close":"2018-01-04T16:00:00"},{"date":"2018-01-05","open":"2018-01-05T09:30:00","close":"2018-01-05T16:00:00"},{"date":"2018-01-08","open":"2018-01-08T09:30:00","close":"2018-01-08T16:00:00"},{"date":"2018-01-09","open":"2018-01-09T09:30:00","close":"2018-01-09T16:00:00"},{"date":"2018-01-10","open":"2018-01-10T09:30:00","close":"2018-01-10T16:00:00"},{"date":"2018-01-11","open":"2018-01-11T09:30:00","close":"2018-01-11T16:00:00"},{"date":"2018-01-12","open":"2018-01-12T09:30:00","close":"2018-01-12T16:00:00"},{"date":"2018-01-16","open":"2018-01-16T09:30:00","close":"2018-01-16T16:00:00"},{"date":"2018-01-17","open":"2018-01-17T09:30:00","close":"2018-01-17T16:00:00"},{"date":"2018-01-18","open":"2018-01-18T09:30:00","close":"2018-01-18T16:00:00"},{"date":"2018-01-19","open":"2018-01-19T09:30:00","close":"2018-01-19T16:00:00"},{"date":"2018-01-22","open":"2018-01-22T09:30:00","close":"2018-01-22T16:00:00"},{"date":"2018-01-23","open":"2018-01-23T09:30:00","close":"2018-01-23T16:00:00"},{"date":"2018-01-24","open":"2018-01-24T09:30:00","close":"2018-01-24T16:00:00"},{"date":"2018-01-25","open":"2018-01-25T09:30:00","close":"2018-01-25T16:00:00"},{"date":"2018-01-26","open":"2018-01-26T09:30:00","close":"2018-01-26T16:00:00"},{"date":"2018-01-29","open":"2018-01-29T09:30:00","close":"2018-01-29T16:00:00"},{"date":"2018-01-30","open":"2018-01-30T09:30:00","close":"2018-01-30T16:00:00"},{"date":"2018-01-31","open":"2018-01-31T09:30:00","close":"2018-01-31T16:00:00"},{"date":"2018-02-01","open":"2018-02-01T09:30:00","close":"2018-02-01T16:00:00"},{"date":"2018-02-02","open":"2018-02-02T09:30:00","close":"2018-02-02T16:00:00"},{"date":"2018-02-05","open":"2018-02-05T09:30:00","close":"2018-02-05T16:00:00"},{"date":"2018-02-06","open":"2018-02-06T09:30:00","close":"2018-02-06T16:00:00"},{"date":"2018-02-07","open":"2018-02-07T09:30:00","close":"2018-02-07T16:00:00"},{"date":"2018-02-08","open":"2018-02-08T09:30:00","close":"2018-02-08T16:00:00"},{"date":"2018-02-09","open":"2018-02-09T09:30:00","close":"2018-02-09T16:00:00"},{"date":"2018-02-12","open":"2018-02-12T09:30:00","close":"2018-02-12T16:00:00"},{"date":"2018-02-13","open":"2018-02-13T09:30:00","close":"2018-02-13T16:00:00"},{"date":"2018-02-14","open":"2018-02-14T09:30:00","close":"2018-02-14T16:00:00"},{"date":"2018-02-15","open":"2018-02-15T09:30:00","close":"2018-02-15T16:00:00"},{"date":"2018-02-16","open":"2018-02-16T09:30:00","close":"2018-02-16T16:00:00"},{"date":"2018-02-20","open":"2018-02-20T09:30:00","close":"2018-02-20T16:00:00"},{"date":"2018-02-21","open":"2018-02-21T09:30:00","close":"2018-02-21T16:00:00"},{"date":"2018-02-22","open":"2018-02-22T09:30:00","close":"2018-02-22T16:00:00"},{"date":"2018-02-23","open":"2018-02-23T09:30:00","close":"2018-02-23T16:00:00"},{"date":"2018-02-26","open":"2018-02-26T09:30:00","close":"2018-02-26T16:00:00"},{"date":"2018-02-27","open":"2018-02-27T09:30:00","close":"2018-02-27T16:00:00"},{"date":"2018-02-28","open":"2018-02-28T09:30:00","close":"2018-02-28T16:00:00"},{"date":"2018-03-01","open":"2018-03-01T09:30:00","close":"2018-03-01T16:00:00"},{"date":"2018-03-02","open":"2018-03-02T09:30:00","close":"2018-03-02T16:00:00"},{"date":"2018-03-05","open":"2018-03-05T09:30:00","close":"2018-03-05T16:00:00"},{"date":"2018-03-06","open":"2018-03-06T09:30:00","close":"2018-03-06T16:00:00"},{"date":"2018-03-07","open":"2018-03-07T09:30:00","close":"2018-03-07T16:00:00"},{"date":"2018-03-08","open":"2018-03-08T09:30:00","close":"2018-03-08T16:00:00"},{"date":"2018-03-09","open":"2018-03-09T09:30:00","close":"2018-03-09T16:00:00"},{"date":"2018-03-12","open":"2018-03-12T09:30:00","close":"2018-03-12T16:00:00"},{"date":"2018-03-13","open":"2018-03-13T09:30:00","close":"2018-03-13T16:00:00"},{"date":"2018-03-14","open":"2018-03-14T09:30:00","close":"2018-03-14T16:00:00"},{"date":"2018-03-15","open":"2018-03-15T09:30:00","close":"2018-03-15T16:00:00"},{"date":"2018-03-16","open":"2018-03-16T09:30:00","close":"2018-03-16T16:00:00"},{"date":"2018-03-19","open":"2018-03-19T09:30:00","close":"2018-03-19T16:00:00"},{"date":"2018-03-20","open":"2018-03-20T09:30:00","close":"2018-03-20T16:00:00"},{"date":"2018-03-21","open":"2018-03-21T09:30:00","close":"2018-03-21T16:00:00"},{"date":"2018-03-22","open":"2018-03-22T09:30:00","close":"2018-03-22T16:00:00"},{"date":"2018-03-23","open":"2018-03-23T09:30:00","close":"2018-03-23T16:00:00"},{"date":"2018-03-26","open":"2018-03-26T09:30:00","close":"2018-03-26T16:00:00"},{"date":"2018-03-27","open":"2018-03-27T09:30:00","close":"2018-03-27T16:00:00"},{"date":"2018-03-28","open":"2018-03-28T09:30:00","close":"2018-03-28T16:00:00"},{"date":"2018-03-29","open":"2018-03-29T09:30:00","close":"2018-03-29T16:00:00"},{"date":"2018-04-02","open":"2018-04-02T09:30:00","close":"2018-04-02T16:00:00"},{"date":"2018-04-03","open":"2018-04-03T09:30:00","close":"2018-04-03T16:00:00"},{"date":"2018-04-04","open":"2018-04-04T09:30:00","close":"2018-04-04T16:00:00"},{"date":"2018-04-05","open":"2018-04-05T09:30:00","close":"2018-04-05T16:00:00"},{"date":"2018-04-06","open":"2018-04-06T09:30:00","close":"2018-04-06T16:00:00"},{"date":"2018-04-09","open":"2018-04-09T09:30:00","close":"2018-04-09T16:00:00"},{"date":"2018-04-10","open":"2018-04-10T09:30:00","close":"2018-04-10T16:00:00"},{"date":"2018-04-11","open":"2018-04-11T09:30:00","close":"2018-04-11T16:00:00"},{"date":"2018-04-12","open":"2018-04-12T09:30:00","close":"2018-04-12T16:00:00"},{"date":"2018-04-13","open":"2018-04-13T09:30:00","close":"2018-04-13T16:00:00"},{"date":"2018-04-16","open":"2018-04-16T09:30:00","close":"2018-04-16T16:00:00"},{"date":"2018-04-17","open":"2018-04-17T09:30:00","close":"2018-04-17T16:00:00"},{"date":"2018-04-18","open":"2018-04-18T09:30:00","close":"2018-04-18T16:00:00"},{"date":"2018-04-19","open":"2018-04-19T09:30:00","close":"2018-04-19T16:00:00"},{"date":"2018-04-20","open":"2018-04-20T09:30:00","close":"2018-04-20T16:00:00"},{"date":"2018-04-23","open":"2018-04-23T09:30:00","close":"2018-04-23T16:00:00"},{"date":"2018-04-24","open":"2018-04-24T09:30:00","close":"2018-04-24T16:00:00"},{"date":"2018-04-25","open":"2018-04-25T09:30:00","close":"2018-04-25T16:00:00"},{"date":"2018-04-26","open":"2018-04-26T09:30:00","close":"2018-04-26T16:00:00"},{"date":"2018-04-27","open":"2018-04-27T09:30:00","close":"2018-04-27T16:00:00"},{"date":"2018-04-30","open":"2018-04-30T09:30:00","close":"2018-04-30T16:00:00"},{"date":"2018-05-01","open":"2018-05-01T09:30:00","close":"2018-05-01T16:00:00"},{"date":"2018-05-02","open":"2018-05-02T09:30:00","close":"2018-05-02T16:00:00"},{"date":"2018-05-03","open":"2018-05-03T09:30:00","close":"2018-05-03T16:00:00"},{"date":"2018-05-04","open":"2018-05-04T09:30:00","close":"2018-05-04T16:00:00"},{"date":"2018-05-07","open":"2018-05-07T09:30:00","close":"2018-05-07T16:00:00"},{"date":"2018-05-08","open":"2018-05-08T09:30:00","close":"2018-05-08T16:00:00"},{"date":"2018-05-09","open":"2018-05-09T09:30:00","close":"2018-05-09T16:00:00"},{"date":"2018-05-10","open":"2018-05-10T09:30:00","close":"2018-05-10T16:00:00"},{"date":"2018-05-11","open":"2018-05-11T09:30:00","close":"2018-05-11T16:00:00"},{"date":"2018-05-14","open":"2018-05-14T09:30:00","close":"2018-05-14T16:00:00"},{"date":"2018-05-15","open":"2018-05-15T09:30:00","close":"2018-05-15T16:00:00"},{"date":"2018-05-16","open":"2018-05-16T09:30:00","close":"2018-05-16T16:00:00"},{"date":"2018-05-17","open":"2018-05-17T09:30:00","close":"2018-05-17T16:00:00"},{"date":"2018-05-18","open":"2018-05-18T09:30:00","close":"2018-05-18T16:00:00"},{"date":"2018-05-21","open":"2018-05-21T09:30:00","close":"2018-05-21T16:00:00"},{"date":"2018-05-22","open":"2018-05-22T09:30:00","close":"2018-05-22T16:00:00"},{"date":"2018-05-23","open":"2018-05-23T09:30:00","close":"2018-05-23T16:00:00"},{"date":"2018-05-24","open":"2018-05-24T09:30:00","close":"2018-05-24T16:00:00"},{"date":"2018-05-25","open":"2018-05-25T09:30:00","close":"2018-05-25T16:00:00"},{"date":"2018-05-29","open":"2018-05-29T09:30:00","close":"2018-05-29T16:00:00"},{"date":"2018-05-30","open":"2018-05-30T09:30:00","close":"2018-05-30T16:00:00"},{"date":"2018-05-31","open":"2018-05-31T09:30:00","close":"2018-05-31T16:00:00"},{"date":"2018-06-01","open":"2018-06-01T09:30:00","close":"2018-06-01T16:00:00"},{"date":"2018-06-04","open":"2018-06-04T09:30:00","close":"2018-06-04T16:00:00"},{"date":"2018-06-05","open":"2018-06-05T09:30:00","close":"2018-06-05T16:00:00"},{"date":"2018-06-06","open":"2018-06-06T09:30:00","close":"2018-06-06T16:00:00"},{"date":"2018-06-07","open":"2018-06-07T09:30:00","close":"2018-06-07T16:00:00"},{"date":"2018-06-08","open":"2018-06-08T09:30:00","close":"2018-06-08T16:00:00"},{"date":"2018-06-11","open":"2018-06-11T09:30:00","close":"2018-06-11T16:00:00"},{"date":"2018-06-12","open":"2018-06-12T09:30:00","close":"2018-06-12T16:00:00"},{"date":"2018-06-13","open":"2018-06-13T09:30:00","close":"2018-06-13T16:00:00"},{"date":"2018-06-14","open":"2018-06-14T09:30:00","close":"2018-06-14T16:00:00"},{"date":"2018-06-15","open":"2018-06-15T09:30:00","close":"2018-06-15T16:00:00"},{"date":"2018-06-18","open":"2018-06-18T09:30:00","close":"2018-06-18T16:00:00"},{"date":"2018-06-19","open":"2018-06-19T09:30:00","close":"2018-06-19T16:00:00"},{"date":"2018-06-20","open":"2018-06-20T09:30:00","close":"2018-06-20T16:00:00"},{"date":"2018-06-21","open":"2018-06-21T09:30:00","close":"2018-06-21T16:00:00"},{"date":"2018-06-22","open":"2018-06-22T09:30:00","close":"2018-06-22T16:00:00"},{"date":"2018-06-25","open":"2018-06-25T09:30:00","close":"2018-06-25T16:00:00"},{"date":"2018-06-26","open":"2018-06-26T09:30:00","close":"2018-06-26T16:00:00"},{"date":"2018-06-27","open":"2018-06-27T09:30:00","close":"2018-06-27T16:00:00"},{"date":"2018-06-28","open":"2018-06-28T09:30:00","close":"2018-06-28T16:00:00"},{"date":"2018-06-29","open":"2018-06-29T09:30:00","close":"2018-06-29T16:00:00"},{"date":"2018-07-02","open":"2018-07-02T09:30:00","close":"2018-07-02T16:00:00"},{"date":"2018-07-03","open":"2018-07-03T09:30:00","close":"2018-07-03T13:00:00"},{"date":"2018-07-05","open":"2018-07-05T09:30:00","close":"2018-07-05T16:00:00"},{"date":"2018-07-06","open":"2018-07-06T09:30:00","close":"2018-07-06T16:00:00"},{"date":"2018-07-09","open":"2018-07-09T09:30:00","close":"2018-07-09T16:00:00"},{"date":"2018-07-10","open":"2018-07-10T09:30:00","close":"2018-07-10T16:00:00"},{"date":"2018-07-11","open":"2018-07-11T09:30:00","close":"2018-07-11T16:00:00"},{"date":"2018-07-12","open":"2018-07-12T09:30:00","close":"2018-07-12T16:00:00"},{"date":"2018-07-13","open":"2018-07-13T09:30:00","close":"2018-07-13T16:00:00"},{"date":"2018-07-16","open":"2018-07-16T09:30:00","close":"2018-07-16T16:00:00"},{"date":"2018-07-17","open":"2018-07-17T09:30:00","close":"2018-07-17T16:00:00"},{"date":"2018-07-18","open":"2018-07-18T09:30:00","close":"2018-07-18T16:00:00"},{"date":"2018-07-19","open":"2018-07-19T09:30:00","close":"2018-07-19T16:00:00"},{"date":"2018-07-20","open":"2018-07-20T09:30:00","close":"2018-07-20T16:00:00"},{"date":"2018-07-23","open":"2018-07-23T09:30:00","close":"2018-07-23T16:00:00"},{"date":"2018-07-24","open":"2018-07-24T09:30:00","close":"2018-07-24T16:00:00"},{"date":"2018-07-25","open":"2018-07-25T09:30:00","close":"2018-07-25T16:00:00"},{"date":"2018-07-26","open":"2018-07-26T09:30:00","close":"2018-07-26T16:00:00"},{"date":"2018-07-27","open":"2018-07-27T09:30:00","close":"2018-07-27T16:00:00"},{"date":"2018-07-30","open":"2018-07-30T09:30:00","close":"2018-07-30T16:00:00"},{"date":"2018-07-31","open":"2018-07-31T09:30:00","close":"2018-07-31T16:00:00"},{"date":"2018-08-01","open":"2018-08-01T09:30:00","close":"2018-08-01T16:00:00"},{"date":"2018-08-02","open":"2018-08-02T09:30:00","close":"2018-08-02T16:00:00"},{"date":"2018-08-03","open":"2018-08-03T09:30:00","close":"2018-08-03T16:00:00"},{"date":"2018-08-06","open":"2018-08-06T09:30:00","close":"2018-08-06T16:00:00"},{"date":"2018-08-07","open":"2018-08-07T09:30:00","close":"2018-08-07T16:00:00"},{"date":"2018-08-08","open":"2018-08-08T09:30:00","close":"2018-08-08T16:00:00"},{"date":"2018-08-09","open":"2018-08-09T09:30:00","close":"2018-08-09T16:00:00"},{"date":"2018-08-10","open":"2018-08-10T09:30:00","close":"2018-08-10T16:00:00"},{"date":"2018-08-13","open":"2018-08-13T09:30:00","close":"2018-08-13T16:00:00"},{"date":"2018-08-14","open":"2018-08-14T09:30:00","close":"2018-08-14T16:00:00"},{"date":"2018-08-15","open":"2018-08-15T09:30:00","close":"2018-08-15T16:00:00"},{"date":"2018-08-16","open":"2018-08-16T09:30:00","close":"2018-08-16T16:00:00"},{"date":"2018-08-17","open":"2018-08-17T09:30:00","close":"2018-08-17T16:00:00"},{"date":"2018-08-20","open":"2018-08-20T09:30:00","close":"2018-08-20T16:00:00"},{"date":"2018-08-21","open":"2018-08-21T09:30:00","close":"2018-08-21T16:00:00"},{"date":"2018-08-22","open":"2018-08-22T09:30:00","close":"2018-08-22T16:00:00"},{"date":"2018-08-23","open":"2018-08-23T09:30:00","close":"2018-08-23T16:00:00"},{"date":"2018-08-24","open":"2018-08-24T09:30:00","close":"2018-08-24T16:00:00"},{"date":"2018-08-27","open":"2018-08-27T09:30:00","close":"2018-08-27T16:00:00"},{"date":"2018-08-28","open":"2018-08-28T09:30:00","close":"2018-08-28T16:00:00"},{"date":"2018-08-29","open":"2018-08-29T09:30:00","close":"2018-08-29T16:00:00"},{"date":"2018-08-30","open":"2018-08-30T09:30:00","close":"2018-08-30T16:00:00"},{"date":"2018-08-31","open":"2018-08-31T09:30:00","close":"2018-08-31T16:00:00"},{"date":"2018-09-04","open":"2018-09-04T09:30:00","close":"2018-09-04T16:00:00"},{"date":"2018-09-05","open":"2018-09-05T09:30:00","close":"2018-09-05T16:00:00"},{"date":"2018-09-06","open":"2018-09-06T09:30:00","close":"2018-09-06T16:00:00"},{"date":"2018-09-07","open":"2018-09-07T09:30:00","close":"2018-09-07T16:00:00"},{"date":"2018-09-10","open":"2018-09-10T09:30:00","close":"2018-09-10T16:00:00"},{"date":"2018-09-11","open":"2018-09-11T09:30:00","close":"2018-09-11T16:00:00"},{"date":"2018-09-12","open":"2018-09-12T09:30:00","close":"2018-09-12T16:00:00"},{"date":"2018-09-13","open":"2018-09-13T09:30:00","close":"2018-09-13T16:00:00"},{"date":"2018-09-14","open":"2018-09-14T09:30:00","close":"2018-09-14T16:00:00"},{"date":"2018-09-17","open":"2018-09-17T09:30:00","close":"2018-09-17T16:00:00"},{"date":"2018-09-18","open":"2018-09-18T09:30:00","close":"2018-09-18T16:00:00"},{"date":"2018-09-19","open":"2018-09-19T09:30:00","close":"2018-09-19T16:00:00"},{"date":"2018-09-20","open":"2018-09-20T09:30:00","close":"2018-09-20T16:00:00"},{"date":"2018-09-21","open":"2018-09-21T09:30:00","close":"2018-09-21T16:00:00"},{"date":"2018-09-24","open":"2018-09-24T09:30:00","close":"2018-09-24T16:00:00"},{"date":"2018-09-25","open":"2018-09-25T09:30:00","close":"2018-09-25T16:00:00"},{"date":"2018-09-26","open":"2018-09-26T09:30:00","close":"2018-09-26T16:00:00"},{"date":"2018-09-27","open":"2018-09-27T09:30:00","close":"2018-09-27T16:00:00"},{"date":"2018-09-28","open":"2018-09-28T09:30:00","close":"2018-09-28T16:00:00"},{"date":"2018-10-01","open":"2018-10-01T09:30:00","close":"2018-10-01T16:00:00"},{"date":"2018-10-02","open":"2018-10-02T09:30:00","close":"2018-10-02T16:00:00"},{"date":"2018-10-03","open":"2018-10-03T09:30:00","close":"2018-10-03T16:00:00"},{"date":"2018-10-04","open":"2018-10-04T09:30:00","close":"2018-10-04T16:00:00"},{"date":"2018-10-05","open":"2018-10-05T09:30:00","close":"2018-10-05T16:00:00"},{"date":"2018-10-08","open":"2018-10-08T09:30:00","close":"2018-10-08T16:00:00"},{"date":"2018-10-09","open":"2018-10-09T09:30:00","close":"2018-10-09T16:00:00"},{"date":"2018-10-10","open":"2018-10-10T09:30:00","close":"2018-10-10T16:00:00"},{"date":"2018-10-11","open":"2018-10-11T09:30:00","close":"2018-10-11T16:00:00"},{"date":"2018-10-12","open":"2018-10-12T09:30:00","close":"2018-10-12T16:00:00"},{"date":"2018-10-15","open":"2018-10-15T09:30:00","close":"2018-10-15T16:00:00"},{"date":"2018-10-16","open":"2018-10-16T09:30:00","close":"2018-10-16T16:00:00"},{"date":"2018-10-17","open":"2018-10-17T09:30:00","close":"2018-10-17T16:00:00"},{"date":"2018-10-18","open":"2018-10-18T09:30:00","close":"2018-10-18T16:00:00"},{"date":"2018-10-19","open":"2018-10-19T09:30:00","close":"2018-10-19T16:00:00"},{"date":"2018-10-22","open":"2018-10-22T09:30:00","close":"2018-10-22T16:00:00"},{"date":"2018-10-23","open":"2018-10-23T09:30:00","close":"2018-10-23T16:00:00"},{"date":"2018-10-24","open":"2018-10-24T09:30:00","close":"2018-10-24T16:00:00"},{"date":"2018-10-25","open":"2018-10-25T09:30:00","close":"2018-10-25T16:00:00"},{"date":"2018-10-26","open":"2018-10-26T09:30:00","close":"2018-10-26T16:00:00"},{"date":"2018-10-29","open":"2018-10-29T09:30:00","close":"2018-10-29T16:00:00"},{"date":"2018-10-30","open":"2018-10-30T09:30:00","close":"2018-10-30T16:00:00"},{"date":"2018-10-31","open":"2018-10-31T09:30:00","close":"2018-10-31T16:00:00"},{"date":"2018-11-01","open":"2018-11-01T09:30:00","close":"2018-11-01T16:00:00"},{"date":"2018-11-02","open":"2018-11-02T09:30:00","close":"2018-11-02T16:00:00"},{"date":"2018-11-05","open":"2018-11-05T09:30:00","close":"2018-11-05T16:00:00"},{"date":"2018-11-06","open":"2018-11-06T09:30:00","close":"2018-11-06T16:00:00"},{"date":"2018-11-07","open":"2018-11-07T09:30:00","close":"2018-11-07T16:00:00"},{"date":"2018-11-08","open":"2018-11-08T09:30:00","close":"2018-11-08T16:00:00"},{"date":"2018-11-09","open":"2018-11-09T09:30:00","close":"2018-11-09T16:00:00"},{"date":"2018-11-12","open":"2018-11-12T09:30:00","close":"2018-11-12T16:00:00"},{"date":"2018-11-13","open":"2018-11-13T09:30:00","close":"2018-11-13T16:00:00"},{"date":"2018-11-14","open":"2018-11-14T09:30:00","close":"2018-11-14T16:00:00"},{"date":"2018-11-15","open":"2018-11-15T09:30:00","close":"2018-11-15T16:00:00"},{"date":"2018-11-16","open":"2018-11-16T09:30:00","close":"2018-11-16T16:00:00"},{"date":"2018-11-19","open":"2018-11-19T09:30:00","close":"2018-11-19T16:00:00"},{"date":"2018-11-20","open":"2018-11-20T09:30:00","close":"2018-11-20T16:00:00"},{"date":"2018-11-21","open":"2018-11-21T09:30:00","close":"2018-11-21T16:00:00"},{"date":"2018-11-23","open":"2018-11-23T09:30:00","close":"2018-11-23T13:00:00"},{"date":"2018-11-26","open":"2018-11-26T09:30:00","close":"2018-11-26T16:00:00"},{"date":"2018-11-27","open":"2018-11-27T09:30:00","close":"2018-11-27T16:00:00"},{"date":"2018-11-28","open":"2018-11-28T09:30:00","close":"2018-11-28T16:00:00"},{"date":"2018-11-29","open":"2018-11-29T09:30:00","close":"2018-11-29T16:00:00"},{"date":"2018-11-30","open":"2018-11-30T09:30:00","close":"2018-11-30T16:00:00"},{"date":"2018-12-03","open":"2018-12-03T09:30:00","close":"2018-12-03T16:00:00"},{"date":"2018-12-04","open":"2018-12-04T09:30:00","close":"2018-12-04T16:00:00"},{"date":"2018-12-06","open":"2018-12-06T09:30:00","close":"2018-12-06T16:00:00"},{"date":"2018-12-07","open":"2018-12-07T09:30:00","close":"2018-12-07T16:00:00"},{"date":"2018-12-10","open":"2018-12-10T09:30:00","close":"2018-12-10T16:00:00"},{"date":"2018-12-11","open":"2018-12-11T09:30:00","close":"2018-12-11T16:00:00"},{"date":"2018-12-12","open":"2018-12-12T09:30:00","close":"2018-12-12T16:00:00"},{"date":"2018-12-13","open":"2018-12-13T09:30:00","close":"2018-12-13T16:00:00"},{"date":"2018-12-14","open":"2018-12-14T09:30:00","close":"2018-12-14T16:00:00"},{"date":"2018-12-17","open":"2018-12-17T09:30:00","close":"2018-12-17T16:00:00"},{"date":"2018-12-18","open":"2018-12-18T09:30:00","close":"2018-12-18T16:00:00"},{"date":"2018-12-19","open":"2018-12-19T09:30:00","close":"2018-12-19T16:00:00"},{"date":"2018-12-20","open":"2018-12-20T09:30:00","close":"2018-12-20T16:00:00"},{"date":"2018-12-21","open":"2018-12-21T09:30:00","close":"2018-12-21T16:00:00"},{"date":"2018-12-24","open":"2018-12-24T09:30:00","close":"2018-12-24T13:00:00"},{"date":"2018-12-26","open":"2018-12-26T09:30:00","close":"2018-12-26T16:00:00"},{"date":"2018-12-27","open":"2018-12-27T09:30:00","close":"2018-12-27T16:00:00"},{"date":"2018-12-28","open":"2018-12-28T09:30:00","close":"2018-12-28T16:00:00"},{"date":"2018-12-31","open":"2018-12-31T09:30:00","close":"2018-12-31T16:00:00"},{"date":"2019-01-02","open":"2019-01-02T09:30:00","close":"2019-01-02T16:00:00"},{"date":"2019-01-03","open":"2019-01-03T09:30:00","close":"2019-01-03T16:00:00"},{"date":"2019-01-04","open":"2019-01-04T09:30:00","close":"2019-01-04T16:00:00"},{"date":"2019-01-07","open":"2019-01-07T09:30:00","close":"2019-01-07T16:00:00"},{"date":"2019-01-08","open":"2019-01-08T09:30:00","close":"2019-01-08T16:00:00"},{"date":"2019-01-09","open":"2019-01-09T09:30:00","close":"2019-01-09T16:00:00"},{"date":"2019-01-10","open":"2019-01-10T09:30:00","close":"2019-01-10T16:00:00"},{"date":"2019-01-11","open":"2019-01-11T09:30:00","close":"2019-01-11T16:00:00"},{"date":"2019-01-14","open":"2019-01-14T09:30:00","close":"2019-01-14T16:00:00"},{"date":"2019-01-15","open":"2019-01-15T09:30:00","close":"2019-01-15T16:00:00"},{"date":"2019-01-16","open":"2019-01-16T09:30:00","close":"2019-01-16T16:00:00"},{"date":"2019-01-17","open":"2019-01-17T09:30:00","close":"2019-01-17T16:00:00"},{"date":"2019-01-18","open":"2019-01-18T09:30:00","close":"2019-01-18T16:00:00"},{"date":"2019-01-22","open":"2019-01-22T09:30:00","close":"2019-01-22T16:00:00"},{"date":"2019-01-23","open":"2019-01-23T09:30:00","close":"2019-01-23T16:00:00"},{"date":"2019-01-24","open":"2019-01-24T09:30:00","close":"2019-01-24T16:00:00"},{"date":"2019-01-25","open":"2019-01-25T09:30:00","close":"2019-01-25T16:00:00"},{"date":"2019-01-28","open":"2019-01-28T09:30:00","close":"2019-01-28T16:00:00"},{"date":"2019-01-29","open":"2019-01-29T09:30:00","close":"2019-01-29T16:00:00"},{"date":"2019-01-30","open":"2019-01-30T09:30:00","close":"2019-01-30T16:00:00"},{"date":"2019-01-31","open":"2019-01-31T09:30:00","close":"2019-01-31T16:00:00"},{"date":"2019-02-01","open":"2019-02-01T09:30:00","close":"2019-02-01T16:00:00"},{"date":"2019-02-04","open":"2019-02-04T09:30:00","close":"2019-02-04T16:00:00"},{"date":"2019-02-05","open":"2019-02-05T09:30:00","close":"2019-02-05T16:00:00"},{"date":"2019-02-06","open":"2019-02-06T09:30:00","close":"2019-02-06T16:00:00"},{"date":"2019-02-07","open":"2019-02-07T09:30:00","close":"2019-02-07T16:00:00"},{"date":"2019-02-08","open":"2019-02-08T09:30:00","close":"2019-02-08T16:00:00"},{"date":"2019-02-11","open":"2019-02-11T09:30:00","close":"2019-02-11T16:00:00"},{"date":"2019-02-12","open":"2019-02-12T09:30:00","close":"2019-02-12T16:00:00"},{"date":"2019-02-13","open":"2019-02-13T09:30:00","close":"2019-02-13T16:00:00"},{"date":"2019-02-14","open":"2019-02-14T09:30:00","close":"2019-02-14T16:00:00"},{"date":"2019-02-15","open":"2019-02-15T09:30:00","close":"2019-02-15T16:00:00"},{"date":"2019-02-19","open":"2019-02-19T09:30:00","close":"2019-02-19T16:00:00"},{"date":"2019-02-20","open":"2019-02-20T09:30:00","close":"2019-02-20T16:00:00"},{"date":"2019-02-21","open":"2019-02-21T09:30:00","close":"2019-02-21T16:00:00"},{"date":"2019-02-22","open":"2019-02-22T09:30:00","close":"2019-02-22T16:00:00"},{"date":"2019-02-25","open":"2019-02-25T09:30:00","close":"2019-02-25T16:00:00"},{"date":"2019-02-26","open":"2019-02-26T09:30:00","close":"2019-02-26T16:00:00"},{"date":"2019-02-27","open":"2019-02-27T09:30:00","close":"2019-02-27T16:00:00"},{"date":"2019-02-28","open":"2019-02-28T09:30:00","close":"2019-02-28T16:00:00"},{"date":"2019-03-01","open":"2019-03-01T09:30:00","close":"2019-03-01T16:00:00"},{"date":"2019-03-04","open":"2019-03-04T09:30:00","close":"2019-03-04T16:00:00"},{"date":"2019-03-05","open":"2019-03-05T09:30:00","close":"2019-03-05T16:00:00"},{"date":"2019-03-06","open":"2019-03-06T09:30:00","close":"2019-03-06T16:00:00"},{"date":"2019-03-07","open":"2019-03-07T09:30:00","close":"2019-03-07T16:00:00"},{"date":"2019-03-08","open":"2019-03-08T09:30:00","close":"2019-03-08T16:00:00"},{"date":"2019-03-11","open":"2019-03-11T09:30:00","close":"2019-03-11T16:00:00"},{"date":"2019-03-12","open":"2019-03-12T09:30:00","close":"2019-03-12T16:00:00"},{"date":"2019-03-13","open":"2019-03-13T09:30:00","close":"2019-03-13T16:00:00"},{"date":"2019-03-14","open":"2019-03-14T09:30:00","close":"2019-03-14T16:00:00"},{"date":"2019-03-15","open":"2019-03-15T09:30:00","close":"2019-03-15T16:00:00"},{"date":"2019-03-18","open":"2019-03-18T09:30:00","close":"2019-03-18T16:00:00"},{"date":"2019-03-19","open":"2019-03-19T09:30:00","close":"2019-03-19T16:00:00"},{"date":"2019-03-20","open":"2019-03-20T09:30:00","close":"2019-03-20T16:00:00"},{"date":"2019-03-21","open":"2019-03-21T09:30:00","close":"2019-03-21T16:00:00"},{"date":"2019-03-22","open":"2019-03-22T09:30:00","close":"2019-03-22T16:00:00"},{"date":"2019-03-25","open":"2019-03-25T09:30:00","close":"2019-03-25T16:00:00"},{"date":"2019-03-26","open":"2019-03-26T09:30:00","close":"2019-03-26T16:00:00"},{"date":"2019-03-27","open":"2019-03-27T09:30:00","close":"2019-03-27T16:00:00"},{"date":"2019-03-28","open":"2019-03-28T09:30:00","close":"2019-03-28T16:00:00"},{"date":"2019-03-29","open":"2019-03-29T09:30:00","close":"2019-03-29T16:00:00"},{"date":"2019-04-01","open":"2019-04-01T09:30:00","close":"2019-04-01T16:00:00"},{"date":"2019-04-02","open":"2019-04-02T09:30:00","close":"2019-04-02T16:00:00"},{"date":"2019-04-03","open":"2019-04-03T09:30:00","close":"2019-04-03T16:00:00"},{"date":"2019-04-04","open":"2019-04-04T09:30:00","close":"2019-04-04T16:00:00"},{"date":"2019-04-05","open":"2019-04-05T09:30:00","close":"2019-04-05T16:00:00"},{"date":"2019-04-08","open":"2019-04-08T09:30:00","close":"2019-04-08T16:00:00"},{"date":"2019-04-09","open":"2019-04-09T09:30:00","close":"2019-04-09T16:00:00"},{"date":"2019-04-10","open":"2019-04-10T09:30:00","close":"2019-04-10T16:00:00"},{"date":"2019-04-11","open":"2019-04-11T09:30:00","close":"2019-04-11T16:00:00"},{"date":"2019-04-12","open":"2019-04-12T09:30:00","close":"2019-04-12T16:00:00"},{"date":"2019-04-15","open":"2019-04-15T09:30:00","close":"2019-04-15T16:00:00"},{"date":"2019-04-16","open":"2019-04-16T09:30:00","close":"2019-04-16T16:00:00"},{"date":"2019-04-17","open":"2019-04-17T09:30:00","close":"2019-04-17T16:00:00"},{"date":"2019-04-18","open":"2019-04-18T09:30:00","close":"2019-04-18T16:00:00"},{"date":"2019-04-22","open":"2019-04-22T09:30:00","close":"2019-04-22T16:00:00"},{"date":"2019-04-23","open":"2019-04-23T09:30:00","close":"2019-04-23T16:00:00"},{"date":"2019-04-24","open":"2019-04-24T09:30:00","close":"2019-04-24T16:00:00"},{"date":"2019-04-25","open":"2019-04-25T09:30:00","close":"2019-04-25T16:00:00"},{"date":"2019-04-26","open":"2019-04-26T09:30:00","close":"2019-04-26T16:00:00"},{"date":"2019-04-29","open":"2019-04-29T09:30:00","close":"2019-04-29T16:00:00"},{"date":"2019-04-30","open":"2019-04-30T09:30:00","close":"2019-04-30T16:00:00"},{"date":"2019-05-01","open":"2019-05-01T09:30:00","close":"2019-05-01T16:00:00"},{"date":"2019-05-02","open":"2019-05-02T09:30:00","close":"2019-05-02T16:00:00"},{"date":"2019-05-03","open":"2019-05-03T09:30:00","close":"2019-05-03T16:00:00"},{"date":"2019-05-06","open":"2019-05-06T09:30:00","close":"2019-05-06T16:00:00"},{"date":"2019-05-07","open":"2019-05-07T09:30:00","close":"2019-05-07T16:00:00"},{"date":"2019-05-08","open":"2019-05-08T09:30:00","close":"2019-05-08T16:00:00"},{"date":"2019-05-09","open":"2019-05-09T09:30:00","close":"2019-05-09T16:00:00"},{"date":"2019-05-10","open":"2019-05-10T09:30:00","close":"2019-05-10T16:00:00"},{"date":"2019-05-13","open":"2019-05-13T09:30:00","close":"2019-05-13T16:00:00"},{"date":"2019-05-14","open":"2019-05-14T09:30:00","close":"2019-05-14T16:00:00"},{"date":"2019-05-15","open":"2019-05-15T09:30:00","close":"2019-05-15T16:00:00"},{"date":"2019-05-16","open":"2019-05-16T09:30:00","close":"2019-05-16T16:00:00"},{"date":"2019-05-17","open":"2019-05-17T09:30:00","close":"2019-05-17T16:00:00"},{"date":"2019-05-20","open":"2019-05-20T09:30:00","close":"2019-05-20T16:00:00"},{"date":"2019-05-21","open":"2019-05-21T09:30:00","close":"2019-05-21T16:00:00"},{"date":"2019-05-22","open":"2019-05-22T09:30:00","close":"2019-05-22T16:00:00"},{"date":"2019-05-23","open":"2019-05-23T09:30:00","close":"2019-05-23T16:00:00"},{"date":"2019-05-24","open":"2019-05-24T09:30:00","close":"2019-05-24T16:00:00"},{"date":"2019-05-28","open":"2019-05-28T09:30:00","close":"2019-05-28T16:00:00"},{"date":"2019-05-29","open":"2019-05-29T09:30:00","close":"2019-05-29T16:00:00"},{"date":"2019-05-30","open":"2019-05-30T09:30:00","close":"2019-05-30T16:00:00"},{"date":"2019-05-31","open":"2019-05-31T09:30:00","close":"2019-05-31T16:00:00"},{"date":"2019-06-03","open":"2019-06-03T09:30:00","close":"2019-06-03T16:00:00"},{"date":"2019-06-04","open":"2019-06-04T09:30:00","close":"2019-06-04T16:00:00"},{"date":"2019-06-05","open":"2019-06-05T09:30:00","close":"2019-06-05T16:00:00"},{"date":"2019-06-06","open":"2019-06-06T09:30:00","close":"2019-06-06T16:00:00"},{"date":"2019-06-07","open":"2019-06-07T09:30:00","close":"2019-06-07T16:00:00"},{"date":"2019-06-10","open":"2019-06-10T09:30:00","close":"2019-06-10T16:00:00"},{"date":"2019-06-11","open":"2019-06-11T09:30:00","close":"2019-06-11T16:00:00"},{"date":"2019-06-12","open":"2019-06-12T09:30:00","close":"2019-06-12T16:00:00"},{"date":"2019-06-13","open":"2019-06-13T09:30:00","close":"2019-06-13T16:00:00"},{"date":"2019-06-14","open":"2019-06-14T09:30:00","close":"2019-06-14T16:00:00"},{"date":"2019-06-17","open":"2019-06-17T09:30:00","close":"2019-06-17T16:00:00"},{"date":"2019-06-18","open":"2019-06-18T09:30:00","close":"2019-06-18T16:00:00"},{"date":"2019-06-19","open":"2019-06-19T09:30:00","close":"2019-06-19T16:00:00"},{"date":"2019-06-20","open":"2019-06-20T09:30:00","close":"2019-06-20T16:00:00"},{"date":"2019-06-21","open":"2019-06-21T09:30:00","close":"2019-06-21T16:00:00"},{"date":"2019-06-24","open":"2019-06-24T09:30:00","close":"2019-06-24T16:00:00"},{"date":"2019-06-25","open":"2019-06-25T09:30:00","close":"2019-06-25T16:00:00"},{"date":"2019-06-26","open":"2019-06-26T09:30:00","close":"2019-06-26T16:00:00"},{"date":"2019-06-27","open":"2019-06-27T09:30:00","close":"2019-06-27T16:00:00"},{"date":"2019-06-28","open":"2019-06-28T09:30:00","close":"2019-06-28T16:00:00"},{"date":"2019-07-01","open":"2019-07-01T09:30:00","close":"2019-07-01T16:00:00"},{"date":"2019-07-02","open":"2019-07-02T09:30:00","close":"2019-07-02T16:00:00"},{"date":"2019-07-03","open":"2019-07-03T09:30:00","close":"2019-07-03T13:00:00"},{"date":"2019-07-05","open":"2019-07-05T09:30:00","close":"2019-07-05T16:00:00"},{"date":"2019-07-08","open":"2019-07-08T09:30:00","close":"2019-07-08T16:00:00"},{"date":"2019-07-09","open":"2019-07-09T09:30:00","close":"2019-07-09T16:00:00"},{"date":"2019-07-10","open":"2019-07-10T09:30:00","close":"2019-07-10T16:00:00"},{"date":"2019-07-11","open":"2019-07-11T09:30:00","close":"2019-07-11T16:00:00"},{"date":"2019-07-12","open":"2019-07-12T09:30:00","close":"2019-07-12T16:00:00"},{"date":"2019-07-15","open":"2019-07-15T09:30:00","close":"2019-07-15T16:00:00"},{"date":"2019-07-16","open":"2019-07-16T09:30:00","close":"2019-07-16T16:00:00"},{"date":"2019-07-17","open":"2019-07-17T09:30:00","close":"2019-07-17T16:00:00"},{"date":"2019-07-18","open":"2019-07-18T09:30:00","close":"2019-07-18T16:00:00"},{"date":"2019-07-19","open":"2019-07-19T09:30:00","close":"2019-07-19T16:00:00"},{"date":"2019-07-22","open":"2019-07-22T09:30:00","close":"2019-07-22T16:00:00"},{"date":"2019-07-23","open":"2019-07-23T09:30:00","close":"2019-07-23T16:00:00"},{"date":"2019-07-24","open":"2019-07-24T09:30:00","close":"2019-07-24T16:00:00"},{"date":"2019-07-25","open":"2019-07-25T09:30:00","close":"2019-07-25T16:00:00"},{"date":"2019-07-26","open":"2019-07-26T09:30:00","close":"2019-07-26T16:00:00"},{"date":"2019-07-29","open":"2019-07-29T09:30:00","close":"2019-07-29T16:00:00"},{"date":"2019-07-30","open":"2019-07-30T09:30:00","close":"2019-07-30T16:00:00"},{"date":"2019-07-31","open":"2019-07-31T09:30:00","close":"2019-07-31T16:00:00"},{"date":"2019-08-01","open":"2019-08-01T09:30:00","close":"2019-08-01T16:00:00"},{"date":"2019-08-02","open":"2019-08-02T09:30:00","close":"2019-08-02T16:00:00"},{"date":"2019-08-05","open":"2019-08-05T09:30:00","close":"2019-08-05T16:00:00"},{"date":"2019-08-06","open":"2019-08-06T09:30:00","close":"2019-08-06T16:00:00"},{"date":"2019-08-07","open":"2019-08-07T09:30:00","close":"2019-08-07T16:00:00"},{"date":"2019-08-08","open":"2019-08-08T09:30:00","close":"2019-08-08T16:00:00"},{"date":"2019-08-09","open":"2019-08-09T09:30:00","close":"2019-08-09T16:00:00"},{"date":"2019-08-12","open":"2019-08-12T09:30:00","close":"2019-08-12T16:00:00"},{"date":"2019-08-13","open":"2019-08-13T09:30:00","close":"2019-08-13T16:00:00"},{"date":"2019-08-14","open":"2019-08-14T09:30:00","close":"2019-08-14T16:00:00"},{"date":"2019-08-15","open":"2019-08-15T09:30:00","close":"2019-08-15T16:00:00"},{"date":"2019-08-16","open":"2019-08-16T09:30:00","close":"2019-08-16T16:00:00"},{"date":"2019-08-19","open":"2019-08-19T09:30:00","close":"2019-08-19T16:00:00"},{"date":"2019-08-20","open":"2019-08-20T09:30:00","close":"2019-08-20T16:00:00"},{"date":"2019-08-21","open":"2019-08-21T09:30:00","close":"2019-08-21T16:00:00"},{"date":"2019-08-22","open":"2019-08-22T09:30:00","close":"2019-08-22T16:00:00"},{"date":"2019-08-23","open":"2019-08-23T09:30:00","close":"2019-08-23T16:00:00"},{"date":"2019-08-26","open":"2019-08-26T09:30:00","close":"2019-08-26T16:00:00"},{"date":"2019-08-27","open":"2019-08-27T09:30:00","close":"2019-08-27T16:00:00"},{"date":"2019-08-28","open":"2019-08-28T09:30:00","close":"2019-08-28T16:00:00"},{"date":"2019-08-29","open":"2019-08-29T09:30:00","close":"2019-08-29T16:00:00"},{"date":"2019-08-30","open":"2019-08-30T09:30:00","close":"2019-08-30T16:00:00"},{"date":"2019-09-03","open":"2019-09-03T09:30:00","close":"2019-09-03T16:00:00"},{"date":"2019-09-04","open":"2019-09-04T09:30:00","close":"2019-09-04T16:00:00"},{"date":"2019-09-05","open":"2019-09-05T09:30:00","close":"2019-09-05T16:00:00"},{"date":"2019-09-06","open":"2019-09-06T09:30:00","close":"2019-09-06T16:00:00"},{"date":"2019-09-09","open":"2019-09-09T09:30:00","close":"2019-09-09T16:00:00"},{"date":"2019-09-10","open":"2019-09-10T09:30:00","close":"2019-09-10T16:00:00"},{"date":"2019-09-11","open":"2019-09-11T09:30:00","close":"2019-09-11T16:00:00"},{"date":"2019-09-12","open":"2019-09-12T09:30:00","close":"2019-09-12T16:00:00"},{"date":"2019-09-13","open":"2019-09-13T09:30:00","close":"2019-09-13T16:00:00"},{"date":"2019-09-16","open":"2019-09-16T09:30:00","close":"2019-09-16T16:00:00"},{"date":"2019-09-17","open":"2019-09-17T09:30:00","close":"2019-09-17T16:00:00"},{"date":"2019-09-18","open":"2019-09-18T09:30:00","close":"2019-09-18T16:00:00"},{"date":"2019-09-19","open":"2019-09-19T09:30:00","close":"2019-09-19T16:00:00"},{"date":"2019-09-20","open":"2019-09-20T09:30:00","close":"2019-09-20T16:00:00"},{"date":"2019-09-23","open":"2019-09-23T09:30:00","close":"2019-09-23T16:00:00"},{"date":"2019-09-24","open":"2019-09-24T09:30:00","close":"2019-09-24T16:00:00"},{"date":"2019-09-25","open":"2019-09-25T09:30:00","close":"2019-09-25T16:00:00"},{"date":"2019-09-26","open":"2019-09-26T09:30:00","close":"2019-09-26T16:00:00"},{"date":"2019-09-27","open":"2019-09-27T09:30:00","close":"2019-09-27T16:00:00"},{"date":"2019-09-30","open":"2019-09-30T09:30:00","close":"2019-09-30T16:00:00"},{"date":"2019-10-01","open":"2019-10-01T09:30:00","close":"2019-10-01T16:00:00"},{"date":"2019-10-02","open":"2019-10-02T09:30:00","close":"2019-10-02T16:00:00"},{"date":"2019-10-03","open":"2019-10-03T09:30:00","close":"2019-10-03T16:00:00"},{"date":"2019-10-04","open":"2019-10-04T09:30:00","close":"2019-10-04T16:00:00"},{"date":"2019-10-07","open":"2019-10-07T09:30:00","close":"2019-10-07T16:00:00"},{"date":"2019-10-08","open":"2019-10-08T09:30:00","close":"2019-10-08T16:00:00"},{"date":"2019-10-09","open":"2019-10-09T09:30:00","close":"2019-10-09T16:00:00"},{"date":"2019-10-10","open":"2019-10-10T09:30:00","close":"2019-10-10T16:00:00"},{"date":"2019-10-11","open":"2019-10-11T09:30:00","close":"2019-10-11T16:00:00"},{"date":"2019-10-14","open":"2019-10-14T09:30:00","close":"2019-10-14T16:00:00"},{"date":"2019-10-15","open":"2019-10-15T09:30:00","close":"2019-10-15T16:00:00"},{"date":"2019-10-16","open":"2019-10-16T09:30:00","close":"2019-10-16T16:00:00"},{"date":"2019-10-17","open":"2019-10-17T09:30:00","close":"2019-10-17T16:00:00"},{"date":"2019-10-18","open":"2019-10-18T09:30:00","close":"2019-10-18T16:00:00"},{"date":"2019-10-21","open":"2019-10-21T09:30:00","close":"2019-10-21T16:00:00"},{"date":"2019-10-22","open":"2019-10-22T09:30:00","close":"2019-10-22T16:00:00"},{"date":"2019-10-23","open":"2019-10-23T09:30:00","close":"2019-10-23T16:00:00"},{"date":"2019-10-24","open":"2019-10-24T09:30:00","close":"2019-10-24T16:00:00"},{"date":"2019-10-25","open":"2019-10-25T09:30:00","close":"2019-10-25T16:00:00"},{"date":"2019-10-28","open":"2019-10-28T09:30:00","close":"2019-10-28T16:00:00"},{"date":"2019-10-29","open":"2019-10-29T09:30:00","close":"2019-10-29T16:00:00"},{"date":"2019-10-30","open":"2019-10-30T09:30:00","close":"2019-10-30T16:00:00"},{"date":"2019-10-31","open":"2019-10-31T09:30:00","close":"2019-10-31T16:00:00"},{"date":"2019-11-01","open":"2019-11-01T09:30:00","close":"2019-11-01T16:00:00"},{"date":"2019-11-04","open":"2019-11-04T09:30:00","close":"2019-11-04T16:00:00"},{"date":"2019-11-05","open":"2019-11-05T09:30:00","close":"2019-11-05T16:00:00"},{"date":"2019-11-06","open":"2019-11-06T09:30:00","close":"2019-11-06T16:00:00"},{"date":"2019-11-07","open":"2019-11-07T09:30:00","close":"2019-11-07T16:00:00"},{"date":"2019-11-08","open":"2019-11-08T09:30:00","close":"2019-11-08T16:00:00"},{"date":"2019-11-11","open":"2019-11-11T09:30:00","close":"2019-11-11T16:00:00"},{"date":"2019-11-12","open":"2019-11-12T09:30:00","close":"2019-11-12T16:00:00"},{"date":"2019-11-13","open":"2019-11-13T09:30:00","close":"2019-11-13T16:00:00"},{"date":"2019-11-14","open":"2019-11-14T09:30:00","close":"2019-11-14T16:00:00"},{"date":"2019-11-15","open":"2019-11-15T09:30:00","close":"2019-11-15T16:00:00"},{"date":"2019-11-18","open":"2019-11-18T09:30:00","close":"2019-11-18T16:00:00"},{"date":"2019-11-19","open":"2019-11-19T09:30:00","close":"2019-11-19T16:00:00"},{"date":"2019-11-20","open":"2019-11-20T09:30:00","close":"2019-11-20T16:00:00"},{"date":"2019-11-21","open":"2019-11-21T09:30:00","close":"2019-11-21T16:00:00"},{"date":"2019-11-22","open":"2019-11-22T09:30:00","close":"2019-11-22T16:00:00"},{"date":"2019-11-25","open":"2019-11-25T09:30:00","close":"2019-11-25T16:00:00"},{"date":"2019-11-26","open":"2019-11-26T09:30:00","close":"2019-11-26T16:00:00"},{"date":"2019-11-27","open":"2019-11-27T09:30:00","close":"2019-11-27T16:00:00"},{"date":"2019-11-29","open":"2019-11-29T09:30:00","close":"2019-11-29T13:00:00"},{"date":"2019-12-02","open":"2019-12-02T09:30:00","close":"2019-12-02T16:00:00"},{"date":"2019-12-03","open":"2019-12-03T09:30:00","close":"2019-12-03T16:00:00"},{"date":"2019-12-04","open":"2019-12-04T09:30:00","close":"2019-12-04T16:00:00"},{"date":"2019-12-05","open":"2019-12-05T09:30:00","close":"2019-12-05T16:00:00"},{"date":"2019-12-06","open":"2019-12-06T09:30:00","close":"2019-12-06T16:00:00"},{"date":"2019-12-09","open":"2019-12-09T09:30:00","close":"2019-12-09T16:00:00"},{"date":"2019-12-10","open":"2019-12-10T09:30:00","close":"2019-12-10T16:00:00"},{"date":"2019-12-11","open":"2019-12-11T09:30:00","close":"2019-12-11T16:00:00"},{"date":"2019-12-12","open":"2019-12-12T09:30:00","close":"2019-12-12T16:00:00"},{"date":"2019-12-13","open":"2019-12-13T09:30:00","close":"2019-12-13T16:00:00"},{"date":"2019-12-16","open":"2019-12-16T09:30:00","close":"2019-12-16T16:00:00"},{"date":"2019-12-17","open":"2019-12-17T09:30:00","close":"2019-12-17T16:00:00"},{"date":"2019-12-18","open":"2019-12-18T09:30:00","close":"2019-12-18T16:00:00"},{"date":"2019-12-19","open":"2019-12-19T09:30:00","close":"2019-12-19T16:00:00"},{"date":"2019-12-20","open":"2019-12-20T09:30:00","close":"2019-12-20T16:00:00"},{"date":"2019-12-23","open":"2019-12-23T09:30:00","close":"2019-12-23T16:00:00"},{"date":"2019-12-24","open":"2019-12-24T09:30:00","close":"2019-12-24T13:00:00"},{"date":"2019-12-26","open":"2019-12-26T09:30:00","close":"2019-12-26T16:00:00"},{"date":"2019-12-27","open":"2019-12-27T09:30:00","close":"2019-12-27T16:00:00"},{"date":"2019-12-30","open":"2019-12-30T09:30:00","close":"2019-12-30T16:00:00"},{"date":"2019-12-31","open":"2019-12-31T09:30:00","close":"2019-12-31T16:00:00"},{"date":"2020-01-02","open":"2020-01-02T09:30:00","close":"2020-01-02T16:00:00"},{"date":"2020-01-03","open":"2020-01-03T09:30:00","close":"2020-01-03T16:00:00"},{"date":"2020-01-06","open":"2020-01-06T09:30:00","close":"2020-01-06T16:00:00"},{"date":"2020-01-07","open":"2020-01-07T09:30:00","close":"2020-01-07T16:00:00"},{"date":"2020-01-08","open":"2020-01-08T09:30:00","close":"2020-01-08T16:00:00"},{"date":"2020-01-09","open":"2020-01-09T09:30:00","close":"2020-01-09T16:00:00"},{"date":"2020-01-10","open":"2020-01-10T09:30:00","close":"2020-01-10T16:00:00"},{"date":"2020-01-13","open":"2020-01-13T09:30:00","close":"2020-01-13T16:00:00"},{"date":"2020-01-14","open":"2020-01-14T09:30:00","close":"2020-01-14T16:00:00"},{"date":"2020-01-15","open":"2020-01-15T09:30:00","close":"2020-01-15T16:00:00"},{"date":"2020-01-16","open":"2020-01-16T09:30:00","close":"2020-01-16T16:00:00"},{"date":"2020-01-17","open":"2020-01-17T09:30:00","close":"2020-01-17T16:00:00"},{"date":"2020-01-21","open":"2020-01-21T09:30:00","close":"2020-01-21T16:00:00"},{"date":"2020-01-22","open":"2020-01-22T09:30:00","close":"2020-01-22T16:00:00"},{"date":"2020-01-23","open":"2020-01-23T09:30:00","close":"2020-01-23T16:00:00"},{"date":"2020-01-24","open":"2020-01-24T09:30:00","close":"2020-01-24T16:00:00"},{"date":"2020-01-27","open":"2020-01-27T09:30:00","close":"2020-01-27T16:00:00"},{"date":"2020-01-28","open":"2020-01-28T09:30:00","close":"2020-01-28T16:00:00"},{"date":"2020-01-29","open":"2020-01-29T09:30:00","close":"2020-01-29T16:00:00"},{"date":"2020-01-30","open":"2020-01-30T09:30:00","close":"2020-01-30T16:00:00"},{"date":"2020-01-31","open":"2020-01-31T09:30:00","close":"2020-01-31T16:00:00"},{"date":"2020-02-03","open":"2020-02-03T09:30:00","close":"2020-02-03T16:00:00"},{"date":"2020-02-04","open":"2020-02-04T09:30:00","close":"2020-02-04T16:00:00"},{"date":"2020-02-05","open":"2020-02-05T09:30:00","close":"2020-02-05T16:00:00"},{"date":"2020-02-06","open":"2020-02-06T09:30:00","close":"2020-02-06T16:00:00"},{"date":"2020-02-07","open":"2020-02-07T09:30:00","close":"2020-02-07T16:00:00"},{"date":"2020-02-10","open":"2020-02-10T09:30:00","close":"2020-02-10T16:00:00"},{"date":"2020-02-11","open":"2020-02-11T09:30:00","close":"2020-02-11T16:00:00"},{"date":"2020-02-12","open":"2020-02-12T09:30:00","close":"2020-02-12T16:00:00"},{"date":"2020-02-13","open":"2020-02-13T09:30:00","close":"2020-02-13T16:00:00"},{"date":"2020-02-14","open":"2020-02-14T09:30:00","close":"2020-02-14T16:00:00"},{"date":"2020-02-18","open":"2020-02-18T09:30:00","close":"2020-02-18T16:00:00"},{"date":"2020-02-19","open":"2020-02-19T09:30:00","close":"2020-02-19T16:00:00"},{"date":"2020-02-20","open":"2020-02-20T09:30:00","close":"2020-02-20T16:00:00"},{"date":"2020-02-21","open":"2020-02-21T09:30:00","close":"2020-02-21T16:00:00"},{"date":"2020-02-24","open":"2020-02-24T09:30:00","close":"2020-02-24T16:00:00"},{"date":"2020-02-25","open":"2020-02-25T09:30:00","close":"2020-02-25T16:00:00"},{"date":"2020-02-26","open":"2020-02-26T09:30:00","close":"2020-02-26T16:00:00"},{"date":"2020-02-27","open":"2020-02-27T09:30:00","close":"2020-02-27T16:00:00"},{"date":"2020-02-28","open":"2020-02-28T09:30:00","close":"2020-02-28T16:00:00"},{"date":"2020-03-02","open":"2020-03-02T09:30:00","close":"2020-03-02T16:00:00"},{"date":"2020-03-03","open":"2020-03-03T09:30:00","close":"2020-03-03T16:00:00"},{"date":"2020-03-04","open":"2020-03-04T09:30:00","close":"2020-03-04T16:00:00"},{"date":"2020-03-05","open":"2020-03-05T09:30:00","close":"2020-03-05T16:00:00"},{"date":"2020-03-06","open":"2020-03-06T09:30:00","close":"2020-03-06T16:00:00"},{"date":"2020-03-09","open":"2020-03-09T09:30:00","close":"2020-03-09T16:00:00"},{"date":"2020-03-10","open":"2020-03-10T09:30:00","close":"2020-03-10T16:00:00"},{"date":"2020-03-11","open":"2020-03-11T09:30:00","close":"2020-03-11T16:00:00"},{"date":"2020-03-12","open":"2020-03-12T09:30:00","close":"2020-03-12T16:00:00"},{"date":"2020-03-13","open":"2020-03-13T09:30:00","close":"2020-03-13T16:00:00"},{"date":"2020-03-16","open":"2020-03-16T09:30:00","close":"2020-03-16T16:00:00"},{"date":"2020-03-17","open":"2020-03-17T09:30:00","close":"2020-03-17T16:00:00"},{"date":"2020-03-18","open":"2020-03-18T09:30:00","close":"2020-03-18T16:00:00"},{"date":"2020-03-19","open":"2020-03-19T09:30:00","close":"2020-03-19T16:00:00"},{"date":"2020-03-20","open":"2020-03-20T09:30:00","close":"2020-03-20T16:00:00"},{"date":"2020-03-23","open":"2020-03-23T09:30:00","close":"2020-03-23T16:00:00"},{"date":"2020-03-24","open":"2020-03-24T09:30:00","close":"2020-03-24T16:00:00"},{"date":"2020-03-25","open":"2020-03-25T09:30:00","close":"2020-03-25T16:00:00"},{"date":"2020-03-26","open":"2020-03-26T09:30:00","close":"2020-03-26T16:00:00"},{"date":"2020-03-27","open":"2020-03-27T09:30:00","close":"2020-03-27T16:00:00"},{"date":"2020-03-30","open":"2020-03-30T09:30:00","close":"2020-03-30T16:00:00"},{"date":"2020-03-31","open":"2020-03-31T09:30:00","close":"2020-03-31T16:00:00"},{"date":"2020-04-01","open":"2020-04-01T09:30:00","close":"2020-04-01T16:00:00"},{"date":"2020-04-02","open":"2020-04-02T09:30:00","close":"2020-04-02T16:00:00"},{"date":"2020-04-03","open":"2020-04-03T09:30:00","close":"2020-04-03T16:00:00"},{"date":"2020-04-06","open":"2020-04-06T09:30:00","close":"2020-04-06T16:00:00"},{"date":"2020-04-07","open":"2020-04-07T09:30:00","close":"2020-04-07T16:00:00"},{"date":"2020-04-08","open":"2020-04-08T09:30:00","close":"2020-04-08T16:00:00"},{"date":"2020-04-09","open":"2020-04-09T09:30:00","close":"2020-04-09T16:00:00"},{"date":"2020-04-13","open":"2020-04-13T09:30:00","close":"2020-04-13T16:00:00"},{"date":"2020-04-14","open":"2020-04-14T09:30:00","close":"2020-04-14T16:00:00"},{"date":"2020-04-15","open":"2020-04-15T09:30:00","close":"2020-04-15T16:00:00"},{"date":"2020-04-16","open":"2020-04-16T09:30:00","close":"2020-04-16T16:00:00"},{"date":"2020-04-17","open":"2020-04-17T09:30:00","close":"2020-04-17T16:00:00"},{"date":"2020-04-20","open":"2020-04-20T09:30:00","close":"2020-04-20T16:00:00"},{"date":"2020-04-21","open":"2020-04-21T09:30:00","close":"2020-04-21T16:00:00"},{"date":"2020-04-22","open":"2020-04-22T09:30:00","close":"2020-04-22T16:00:00"},{"date":"2020-04-23","open":"2020-04-23T09:30:00","close":"2020-04-23T16:00:00"},{"date":"2020-04-24","open":"2020-04-24T09:30:00","close":"2020-04-24T16:00:00"},{"date":"2020-04-27","open":"2020-04-27T09:30:00","close":"2020-04-27T16:00:00"},{"date":"2020-04-28","open":"2020-04-28T09:30:00","close":"2020-04-28T16:00:00"},{"date":"2020-04-29","open":"2020-04-29T09:30:00","close":"2020-04-29T16:00:00"},{"date":"2020-04-30","open":"2020-04-30T09:30:00","close":"2020-04-30T16:00:00"},{"date":"2020-05-01","open":"2020-05-01T09:30:00","close":"2020-05-01T16:00:00"},{"date":"2020-05-04","open":"2020-05-04T09:30:00","close":"2020-05-04T16:00:00"},{"date":"2020-05-05","open":"2020-05-05T09:30:00","close":"2020-05-05T16:00:00"},{"date":"2020-05-06","open":"2020-05-06T09:30:00","close":"2020-05-06T16:00:00"},{"date":"2020-05-07","open":"2020-05-07T09:30:00","close":"2020-05-07T16:00:00"},{"date":"2020-05-08","open":"2020-05-08T09:30:00","close":"2020-05-08T16:00:00"},{"date":"2020-05-11","open":"2020-05-11T09:30:00","close":"2020-05-11T16:00:00"},{"date":"2020-05-12","open":"2020-05-12T09:30:00","close":"2020-05-12T16:00:00"},{"date":"2020-05-13","open":"2020-05-13T09:30:00","close":"2020-05-13T16:00:00"},{"date":"2020-05-14","open":"2020-05-14T09:30:00","close":"2020-05-14T16:00:00"},{"date":"2020-05-15","open":"2020-05-15T09:30:00","close":"2020-05-15T16:00:00"},{"date":"2020-05-18","open":"2020-05-18T09:30:00","close":"2020-05-18T16:00:00"},{"date":"2020-05-19","open":"2020-05-19T09:30:00","close":"2020-05-19T16:00:00"},{"date":"2020-05-20","open":"2020-05-20T09:30:00","close":"2020-05-20T16:00:00"},{"date":"2020-05-21","open":"2020-05-21T09:30:00","close":"2020-05-21T16:00:00"},{"date":"2020-05-22","open":"2020-05-22T09:30:00","close":"2020-05-22T16:00:00"},{"date":"2020-05-26","open":"2020-05-26T09:30:00","close":"2020-05-26T16:00:00"},{"date":"2020-05-27","open":"2020-05-27T09:30:00","close":"2020-05-27T16:00:00"},{"date":"2020-05-28","open":"2020-05-28T09:30:00","close":"2020-05-28T16:00:00"},{"date":"2020-05-29","open":"2020-05-29T09:30:00","close":"2020-05-29T16:00:00"},{"date":"2020-06-01","open":"2020-06-01T09:30:00","close":"2020-06-01T16:00:00"},{"date":"2020-06-02","open":"2020-06-02T09:30:00","close":"2020-06-02T16:00:00"},{"date":"2020-06-03","open":"2020-06-03T09:30:00","close":"2020-06-03T16:00:00"},{"date":"2020-06-04","open":"2020-06-04T09:30:00","close":"2020-06-04T16:00:00"},{"date":"2020-06-05","open":"2020-06-05T09:30:00","close":"2020-06-05T16:00:00"},{"date":"2020-06-08","open":"2020-06-08T09:30:00","close":"2020-06-08T16:00:00"},{"date":"2020-06-09","open":"2020-06-09T09:30:00","close":"2020-06-09T16:00:00"},{"date":"2020-06-10","open":"2020-06-10T09:30:00","close":"2020-06-10T16:00:00"},{"date":"2020-06-11","open":"2020-06-11T09:30:00","close":"2020-06-11T16:00:00"},{"date":"2020-06-12","open":"2020-06-12T09:30:00","close":"2020-06-12T16:00:00"},{"date":"2020-06-15","open":"2020-06-15T09:30:00","close":"2020-06-15T16:00:00"},{"date":"2020-06-16","open":"2020-06-16T09:30:00","close":"2020-06-16T16:00:00"},{"date":"2020-06-17","open":"2020-06-17T09:30:00","close":"2020-06-17T16:00:00"},{"date":"2020-06-18","open":"2020-06-18T09:30:00","close":"2020-06-18T16:00:00"},{"date":"2020-06-19","open":"2020-06-19T09:30:00","close":"2020-06-19T16:00:00"},{"date":"2020-06-22","open":"2020-06-22T09:30:00","close":"2020-06-22T16:00:00"},{"date":"2020-06-23","open":"2020-06-23T09:30:00","close":"2020-06-23T16:00:00"},{"date":"2020-06-24","open":"2020-06-24T09:30:00","close":"2020-06-24T16:00:00"},{"date":"2020-06-25","open":"2020-06-25T09:30:00","close":"2020-06-25T16:00:00"},{"date":"2020-06-26","open":"2020-06-26T09:30:00","close":"2020-06-26T16:00:00"},{"date":"2020-06-29","open":"2020-06-29T09:30:00","close":"2020-06-29T16:00:00"},{"date":"2020-06-30","open":"2020-06-30T09:30:00","close":"2020-06-30T16:00:00"},{"date":"2020-07-01","open":"2020-07-01T09:30:00","close":"2020-07-01T16:00:00"},{"date":"2020-07-02","open":"2020-07-02T09:30:00","close":"2020-07-02T16:00:00"},{"date":"2020-07-06","open":"2020-07-06T09:30:00","close":"2020-07-06T16:00:00"},{"date":"2020-07-07","open":"2020-07-07T09:30:00","close":"2020-07-07T16:00:00"},{"date":"2020-07-08","open":"2020-07-08T09:30:00","close":"2020-07-08T16:00:00"},{"date":"2020-07-09","open":"2020-07-09T09:30:00","close":"2020-07-09T16:00:00"},{"date":"2020-07-10","open":"2020-07-10T09:30:00","close":"2020-07-10T16:00:00"},{"date":"2020-07-13","open":"2020-07-13T09:30:00","close":"2020-07-13T16:00:00"},{"date":"2020-07-14","open":"2020-07-14T09:30:00","close":"2020-07-14T16:00:00"},{"date":"2020-07-15","open":"2020-07-15T09:30:00","close":"2020-07-15T16:00:00"},{"date":"2020-07-16","open":"2020-07-16T09:30:00","close":"2020-07-16T16:00:00"},{"date":"2020-07-17","open":"2020-07-17T09:30:00","close":"2020-07-17T16:00:00"},{"date":"2020-07-20","open":"2020-07-20T09:30:00","close":"2020-07-20T16:00:00"},{"date":"2020-07-21","open":"2020-07-21T09:30:00","close":"2020-07-21T16:00:00"},{"date":"2020-07-22","open":"2020-07-22T09:30:00","close":"2020-07-22T16:00:00"},{"date":"2020-07-23","open":"2020-07-23T09:30:00","close":"2020-07-23T16:00:00"},{"date":"2020-07-24","open":"2020-07-24T09:30:00","close":"2020-07-24T16:00:00"},{"date":"2020-07-27","open":"2020-07-27T09:30:00","close":"2020-07-27T16:00:00"},{"date":"2020-07-28","open":"2020-07-28T09:30:00","close":"2020-07-28T16:00:00"},{"date":"2020-07-29","open":"2020-07-29T09:30:00","close":"2020-07-29T16:00:00"},{"date":"2020-07-30","open":"2020-07-30T09:30:00","close":"2020-07-30T16:00:00"},{"date":"2020-07-31","open":"2020-07-31T09:30:00","close":"2020-07-31T16:00:00"},{"date":"2020-08-03","open":"2020-08-03T09:30:00","close":"2020-08-03T16:00:00"},{"date":"2020-08-04","open":"2020-08-04T09:30:00","close":"2020-08-04T16:00:00"},{"date":"2020-08-05","open":"2020-08-05T09:30:00","close":"2020-08-05T16:00:00"},{"date":"2020-08-06","open":"2020-08-06T09:30:00","close":"2020-08-06T16:00:00"},{"date":"2020-08-07","open":"2020-08-07T09:30:00","close":"2020-08-07T16:00:00"},{"date":"2020-08-10","open":"2020-08-10T09:30:00","close":"2020-08-10T16:00:00"},{"date":"2020-08-11","open":"2020-08-11T09:30:00","close":"2020-08-11T16:00:00"},{"date":"2020-08-12","open":"2020-08-12T09:30:00","close":"2020-08-12T16:00:00"},{"date":"2020-08-13","open":"2020-08-13T09:30:00","close":"2020-08-13T16:00:00"},{"date":"2020-08-14","open":"2020-08-14T09:30:00","close":"2020-08-14T16:00:00"},{"date":"2020-08-17","open":"2020-08-17T09:30:00","close":"2020-08-17T16:00:00"},{"date":"2020-08-18","open":"2020-08-18T09:30:00","close":"2020-08-18T16:00:00"},{"date":"2020-08-19","open":"2020-08-19T09:30:00","close":"2020-08-19T16:00:00"},{"date":"2020-08-20","open":"2020-08-20T09:30:00","close":"2020-08-20T16:00:00"},{"date":"2020-08-21","open":"2020-08-21T09:30:00","close":"2020-08-21T16:00:00"},{"date":"2020-08-24","open":"2020-08-24T09:30:00","close":"2020-08-24T16:00:00"},{"date":"2020-08-25","open":"2020-08-25T09:30:00","close":"2020-08-25T16:00:00"},{"date":"2020-08-26","open":"2020-08-26T09:30:00","close":"2020-08-26T16:00:00"},{"date":"2020-08-27","open":"2020-08-27T09:30:00","close":"2020-08-27T16:00:00"},{"date":"2020-08-28","open":"2020-08-28T09:30:00","close":"2020-08-28T16:00:00"},{"date":"2020-08-31","open":"2020-08-31T09:30:00","close":"2020-08-31T16:00:00"},{"date":"2020-09-01","open":"2020-09-01T09:30:00","close":"2020-09-01T16:00:00"},{"date":"2020-09-02","open":"2020-09-02T09:30:00","close":"2020-09-02T16:00:00"},{"date":"2020-09-03","open":"2020-09-03T09:30:00","close":"2020-09-03T16:00:00"},{"date":"2020-09-04","open":"2020-09-04T09:30:00","close":"2020-09-04T16:00:00"},{"date":"2020-09-08","open":"2020-09-08T09:30:00","close":"2020-09-08T16:00:00"},{"date":"2020-09-09","open":"2020-09-09T09:30:00","close":"2020-09-09T16:00:00"},{"date":"2020-09-10","open":"2020-09-10T09:30:00","close":"2020-09-10T16:00:00"},{"date":"2020-09-11","open":"2020-09-11T09:30:00","close":"2020-09-11T16:00:00"},{"date":"2020-09-14","open":"2020-09-14T09:30:00","close":"2020-09-14T16:00:00"},{"date":"2020-09-15","open":"2020-09-15T09:30:00","close":"2020-09-15T16:00:00"},{"date":"2020-09-16","open":"2020-09-16T09:30:00","close":"2020-09-16T16:00:00"},{"date":"2020-09-17","open":"2020-09-17T09:30:00","close":"2020-09-17T16:00:00"},{"date":"2020-09-18","open":"2020-09-18T09:30:00","close":"2020-09-18T16:00:00"},{"date":"2020-09-21","open":"2020-09-21T09:30:00","close":"2020-09-21T16:00:00"},{"date":"2020-09-22","open":"2020-09-22T09:30:00","close":"2020-09-22T16:00:00"},{"date":"2020-09-23","open":"2020-09-23T09:30:00","close":"2020-09-23T16:00:00"},{"date":"2020-09-24","open":"2020-09-24T09:30:00","close":"2020-09-24T16:00:00"},{"date":"2020-09-25","open":"2020-09-25T09:30:00","close":"2020-09-25T16:00:00"},{"date":"2020-09-28","open":"2020-09-28T09:30:00","close":"2020-09-28T16:00:00"},{"date":"2020-09-29","open":"2020-09-29T09:30:00","close":"2020-09-29T16:00:00"},{"date":"2020-09-30","open":"2020-09-30T09:30:00","close":"2020-09-30T16:00:00"},{"date":"2020-10-01","open":"2020-10-01T09:30:00","close":"2020-10-01T16:00:00"},{"date":"2020-10-02","open":"2020-10-02T09:30:00","close":"2020-10-02T16:00:00"},{"date":"2020-10-05","open":"2020-10-05T09:30:00","close":"2020-10-05T16:00:00"},{"date":"2020-10-06","open":"2020-10-06T09:30:00","close":"2020-10-06T16:00:00"},{"date":"2020-10-07","open":"2020-10-07T09:30:00","close":"2020-10-07T16:00:00"},{"date":"2020-10-08","open":"2020-10-08T09:30:00","close":"2020-10-08T16:00:00"},{"date":"2020-10-09","open":"2020-10-09T09:30:00","close":"2020-10-09T16:00:00"},{"date":"2020-10-12","open":"2020-10-12T09:30:00","close":"2020-10-12T16:00:00"},{"date":"2020-10-13","open":"2020-10-13T09:30:00","close":"2020-10-13T16:00:00"},{"date":"2020-10-14","open":"2020-10-14T09:30:00","close":"2020-10-14T16:00:00"},{"date":"2020-10-15","open":"2020-10-15T09:30:00","close":"2020-10-15T16:00:00"},{"date":"2020-10-16","open":"2020-10-16T09:30:00","close":"2020-10-16T16:00:00"},{"date":"2020-10-19","open":"2020-10-19T09:30:00","close":"2020-10-19T16:00:00"},{"date":"2020-10-20","open":"2020-10-20T09:30:00","close":"2020-10-20T16:00:00"},{"date":"2020-10-21","open":"2020-10-21T09:30:00","close":"2020-10-21T16:00:00"},{"date":"2020-10-22","open":"2020-10-22T09:30:00","close":"2020-10-22T16:00:00"},{"date":"2020-10-23","open":"2020-10-23T09:30:00","close":"2020-10-23T16:00:00"},{"date":"2020-10-26","open":"2020-10-26T09:30:00","close":"2020-10-26T16:00:00"},{"date":"2020-10-27","open":"2020-10-27T09:30:00","close":"2020-10-27T16:00:00"},{"date":"2020-10-28","open":"2020-10-28T09:30:00","close":"2020-10-28T16:00:00"},{"date":"2020-10-29","open":"2020-10-29T09:30:00","close":"2020-10-29T16:00:00"},{"date":"2020-10-30","open":"2020-10-30T09:30:00","close":"2020-10-30T16:00:00"},{"date":"2020-11-02","open":"2020-11-02T09:30:00","close":"2020-11-02T16:00:00"},{"date":"2020-11-03","open":"2020-11-03T09:30:00","close":"2020-11-03T16:00:00"},{"date":"2020-11-04","open":"2020-11-04T09:30:00","close":"2020-11-04T16:00:00"},{"date":"2020-11-05","open":"2020-11-05T09:30:00","close":"2020-11-05T16:00:00"},{"date":"2020-11-06","open":"2020-11-06T09:30:00","close":"2020-11-06T16:00:00"},{"date":"2020-11-09","open":"2020-11-09T09:30:00","close":"2020-11-09T16:00:00"},{"date":"2020-11-10","open":"2020-11-10T09:30:00","close":"2020-11-10T16:00:00"},{"date":"2020-11-11","open":"2020-11-11T09:30:00","close":"2020-11-11T16:00:00"},{"date":"2020-11-12","open":"2020-11-12T09:30:00","close":"2020-11-12T16:00:00"},{"date":"2020-11-13","open":"2020-11-13T09:30:00","close":"2020-11-13T16:00:00"},{"date":"2020-11-16","open":"2020-11-16T09:30:00","close":"2020-11-16T16:00:00"},{"date":"2020-11-17","open":"2020-11-17T09:30:00","close":"2020-11-17T16:00:00"},{"date":"2020-11-18","open":"2020-11-18T09:30:00","close":"2020-11-18T16:00:00"},{"date":"2020-11-19","open":"2020-11-19T09:30:00","close":"2020-11-19T16:00:00"},{"date":"2020-11-20","open":"2020-11-20T09:30:00","close":"2020-11-20T16:00:00"},{"date":"2020-11-23","open":"2020-11-23T09:30:00","close":"2020-11-23T16:00:00"},{"date":"2020-11-24","open":"2020-11-24T09:30:00","close":"2020-11-24T16:00:00"},{"date":"2020-11-25","open":"2020-11-25T09:30:00","close":"2020-11-25T16:00:00"},{"date":"2020-11-27","open":"2020-11-27T09:30:00","close":"2020-11-27T13:00:00"},{"date":"2020-11-30","open":"2020-11-30T09:30:00","close":"2020-11-30T16:00:00"},{"date":"2020-12-01","open":"2020-12-01T09:30:00","close":"2020-12-01T16:00:00"},{"date":"2020-12-02","open":"2020-12-02T09:30:00","close":"2020-12-02T16:00:00"},{"date":"2020-12-03","open":"2020-12-03T09:30:00","close":"2020-12-03T16:00:00"},{"date":"2020-12-04","open":"2020-12-04T09:30:00","close":"2020-12-04T16:00:00"},{"date":"2020-12-07","open":"2020-12-07T09:30:00","close":"2020-12-07T16:00:00"},{"date":"2020-12-08","open":"2020-12-08T09:30:00","close":"2020-12-08T16:00:00"},{"date":"2020-12-09","open":"2020-12-09T09:30:00","close":"2020-12-09T16:00:00"},{"date":"2020-12-10","open":"2020-12-10T09:30:00","close":"2020-12-10T16:00:00"},{"date":"2020-12-11","open":"2020-12-11T09:30:00","close":"2020-12-11T16:00:00"},{"date":"2020-12-14","open":"2020-12-14T09:30:00","close":"2020-12-14T16:00:00"},{"date":"2020-12-15","open":"2020-12-15T09:30:00","close":"2020-12-15T16:00:00"},{"date":"2020-12-16","open":"2020-12-16T09:30:00","close":"2020-12-16T16:00:00"},{"date":"2020-12-17","open":"2020-12-17T09:30:00","close":"2020-12-17T16:00:00"},{"date":"2020-12-18","open":"2020-12-18T09:30:00","close":"2020-12-18T16:00:00"},{"date":"2020-12-21","open":"2020-12-21T09:30:00","close":"2020-12-21T16:00:00"},{"date":"2020-12-22","open":"2020-12-22T09:30:00","close":"2020-12-22T16:00:00"},{"date":"2020-12-23","open":"2020-12-23T09:30:00","close":"2020-12-23T16:00:00"},{"date":"2020-12-24","open":"2020-12-24T09:30:00","close":"2020-12-24T13:00:00"},{"date":"2020-12-28","open":"2020-12-28T09:30:00","close":"2020-12-28T16:00:00"},{"date":"2020-12-29","open":"2020-12-29T09:30:00","close":"2020-12-29T16:00:00"},{"date":"2020-12-30","open":"2020-12-30T09:30:00","close":"2020-12-30T16:00:00"},{"date":"2020-12-31","open":"2020-12-31T09:30:00","close":"2020-12-31T16:00:00"},{"date":"2021-01-04","open":"2021-01-04T09:30:00","close":"2021-01-04T16:00:00"},{"date":"2021-01-05","open":"2021-01-05T09:30:00","close":"2021-01-05T16:00:00"},{"date":"2021-01-06","open":"2021-01-06T09:30:00","close":"2021-01-06T16:00:00"},{"date":"2021-01-07","open":"2021-01-07T09:30:00","close":"2021-01-07T16:00:00"},{"date":"2021-01-08","open":"2021-01-08T09:30:00","close":"2021-01-08T16:00:00"},{"date":"2021-01-11","open":"2021-01-11T09:30:00","close":"2021-01-11T16:00:00"},{"date":"2021-01-12","open":"2021-01-12T09:30:00","close":"2021-01-12T16:00:00"},{"date":"2021-01-13","open":"2021-01-13T09:30:00","close":"2021-01-13T16:00:00"},{"date":"2021-01-14","open":"2021-01-14T09:30:00","close":"2021-01-14T16:00:00"},{"date":"2021-01-15","open":"2021-01-15T09:30:00","close":"2021-01-15T16:00:00"},{"date":"2021-01-19","open":"2021-01-19T09:30:00","close":"2021-01-19T16:00:00"},{"date":"2021-01-20","open":"2021-01-20T09:30:00","close":"2021-01-20T16:00:00"},{"date":"2021-01-21","open":"2021-01-21T09:30:00","close":"2021-01-21T16:00:00"},{"date":"2021-01-22","open":"2021-01-22T09:30:00","close":"2021-01-22T16:00:00"},{"date":"2021-01-25","open":"2021-01-25T09:30:00","close":"2021-01-25T16:00:00"},{"date":"2021-01-26","open":"2021-01-26T09:30:00","close":"2021-01-26T16:00:00"},{"date":"2021-01-27","open":"2021-01-27T09:30:00","close":"2021-01-27T16:00:00"},{"date":"2021-01-28","open":"2021-01-28T09:30:00","close":"2021-01-28T16:00:00"},{"date":"2021-01-29","open":"2021-01-29T09:30:00","close":"2021-01-29T16:00:00"},{"date":"2021-02-01","open":"2021-02-01T09:30:00","close":"2021-02-01T16:00:00"},{"date":"2021-02-02","open":"2021-02-02T09:30:00","close":"2021-02-02T16:00:00"},{"date":"2021-02-03","open":"2021-02-03T09:30:00","close":"2021-02-03T16:00:00"},{"date":"2021-02-04","open":"2021-02-04T09:30:00","close":"2021-02-04T16:00:00"},{"date":"2021-02-05","open":"2021-02-05T09:30:00","close":"2021-02-05T16:00:00"},{"date":"2021-02-08","open":"2021-02-08T09:30:00","close":"2021-02-08T16:00:00"},{"date":"2021-02-09","open":"2021-02-09T09:30:00","close":"2021-02-09T16:00:00"},{"date":"2021-02-10","open":"2021-02-10T09:30:00","close":"2021-02-10T16:00:00"},{"date":"2021-02-11","open":"2021-02-11T09:30:00","close":"2021-02-11T16:00:00"},{"date":"2021-02-12","open":"2021-02-12T09:30:00","close":"2021-02-12T16:00:00"},{"date":"2021-02-16","open":"2021-02-16T09:30:00","close":"2021-02-16T16:00:00"},{"date":"2021-02-17","open":"2021-02-17T09:30:00","close":"2021-02-17T16:00:00"},{"date":"2021-02-18","open":"2021-02-18T09:30:00","close":"2021-02-18T16:00:00"},{"date":"2021-02-19","open":"2021-02-19T09:30:00","close":"2021-02-19T16:00:00"},{"date":"2021-02-22","open":"2021-02-22T09:30:00","close":"2021-02-22T16:00:00"},{"date":"2021-02-23","open":"2021-02-23T09:30:00","close":"2021-02-23T16:00:00"},{"date":"2021-02-24","open":"2021-02-24T09:30:00","close":"2021-02-24T16:00:00"},{"date":"2021-02-25","open":"2021-02-25T09:30:00","close":"2021-02-25T16:00:00"},{"date":"2021-02-26","open":"2021-02-26T09:30:00","close":"2021-02-26T16:00:00"},{"date":"2021-03-01","open":"2021-03-01T09:30:00","close":"2021-03-01T16:00:00"},{"date":"2021-03-02","open":"2021-03-02T09:30:00","close":"2021-03-02T16:00:00"},{"date":"2021-03-03","open":"2021-03-03T09:30:00","close":"2021-03-03T16:00:00"},{"date":"2021-03-04","open":"2021-03-04T09:30:00","close":"2021-03-04T16:00:00"},{"date":"2021-03-05","open":"2021-03-05T09:30:00","close":"2021-03-05T16:00:00"},{"date":"2021-03-08","open":"2021-03-08T09:30:00","close":"2021-03-08T16:00:00"},{"date":"2021-03-09","open":"2021-03-09T09:30:00","close":"2021-03-09T16:00:00"},{"date":"2021-03-10","open":"2021-03-10T09:30:00","close":"2021-03-10T16:00:00"},{"date":"2021-03-11","open":"2021-03-11T09:30:00","close":"2021-03-11T16:00:00"},{"date":"2021-03-12","open":"2021-03-12T09:30:00","close":"2021-03-12T16:00:00"},{"date":"2021-03-15","open":"2021-03-15T09:30:00","close":"2021-03-15T16:00:00"},{"date":"2021-03-16","open":"2021-03-16T09:30:00","close":"2021-03-16T16:00:00"},{"date":"2021-03-17","open":"2021-03-17T09:30:00","close":"2021-03-17T16:00:00"},{"date":"2021-03-18","open":"2021-03-18T09:30:00","close":"2021-03-18T16:00:00"},{"date":"2021-03-19","open":"2021-03-19T09:30:00","close":"2021-03-19T16:00:00"},{"date":"2021-03-22","open":"2021-03-22T09:30:00","close":"2021-03-22T16:00:00"},{"date":"2021-03-23","open":"2021-03-23T09:30:00","close":"2021-03-23T16:00:00"},{"date":"2021-03-24","open":"2021-03-24T09:30:00","close":"2021-03-24T16:00:00"},{"date":"2021-03-25","open":"2021-03-25T09:30:00","close":"2021-03-25T16:00:00"},{"date":"2021-03-26","open":"2021-03-26T09:30:00","close":"2021-03-26T16:00:00"},{"date":"2021-03-29","open":"2021-03-29T09:30:00","close":"2021-03-29T16:00:00"},{"date":"2021-03-30","open":"2021-03-30T09:30:00","close":"2021-03-30T16:00:00"},{"date":"2021-03-31","open":"2021-03-31T09:30:00","close":"2021-03-31T16:00:00"},{"date":"2021-04-01","open":"2021-04-01T09:30:00","close":"2021-04-01T16:00:00"},{"date":"2021-04-05","open":"2021-04-05T09:30:00","close":"2021-04-05T16:00:00"},{"date":"2021-04-06","open":"2021-04-06T09:30:00","close":"2021-04-06T16:00:00"},{"date":"2021-04-07","open":"2021-04-07T09:30:00","close":"2021-04-07T16:00:00"},{"date":"2021-04-08","open":"2021-04-08T09:30:00","close":"2021-04-08T16:00:00"},{"date":"2021-04-09","open":"2021-04-09T09:30:00","close":"2021-04-09T16:00:00"},{"date":"2021-04-12","open":"2021-04-12T09:30:00","close":"2021-04-12T16:00:00"},{"date":"2021-04-13","open":"2021-04-13T09:30:00","close":"2021-04-13T16:00:00"},{"date":"2021-04-14","open":"2021-04-14T09:30:00","close":"2021-04-14T16:00:00"},{"date":"2021-04-15","open":"2021-04-15T09:30:00","close":"2021-04-15T16:00:00"},{"date":"2021-04-16","open":"2021-04-16T09:30:00","close":"2021-04-16T16:00:00"},{"date":"2021-04-19","open":"2021-04-19T09:30:00","close":"2021-04-19T16:00:00"},{"date":"2021-04-20","open":"2021-04-20T09:30:00","close":"2021-04-20T16:00:00"},{"date":"2021-04-21","open":"2021-04-21T09:30:00","close":"2021-04-21T16:00:00"},{"date":"2021-04-22","open":"2021-04-22T09:30:00","close":"2021-04-22T16:00:00"},{"date":"2021-04-23","open":"2021-04-23T09:30:00","close":"2021-04-23T16:00:00"},{"date":"2021-04-26","open":"2021-04-26T09:30:00","close":"2021-04-26T16:00:00"},{"date":"2021-04-27","open":"2021-04-27T09:30:00","close":"2021-04-27T16:00:00"},{"date":"2021-04-28","open":"2021-04-28T09:30:00","close":"2021-04-28T16:00:00"},{"date":"2021-04-29","open":"2021-04-29T09:30:00","close":"2021-04-29T16:00:00"},{"date":"2021-04-30","open":"2021-04-30T09:30:00","close":"2021-04-30T16:00:00"},{"date":"2021-05-03","open":"2021-05-03T09:30:00","close":"2021-05-03T16:00:00"},{"date":"2021-05-04","open":"2021-05-04T09:30:00","close":"2021-05-04T16:00:00"},{"date":"2021-05-05","open":"2021-05-05T09:30:00","close":"2021-05-05T16:00:00"},{"date":"2021-05-06","open":"2021-05-06T09:30:00","close":"2021-05-06T16:00:00"},{"date":"2021-05-07","open":"2021-05-07T09:30:00","close":"2021-05-07T16:00:00"},{"date":"2021-05-10","open":"2021-05-10T09:30:00","close":"2021-05-10T16:00:00"},{"date":"2021-05-11","open":"2021-05-11T09:30:00","close":"2021-05-11T16:00:00"},{"date":"2021-05-12","open":"2021-05-12T09:30:00","close":"2021-05-12T16:00:00"},{"date":"2021-05-13","open":"2021-05-13T09:30:00","close":"2021-05-13T16:00:00"},{"date":"2021-05-14","open":"2021-05-14T09:30:00","close":"2021-05-14T16:00:00"},{"date":"2021-05-17","open":"2021-05-17T09:30:00","close":"2021-05-17T16:00:00"},{"date":"2021-05-18","open":"2021-05-18T09:30:00","close":"2021-05-18T16:00:00"},{"date":"2021-05-19","open":"2021-05-19T09:30:00","close":"2021-05-19T16:00:00"},{"date":"2021-05-20","open":"2021-05-20T09:30:00","close":"2021-05-20T16:00:00"},{"date":"2021-05-21","open":"2021-05-21T09:30:00","close":"2021-05-21T16:00:00"},{"date":"2021-05-24","open":"2021-05-24T09:30:00","close":"2021-05-24T16:00:00"},{"date":"2021-05-25","open":"2021-05-25T09:30:00","close":"2021-05-25T16:00:00"},{"date":"2021-05-26","open":"2021-05-26T09:30:00","close":"2021-05-26T16:00:00"},{"date":"2021-05-27","open":"2021-05-27T09:30:00","close":"2021-05-27T16:00:00"},{"date":"2021-05-28","open":"2021-05-28T09:30:00","close":"2021-05-28T16:00:00"},{"date":"2021-06-01","open":"2021-06-01T09:30:00","close":"2021-06-01T16:00:00"},{"date":"2021-06-02","open":"2021-06-02T09:30:00","close":"2021-06-02T16:00:00"},{"date":"2021-06-03","open":"2021-06-03T09:30:00","close":"2021-06-03T16:00:00"},{"date":"2021-06-04","open":"2021-06-04T09:30:00","close":"2021-06-04T16:00:00"},{"date":"2021-06-07","open":"2021-06-07T09:30:00","close":"2021-06-07T16:00:00"},{"date":"2021-06-08","open":"2021-06-08T09:30:00","close":"2021-06-08T16:00:00"},{"date":"2021-06-09","open":"2021-06-09T09:30:00","close":"2021-06-09T16:00:00"},{"date":"2021-06-10","open":"2021-06-10T09:30:00","close":"2021-06-10T16:00:00"},{"date":"2021-06-11","open":"2021-06-11T09:30:00","close":"2021-06-11T16:00:00"},{"date":"2021-06-14","open":"2021-06-14T09:30:00","close":"2021-06-14T16:00:00"},{"date":"2021-06-15","open":"2021-06-15T09:30:00","close":"2021-06-15T16:00:00"},{"date":"2021-06-16","open":"2021-06-16T09:30:00","close":"2021-06-16T16:00:00"},{"date":"2021-06-17","open":"2021-06-17T09:30:00","close":"2021-06-17T16:00:00"},{"date":"2021-06-18","open":"2021-06-18T09:30:00","close":"2021-06-18T16:00:00"},{"date":"2021-06-21","open":"2021-06-21T09:30:00","close":"2021-06-21T16:00:00"},{"date":"2021-06-22","open":"2021-06-22T09:30:00","close":"2021-06-22T16:00:00"},{"date":"2021-06-23","open":"2021-06-23T09:30:00","close":"2021-06-23T16:00:00"},{"date":"2021-06-24","open":"2021-06-24T09:30:00","close":"2021-06-24T16:00:00"},{"date":"2021-06-25","open":"2021-06-25T09:30:00","close":"2021-06-25T16:00:00"},{"date":"2021-06-28","open":"2021-06-28T09:30:00","close":"2021-06-28T16:00:00"},{"date":"2021-06-29","open":"2021-06-29T09:30:00","close":"2021-06-29T16:00:00"},{"date":"2021-06-30","open":"2021-06-30T09:30:00","close":"2021-06-30T16:00:00"},{"date":"2021-07-01","open":"2021-07-01T09:30:00","close":"2021-07-01T16:00:00"},{"date":"2021-07-02","open":"2021-07-02T09:30:00","close":"2021-07-02T16:00:00"},{"date":"2021-07-06","open":"2021-07-06T09:30:00","close":"2021-07-06T16:00:00"},{"date":"2021-07-07","open":"2021-07-07T09:30:00","close":"2021-07-07T16:00:00"},{"date":"2021-07-08","open":"2021-07-08T09:30:00","close":"2021-07-08T16:00:00"},{"date":"2021-07-09","open":"2021-07-09T09:30:00","close":"2021-07-09T16:00:00"},{"date":"2021-07-12","open":"2021-07-12T09:30:00","close":"2021-07-12T16:00:00"},{"date":"2021-07-13","open":"2021-07-13T09:30:00","close":"2021-07-13T16:00:00"},{"date":"2021-07-14","open":"2021-07-14T09:30:00","close":"2021-07-14T16:00:00"},{"date":"2021-07-15","open":"2021-07-15T09:30:00","close":"2021-07-15T16:00:00"},{"date":"2021-07-16","open":"2021-07-16T09:30:00","close":"2021-07-16T16:00:00"},{"date":"2021-07-19","open":"2021-07-19T09:30:00","close":"2021-07-19T16:00:00"},{"date":"2021-07-20","open":"2021-07-20T09:30:00","close":"2021-07-20T16:00:00"},{"date":"2021-07-21","open":"2021-07-21T09:30:00","close":"2021-07-21T16:00:00"},{"date":"2021-07-22","open":"2021-07-22T09:30:00","close":"2021-07-22T16:00:00"},{"date":"2021-07-23","open":"2021-07-23T09:30:00","close":"2021-07-23T16:00:00"},{"date":"2021-07-26","open":"2021-07-26T09:30:00","close":"2021-07-26T16:00:00"},{"date":"2021-07-27","open":"2021-07-27T09:30:00","close":"2021-07-27T16:00:00"},{"date":"2021-07-28","open":"2021-07-28T09:30:00","close":"2021-07-28T16:00:00"},{"date":"2021-07-29","open":"2021-07-29T09:30:00","close":"2021-07-29T16:00:00"},{"date":"2021-07-30","open":"2021-07-30T09:30:00","close":"2021-07-30T16:00:00"},{"date":"2021-08-02","open":"2021-08-02T09:30:00","close":"2021-08-02T16:00:00"},{"date":"2021-08-03","open":"2021-08-03T09:30:00","close":"2021-08-03T16:00:00"},{"date":"2021-08-04","open":"2021-08-04T09:30:00","close":"2021-08-04T16:00:00"},{"date":"2021-08-05","open":"2021-08-05T09:30:00","close":"2021-08-05T16:00:00"},{"date":"2021-08-06","open":"2021-08-06T09:30:00","close":"2021-08-06T16:00:00"},{"date":"2021-08-09","open":"2021-08-09T09:30:00","close":"2021-08-09T16:00:00"},{"date":"2021-08-10","open":"2021-08-10T09:30:00","close":"2021-08-10T16:00:00"},{"date":"2021-08-11","open":"2021-08-11T09:30:00","close":"2021-08-11T16:00:00"},{"date":"2021-08-12","open":"2021-08-12T09:30:00","close":"2021-08-12T16:00:00"},{"date":"2021-08-13","open":"2021-08-13T09:30:00","close":"2021-08-13T16:00:00"},{"date":"2021-08-16","open":"2021-08-16T09:30:00","close":"2021-08-16T16:00:00"},{"date":"2021-08-17","open":"2021-08-17T09:30:00","close":"2021-08-17T16:00:00"},{"date":"2021-08-18","open":"2021-08-18T09:30:00","close":"2021-08-18T16:00:00"},{"date":"2021-08-19","open":"2021-08-19T09:30:00","close":"2021-08-19T16:00:00"},{"date":"2021-08-20","open":"2021-08-20T09:30:00","close":"2021-08-20T16:00:00"},{"date":"2021-08-23","open":"2021-08-23T09:30:00","close":"2021-08-23T16:00:00"},{"date":"2021-08-24","open":"2021-08-24T09:30:00","close":"2021-08-24T16:00:00"},{"date":"2021-08-25","open":"2021-08-25T09:30:00","close":"2021-08-25T16:00:00"},{"date":"2021-08-26","open":"2021-08-26T09:30:00","close":"2021-08-26T16:00:00"},{"date":"2021-08-27","open":"2021-08-27T09:30:00","close":"2021-08-27T16:00:00"},{"date":"2021-08-30","open":"2021-08-30T09:30:00","close":"2021-08-30T16:00:00"},{"date":"2021-08-31","open":"2021-08-31T09:30:00","close":"2021-08-31T16:00:00"},{"date":"2021-09-01","open":"2021-09-01T09:30:00","close":"2021-09-01T16:00:00"},{"date":"2021-09-02","open":"2021-09-02T09:30:00","close":"2021-09-02T16:00:00"},{"date":"2021-09-03","open":"2021-09-03T09:30:00","close":"2021-09-03T16:00:00"},{"date":"2021-09-07","open":"2021-09-07T09:30:00","close":"2021-09-07T16:00:00"},{"date":"2021-09-08","open":"2021-09-08T09:30:00","close":"2021-09-08T16:00:00"},{"date":"2021-09-09","open":"2021-09-09T09:30:00","close":"2021-09-09T16:00:00"},{"date":"2021-09-10","open":"2021-09-10T09:30:00","close":"2021-09-10T16:00:00"},{"date":"2021-09-13","open":"2021-09-13T09:30:00","close":"2021-09-13T16:00:00"},{"date":"2021-09-14","open":"2021-09-14T09:30:00","close":"2021-09-14T16:00:00"},{"date":"2021-09-15","open":"2021-09-15T09:30:00","close":"2021-09-15T16:00:00"},{"date":"2021-09-16","open":"2021-09-16T09:30:00","close":"2021-09-16T16:00:00"},{"date":"2021-09-17","open":"2021-09-17T09:30:00","close":"2021-09-17T16:00:00"},{"date":"2021-09-20","open":"2021-09-20T09:30:00","close":"2021-09-20T16:00:00"},{"date":"2021-09-21","open":"2021-09-21T09:30:00","close":"2021-09-21T16:00:00"},{"date":"2021-09-22","open":"2021-09-22T09:30:00","close":"2021-09-22T16:00:00"},{"date":"2021-09-23","open":"2021-09-23T09:30:00","close":"2021-09-23T16:00:00"},{"date":"2021-09-24","open":"2021-09-24T09:30:00","close":"2021-09-24T16:00:00"},{"date":"2021-09-27","open":"2021-09-27T09:30:00","close":"2021-09-27T16:00:00"},{"date":"2021-09-28","open":"2021-09-28T09:30:00","close":"2021-09-28T16:00:00"},{"date":"2021-09-29","open":"2021-09-29T09:30:00","close":"2021-09-29T16:00:00"},{"date":"2021-09-30","open":"2021-09-30T09:30:00","close":"2021-09-30T16:00:00"},{"date":"2021-10-01","open":"2021-10-01T09:30:00","close":"2021-10-01T16:00:00"},{"date":"2021-10-04","open":"2021-10-04T09:30:00","close":"2021-10-04T16:00:00"},{"date":"2021-10-05","open":"2021-10-05T09:30:00","close":"2021-10-05T16:00:00"},{"date":"2021-10-06","open":"2021-10-06T09:30:00","close":"2021-10-06T16:00:00"},{"date":"2021-10-07","open":"2021-10-07T09:30:00","close":"2021-10-07T16:00:00"},{"date":"2021-10-08","open":"2021-10-08T09:30:00","close":"2021-10-08T16:00:00"},{"date":"2021-10-11","open":"2021-10-11T09:30:00","close":"2021-10-11T16:00:00"},{"date":"2021-10-12","open":"2021-10-12T09:30:00","close":"2021-10-12T16:00:00"},{"date":"2021-10-13","open":"2021-10-13T09:30:00","close":"2021-10-13T16:00:00"},{"date":"2021-10-14","open":"2021-10-14T09:30:00","close":"2021-10-14T16:00:00"},{"date":"2021-10-15","open":"2021-10-15T09:30:00","close":"2021-10-15T16:00:00"},{"date":"2021-10-18","open":"2021-10-18T09:30:00","close":"2021-10-18T16:00:00"},{"date":"2021-10-19","open":"2021-10-19T09:30:00","close":"2021-10-19T16:00:00"},{"date":"2021-10-20","open":"2021-10-20T09:30:00","close":"2021-10-20T16:00:00"},{"date":"2021-10-21","open":"2021-10-21T09:30:00","close":"2021-10-21T16:00:00"},{"date":"2021-10-22","open":"2021-10-22T09:30:00","close":"2021-10-22T16:00:00"},{"date":"2021-10-25","open":"2021-10-25T09:30:00","close":"2021-10-25T16:00:00"},{"date":"2021-10-26","open":"2021-10-26T09:30:00","close":"2021-10-26T16:00:00"},{"date":"2021-10-27","open":"2021-10-27T09:30:00","close":"2021-10-27T16:00:00"},{"date":"2021-10-28","open":"2021-10-28T09:30:00","close":"2021-10-28T16:00:00"},{"date":"2021-10-29","open":"2021-10-29T09:30:00","close":"2021-10-29T16:00:00"},{"date":"2021-11-01","open":"2021-11-01T09:30:00","close":"2021-11-01T16:00:00"},{"date":"2021-11-02","open":"2021-11-02T09:30:00","close":"2021-11-02T16:00:00"},{"date":"2021-11-03","open":"2021-11-03T09:30:00","close":"2021-11-03T16:00:00"},{"date":"2021-11-04","open":"2021-11-04T09:30:00","close":"2021-11-04T16:00:00"},{"date":"2021-11-05","open":"2021-11-05T09:30:00","close":"2021-11-05T16:00:00"},{"date":"2021-11-08","open":"2021-11-08T09:30:00","close":"2021-11-08T16:00:00"},{"date":"2021-11-09","open":"2021-11-09T09:30:00","close":"2021-11-09T16:00:00"},{"date":"2021-11-10","open":"2021-11-10T09:30:00","close":"2021-11-10T16:00:00"},{"date":"2021-11-11","open":"2021-11-11T09:30:00","close":"2021-11-11T16:00:00"},{"date":"2021-11-12","open":"2021-11-12T09:30:00","close":"2021-11-12T16:00:00"},{"date":"2021-11-15","open":"2021-11-15T09:30:00","close":"2021-11-15T16:00:00"},{"date":"2021-11-16","open":"2021-11-16T09:30:00","close":"2021-11-16T16:00:00"},{"date":"2021-11-17","open":"2021-11-17T09:30:00","close":"2021-11-17T16:00:00"},{"date":"2021-11-18","open":"2021-11-18T09:30:00","close":"2021-11-18T16:00:00"},{"date":"2021-11-19","open":"2021-11-19T09:30:00","close":"2021-11-19T16:00:00"},{"date":"2021-11-22","open":"2021-11-22T09:30:00","close":"2021-11-22T16:00:00"},{"date":"2021-11-23","open":"2021-11-23T09:30:00","close":"2021-11-23T16:00:00"},{"date":"2021-11-24","open":"2021-11-24T09:30:00","close":"2021-11-24T16:00:00"},{"date":"2021-11-26","open":"2021-11-26T09:30:00","close":"2021-11-26T13:00:00"},{"date":"2021-11-29","open":"2021-11-29T09:30:00","close":"2021-11-29T16:00:00"},{"date":"2021-11-30","open":"2021-11-30T09:30:00","close":"2021-11-30T16:00:00"},{"date":"2021-12-01","open":"2021-12-01T09:30:00","close":"2021-12-01T16:00:00"},{"date":"2021-12-02","open":"2021-12-02T09:30:00","close":"2021-12-02T16:00:00"},{"date":"2021-12-03","open":"2021-12-03T09:30:00","close":"2021-12-03T16:00:00"},{"date":"2021-12-06","open":"2021-12-06T09:30:00","close":"2021-12-06T16:00:00"},{"date":"2021-12-07","open":"2021-12-07T09:30:00","close":"2021-12-07T16:00:00"},{"date":"2021-12-08","open":"2021-12-08T09:30:00","close":"2021-12-08T16:00:00"},{"date":"2021-12-09","open":"2021-12-09T09:30:00","close":"2021-12-09T16:00:00"},{"date":"2021-12-10","open":"2021-12-10T09:30:00","close":"2021-12-10T16:00:00"},{"date":"2021-12-13","open":"2021-12-13T09:30:00","close":"2021-12-13T16:00:00"},{"date":"2021-12-14","open":"2021-12-14T09:30:00","close":"2021-12-14T16:00:00"},{"date":"2021-12-15","open":"2021-12-15T09:30:00","close":"2021-12-15T16:00:00"},{"date":"2021-12-16","open":"2021-12-16T09:30:00","close":"2021-12-16T16:00:00"},{"date":"2021-12-17","open":"2021-12-17T09:30:00","close":"2021-12-17T16:00:00"},{"date":"2021-12-20","open":"2021-12-20T09:30:00","close":"2021-12-20T16:00:00"},{"date":"2021-12-21","open":"2021-12-21T09:30:00","close":"2021-12-21T16:00:00"},{"date":"2021-12-22","open":"2021-12-22T09:30:00","close":"2021-12-22T16:00:00"},{"date":"2021-12-23","open":"2021-12-23T09:30:00","close":"2021-12-23T16:00:00"},{"date":"2021-12-27","open":"2021-12-27T09:30:00","close":"2021-12-27T16:00:00"},{"date":"2021-12-28","open":"2021-12-28T09:30:00","close":"2021-12-28T16:00:00"},{"date":"2021-12-29","open":"2021-12-29T09:30:00","close":"2021-12-29T16:00:00"},{"date":"2021-12-30","open":"2021-12-30T09:30:00","close":"2021-12-30T16:00:00"},{"date":"2021-12-31","open":"2021-12-31T09:30:00","close":"2021-12-31T16:00:00"},{"date":"2022-01-03","open":"2022-01-03T09:30:00","close":"2022-01-03T16:00:00"},{"date":"2022-01-04","open":"2022-01-04T09:30:00","close":"2022-01-04T16:00:00"},{"date":"2022-01-05","open":"2022-01-05T09:30:00","close":"2022-01-05T16:00:00"},{"date":"2022-01-06","open":"2022-01-06T09:30:00","close":"2022-01-06T16:00:00"},{"date":"2022-01-07","open":"2022-01-07T09:30:00","close":"2022-01-07T16:00:00"},{"date":"2022-01-10","open":"2022-01-10T09:30:00","close":"2022-01-10T16:00:00"},{"date":"2022-01-11","open":"2022-01-11T09:30:00","close":"2022-01-11T16:00:00"},{"date":"2022-01-12","open":"2022-01-12T09:30:00","close":"2022-01-12T16:00:00"},{"date":"2022-01-13","open":"2022-01-13T09:30:00","close":"2022-01-13T16:00:00"},{"date":"2022-01-14","open":"2022-01-14T09:30:00","close":"2022-01-14T16:00:00"},{"date":"2022-01-18","open":"2022-01-18T09:30:00","close":"2022-01-18T16:00:00"},{"date":"2022-01-19","open":"2022-01-19T09:30:00","close":"2022-01-19T16:00:00"},{"date":"2022-01-20","open":"2022-01-20T09:30:00","close":"2022-01-20T16:00:00"},{"date":"2022-01-21","open":"2022-01-21T09:30:00","close":"2022-01-21T16:00:00"},{"date":"2022-01-24","open":"2022-01-24T09:30:00","close":"2022-01-24T16:00:00"},{"date":"2022-01-25","open":"2022-01-25T09:30:00","close":"2022-01-25T16:00:00"},{"date":"2022-01-26","open":"2022-01-26T09:30:00","close":"2022-01-26T16:00:00"},{"date":"2022-01-27","open":"2022-01-27T09:30:00","close":"2022-01-27T16:00:00"},{"date":"2022-01-28","open":"2022-01-28T09:30:00","close":"2022-01-28T16:00:00"},{"date":"2022-01-31","open":"2022-01-31T09:30:00","close":"2022-01-31T16:00:00"},{"date":"2022-02-01","open":"2022-02-01T09:30:00","close":"2022-02-01T16:00:00"},{"date":"2022-02-02","open":"2022-02-02T09:30:00","close":"2022-02-02T16:00:00"},{"date":"2022-02-03","open":"2022-02-03T09:30:00","close":"2022-02-03T16:00:00"},{"date":"2022-02-04","open":"2022-02-04T09:30:00","close":"2022-02-04T16:00:00"},{"date":"2022-02-07","open":"2022-02-07T09:30:00","close":"2022-02-07T16:00:00"},{"date":"2022-02-08","open":"2022-02-08T09:30:00","close":"2022-02-08T16:00:00"},{"date":"2022-02-09","open":"2022-02-09T09:30:00","close":"2022-02-09T16:00:00"},{"date":"2022-02-10","open":"2022-02-10T09:30:00","close":"2022-02-10T16:00:00"},{"date":"2022-02-11","open":"2022-02-11T09:30:00","close":"2022-02-11T16:00:00"},{"date":"2022-02-14","open":"2022-02-14T09:30:00","close":"2022-02-14T16:00:00"},{"date":"2022-02-15","open":"2022-02-15T09:30:00","close":"2022-02-15T16:00:00"},{"date":"2022-02-16","open":"2022-02-16T09:30:00","close":"2022-02-16T16:00:00"},{"date":"2022-02-17","open":"2022-02-17T09:30:00","close":"2022-02-17T16:00:00"},{"date":"2022-02-18","open":"2022-02-18T09:30:00","close":"2022-02-18T16:00:00"},{"date":"2022-02-22","open":"2022-02-22T09:30:00","close":"2022-02-22T16:00:00"},{"date":"2022-02-23","open":"2022-02-23T09:30:00","close":"2022-02-23T16:00:00"},{"date":"2022-02-24","open":"2022-02-24T09:30:00","close":"2022-02-24T16:00:00"},{"date":"2022-02-25","open":"2022-02-25T09:30:00","close":"2022-02-25T16:00:00"},{"date":"2022-02-28","open":"2022-02-28T09:30:00","close":"2022-02-28T16:00:00"},{"date":"2022-03-01","open":"2022-03-01T09:30:00","close":"2022-03-01T16:00:00"},{"date":"2022-03-02","open":"2022-03-02T09:30:00","close":"2022-03-02T16:00:00"},{"date":"2022-03-03","open":"2022-03-03T09:30:00","close":"2022-03-03T16:00:00"},{"date":"2022-03-04","open":"2022-03-04T09:30:00","close":"2022-03-04T16:00:00"},{"date":"2022-03-07","open":"2022-03-07T09:30:00","close":"2022-03-07T16:00:00"},{"date":"2022-03-08","open":"2022-03-08T09:30:00","close":"2022-03-08T16:00:00"},{"date":"2022-03-09","open":"2022-03-09T09:30:00","close":"2022-03-09T16:00:00"},{"date":"2022-03-10","open":"2022-03-10T09:30:00","close":"2022-03-10T16:00:00"},{"date":"2022-03-11","open":"2022-03-11T09:30:00","close":"2022-03-11T16:00:00"},{"date":"2022-03-14","open":"2022-03-14T09:30:00","close":"2022-03-14T16:00:00"},{"date":"2022-03-15","open":"2022-03-15T09:30:00","close":"2022-03-15T16:00:00"},{"date":"2022-03-16","open":"2022-03-16T09:30:00","close":"2022-03-16T16:00:00"},{"date":"2022-03-17","open":"2022-03-17T09:30:00","close":"2022-03-17T16:00:00"},{"date":"2022-03-18","open":"2022-03-18T09:30:00","close":"2022-03-18T16:00:00"},{"date":"2022-03-21","open":"2022-03-21T09:30:00","close":"2022-03-21T16:00:00"},{"date":"2022-03-22","open":"2022-03-22T09:30:00","close":"2022-03-22T16:00:00"},{"date":"2022-03-23","open":"2022-03-23T09:30:00","close":"2022-03-23T16:00:00"},{"date":"2022-03-24","open":"2022-03-24T09:30:00","close":"2022-03-24T16:00:00"},{"date":"2022-03-25","open":"2022-03-25T09:30:00","close":"2022-03-25T16:00:00"},{"date":"2022-03-28","open":"2022-03-28T09:30:00","close":"2022-03-28T16:00:00"},{"date":"2022-03-29","open":"2022-03-29T09:30:00","close":"2022-03-29T16:00:00"},{"date":"2022-03-30","open":"2022-03-30T09:30:00","close":"2022-03-30T16:00:00"},{"date":"2022-03-31","open":"2022-03-31T09:30:00","close":"2022-03-31T16:00:00"},{"date":"2022-04-01","open":"2022-04-01T09:30:00","close":"2022-04-01T16:00:00"},{"date":"2022-04-04","open":"2022-04-04T09:30:00","close":"2022-04-04T16:00:00"},{"date":"2022-04-05","open":"2022-04-05T09:30:00","close":"2022-04-05T16:00:00"},{"date":"2022-04-06","open":"2022-04-06T09:30:00","close":"2022-04-06T16:00:00"},{"date":"2022-04-07","open":"2022-04-07T09:30:00","close":"2022-04-07T16:00:00"},{"date":"2022-04-08","open":"2022-04-08T09:30:00","close":"2022-04-08T16:00:00"},{"date":"2022-04-11","open":"2022-04-11T09:30:00","close":"2022-04-11T16:00:00"},{"date":"2022-04-12","open":"2022-04-12T09:30:00","close":"2022-04-12T16:00:00"},{"date":"2022-04-13","open":"2022-04-13T09:30:00","close":"2022-04-13T16:00:00"},{"date":"2022-04-14","open":"2022-04-14T09:30:00","close":"2022-04-14T16:00:00"},{"date":"2022-04-18","open":"2022-04-18T09:30:00","close":"2022-04-18T16:00:00"},{"date":"2022-04-19","open":"2022-04-19T09:30:00","close":"2022-04-19T16:00:00"},{"date":"2022-04-20","open":"2022-04-20T09:30:00","close":"2022-04-20T16:00:00"},{"date":"2022-04-21","open":"2022-04-21T09:30:00","close":"2022-04-21T16:00:00"},{"date":"2022-04-22","open":"2022-04-22T09:30:00","close":"2022-04-22T16:00:00"},{"date":"2022-04-25","open":"2022-04-25T09:30:00","close":"2022-04-25T16:00:00"},{"date":"2022-04-26","open":"2022-04-26T09:30:00","close":"2022-04-26T16:00:00"},{"date":"2022-04-27","open":"2022-04-27T09:30:00","close":"2022-04-27T16:00:00"},{"date":"2022-04-28","open":"2022-04-28T09:30:00","close":"2022-04-28T16:00:00"},{"date":"2022-04-29","open":"2022-04-29T09:30:00","close":"2022-04-29T16:00:00"},{"date":"2022-05-02","open":"2022-05-02T09:30:00","close":"2022-05-02T16:00:00"},{"date":"2022-05-03","open":"2022-05-03T09:30:00","close":"2022-05-03T16:00:00"},{"date":"2022-05-04","open":"2022-05-04T09:30:00","close":"2022-05-04T16:00:00"},{"date":"2022-05-05","open":"2022-05-05T09:30:00","close":"2022-05-05T16:00:00"},{"date":"2022-05-06","open":"2022-05-06T09:30:00","close":"2022-05-06T16:00:00"},{"date":"2022-05-09","open":"2022-05-09T09:30:00","close":"2022-05-09T16:00:00"},{"date":"2022-05-10","open":"2022-05-10T09:30:00","close":"2022-05-10T16:00:00"},{"date":"2022-05-11","open":"2022-05-11T09:30:00","close":"2022-05-11T16:00:00"},{"date":"2022-05-12","open":"2022-05-12T09:30:00","close":"2022-05-12T16:00:00"},{"date":"2022-05-13","open":"2022-05-13T09:30:00","close":"2022-05-13T16:00:00"},{"date":"2022-05-16","open":"2022-05-16T09:30:00","close":"2022-05-16T16:00:00"},{"date":"2022-05-17","open":"2022-05-17T09:30:00","close":"2022-05-17T16:00:00"},{"date":"2022-05-18","open":"2022-05-18T09:30:00","close":"2022-05-18T16:00:00"},{"date":"2022-05-19","open":"2022-05-19T09:30:00","close":"2022-05-19T16:00:00"},{"date":"2022-05-20","open":"2022-05-20T09:30:00","close":"2022-05-20T16:00:00"},{"date":"2022-05-23","open":"2022-05-23T09:30:00","close":"2022-05-23T16:00:00"},{"date":"2022-05-24","open":"2022-05-24T09:30:00","close":"2022-05-24T16:00:00"},{"date":"2022-05-25","open":"2022-05-25T09:30:00","close":"2022-05-25T16:00:00"},{"date":"2022-05-26","open":"2022-05-26T09:30:00","close":"2022-05-26T16:00:00"},{"date":"2022-05-27","open":"2022-05-27T09:30:00","close":"2022-05-27T16:00:00"},{"date":"2022-05-31","open":"2022-05-31T09:30:00","close":"2022-05-31T16:00:00"},{"date":"2022-06-01","open":"2022-06-01T09:30:00","close":"2022-06-01T16:00:00"},{"date":"2022-06-02","open":"2022-06-02T09:30:00","close":"2022-06-02T16:00:00"},{"date":"2022-06-03","open":"2022-06-03T09:30:00","close":"2022-06-03T16:00:00"},{"date":"2022-06-06","open":"2022-06-06T09:30:00","close":"2022-06-06T16:00:00"},{"date":"2022-06-07","open":"2022-06-07T09:30:00","close":"2022-06-07T16:00:00"},{"date":"2022-06-08","open":"2022-06-08T09:30:00","close":"2022-06-08T16:00:00"},{"date":"2022-06-09","open":"2022-06-09T09:30:00","close":"2022-06-09T16:00:00"},{"date":"2022-06-10","open":"2022-06-10T09:30:00","close":"2022-06-10T16:00:00"},{"date":"2022-06-13","open":"2022-06-13T09:30:00","close":"2022-06-13T16:00:00"},{"date":"2022-06-14","open":"2022-06-14T09:30:00","close":"2022-06-14T16:00:00"},{"date":"2022-06-15","open":"2022-06-15T09:30:00","close":"2022-06-15T16:00:00"},{"date":"2022-06-16","open":"2022-06-16T09:30:00","close":"2022-06-16T16:00:00"},{"date":"2022-06-17","open":"2022-06-17T09:30:00","close":"2022-06-17T16:00:00"},{"date":"2022-06-21","open":"2022-06-21T09:30:00","close":"2022-06-21T16:00:00"},{"date":"2022-06-22","open":"2022-06-22T09:30:00","close":"2022-06-22T16:00:00"},{"date":"2022-06-23","open":"2022-06-23T09:30:00","close":"2022-06-23T16:00:00"},{"date":"2022-06-24","open":"2022-06-24T09:30:00","close":"2022-06-24T16:00:00"},{"date":"2022-06-27","open":"2022-06-27T09:30:00","close":"2022-06-27T16:00:00"},{"date":"2022-06-28","open":"2022-06-28T09:30:00","close":"2022-06-28T16:00:00"},{"date":"2022-06-29","open":"2022-06-29T09:30:00","close":"2022-06-29T16:00:00"},{"date":"2022-06-30","open":"2022-06-30T09:30:00","close":"2022-06-30T16:00:00"},{"date":"2022-07-01","open":"2022-07-01T09:30:00","close":"2022-07-01T16:00:00"},{"date":"2022-07-05","open":"2022-07-05T09:30:00","close":"2022-07-05T16:00:00"},{"date":"2022-07-06","open":"2022-07-06T09:30:00","close":"2022-07-06T16:00:00"},{"date":"2022-07-07","open":"2022-07-07T09:30:00","close":"2022-07-07T16:00:00"},{"date":"2022-07-08","open":"2022-07-08T09:30:00","close":"2022-07-08T16:00:00"},{"date":"2022-07-11","open":"2022-07-11T09:30:00","close":"2022-07-11T16:00:00"},{"date":"2022-07-12","open":"2022-07-12T09:30:00","close":"2022-07-12T16:00:00"},{"date":"2022-07-13","open":"2022-07-13T09:30:00","close":"2022-07-13T16:00:00"},{"date":"2022-07-14","open":"2022-07-14T09:30:00","close":"2022-07-14T16:00:00"},{"date":"2022-07-15","open":"2022-07-15T09:30:00","close":"2022-07-15T16:00:00"},{"date":"2022-07-18","open":"2022-07-18T09:30:00","close":"2022-07-18T16:00:00"},{"date":"2022-07-19","open":"2022-07-19T09:30:00","close":"2022-07-19T16:00:00"},{"date":"2022-07-20","open":"2022-07-20T09:30:00","close":"2022-07-20T16:00:00"},{"date":"2022-07-21","open":"2022-07-21T09:30:00","close":"2022-07-21T16:00:00"},{"date":"2022-07-22","open":"2022-07-22T09:30:00","close":"2022-07-22T16:00:00"},{"date":"2022-07-25","open":"2022-07-25T09:30:00","close":"2022-07-25T16:00:00"},{"date":"2022-07-26","open":"2022-07-26T09:30:00","close":"2022-07-26T16:00:00"},{"date":"2022-07-27","open":"2022-07-27T09:30:00","close":"2022-07-27T16:00:00"},{"date":"2022-07-28","open":"2022-07-28T09:30:00","close":"2022-07-28T16:00:00"},{"date":"2022-07-29","open":"2022-07-29T09:30:00","close":"2022-07-29T16:00:00"},{"date":"2022-08-01","open":"2022-08-01T09:30:00","close":"2022-08-01T16:00:00"},{"date":"2022-08-02","open":"2022-08-02T09:30:00","close":"2022-08-02T16:00:00"},{"date":"2022-08-03","open":"2022-08-03T09:30:00","close":"2022-08-03T16:00:00"},{"date":"2022-08-04","open":"2022-08-04T09:30:00","close":"2022-08-04T16:00:00"},{"date":"2022-08-05","open":"2022-08-05T09:30:00","close":"2022-08-05T16:00:00"},{"date":"2022-08-08","open":"2022-08-08T09:30:00","close":"2022-08-08T16:00:00"},{"date":"2022-08-09","open":"2022-08-09T09:30:00","close":"2022-08-09T16:00:00"},{"date":"2022-08-10","open":"2022-08-10T09:30:00","close":"2022-08-10T16:00:00"},{"date":"2022-08-11","open":"2022-08-11T09:30:00","close":"2022-08-11T16:00:00"},{"date":"2022-08-12","open":"2022-08-12T09:30:00","close":"2022-08-12T16:00:00"},{"date":"2022-08-15","open":"2022-08-15T09:30:00","close":"2022-08-15T16:00:00"},{"date":"2022-08-16","open":"2022-08-16T09:30:00","close":"2022-08-16T16:00:00"},{"date":"2022-08-17","open":"2022-08-17T09:30:00","close":"2022-08-17T16:00:00"},{"date":"2022-08-18","open":"2022-08-18T09:30:00","close":"2022-08-18T16:00:00"},{"date":"2022-08-19","open":"2022-08-19T09:30:00","close":"2022-08-19T16:00:00"},{"date":"2022-08-22","open":"2022-08-22T09:30:00","close":"2022-08-22T16:00:00"},{"date":"2022-08-23","open":"2022-08-23T09:30:00","close":"2022-08-23T16:00:00"},{"date":"2022-08-24","open":"2022-08-24T09:30:00","close":"2022-08-24T16:00:00"},{"date":"2022-08-25","open":"2022-08-25T09:30:00","close":"2022-08-25T16:00:00"},{"date":"2022-08-26","open":"2022-08-26T09:30:00","close":"2022-08-26T16:00:00"},{"date":"2022-08-29","open":"2022-08-29T09:30:00","close":"2022-08-29T16:00:00"},{"date":"2022-08-30","open":"2022-08-30T09:30:00","close":"2022-08-30T16:00:00"},{"date":"2022-08-31","open":"2022-08-31T09:30:00","close":"2022-08-31T16:00:00"},{"date":"2022-09-01","open":"2022-09-01T09:30:00","close":"2022-09-01T16:00:00"},{"date":"2022-09-02","open":"2022-09-02T09:30:00","close":"2022-09-02T16:00:00"},{"date":"2022-09-06","open":"2022-09-06T09:30:00","close":"2022-09-06T16:00:00"},{"date":"2022-09-07","open":"2022-09-07T09:30:00","close":"2022-09-07T16:00:00"},{"date":"2022-09-08","open":"2022-09-08T09:30:00","close":"2022-09-08T16:00:00"},{"date":"2022-09-09","open":"2022-09-09T09:30:00","close":"2022-09-09T16:00:00"},{"date":"2022-09-12","open":"2022-09-12T09:30:00","close":"2022-09-12T16:00:00"},{"date":"2022-09-13","open":"2022-09-13T09:30:00","close":"2022-09-13T16:00:00"},{"date":"2022-09-14","open":"2022-09-14T09:30:00","close":"2022-09-14T16:00:00"},{"date":"2022-09-15","open":"2022-09-15T09:30:00","close":"2022-09-15T16:00:00"},{"date":"2022-09-16","open":"2022-09-16T09:30:00","close":"2022-09-16T16:00:00"},{"date":"2022-09-19","open":"2022-09-19T09:30:00","close":"2022-09-19T16:00:00"},{"date":"2022-09-20","open":"2022-09-20T09:30:00","close":"2022-09-20T16:00:00"},{"date":"2022-09-21","open":"2022-09-21T09:30:00","close":"2022-09-21T16:00:00"},{"date":"2022-09-22","open":"2022-09-22T09:30:00","close":"2022-09-22T16:00:00"},{"date":"2022-09-23","open":"2022-09-23T09:30:00","close":"2022-09-23T16:00:00"},{"date":"2022-09-26","open":"2022-09-26T09:30:00","close":"2022-09-26T16:00:00"},{"date":"2022-09-27","open":"2022-09-27T09:30:00","close":"2022-09-27T16:00:00"},{"date":"2022-09-28","open":"2022-09-28T09:30:00","close":"2022-09-28T16:00:00"},{"date":"2022-09-29","open":"2022-09-29T09:30:00","close":"2022-09-29T16:00:00"},{"date":"2022-09-30","open":"2022-09-30T09:30:00","close":"2022-09-30T16:00:00"},{"date":"2022-10-03","open":"2022-10-03T09:30:00","close":"2022-10-03T16:00:00"},{"date":"2022-10-04","open":"2022-10-04T09:30:00","close":"2022-10-04T16:00:00"},{"date":"2022-10-05","open":"2022-10-05T09:30:00","close":"2022-10-05T16:00:00"},{"date":"2022-10-06","open":"2022-10-06T09:30:00","close":"2022-10-06T16:00:00"},{"date":"2022-10-07","open":"2022-10-07T09:30:00","close":"2022-10-07T16:00:00"},{"date":"2022-10-10","open":"2022-10-10T09:30:00","close":"2022-10-10T16:00:00"},{"date":"2022-10-11","open":"2022-10-11T09:30:00","close":"2022-10-11T16:00:00"},{"date":"2022-10-12","open":"2022-10-12T09:30:00","close":"2022-10-12T16:00:00"},{"date":"2022-10-13","open":"2022-10-13T09:30:00","close":"2022-10-13T16:00:00"},{"date":"2022-10-14","open":"2022-10-14T09:30:00","close":"2022-10-14T16:00:00"},{"date":"2022-10-17","open":"2022-10-17T09:30:00","close":"2022-10-17T16:00:00"},{"date":"2022-10-18","open":"2022-10-18T09:30:00","close":"2022-10-18T16:00:00"},{"date":"2022-10-19","open":"2022-10-19T09:30:00","close":"2022-10-19T16:00:00"},{"date":"2022-10-20","open":"2022-10-20T09:30:00","close":"2022-10-20T16:00:00"},{"date":"2022-10-21","open":"2022-10-21T09:30:00","close":"2022-10-21T16:00:00"},{"date":"2022-10-24","open":"2022-10-24T09:30:00","close":"2022-10-24T16:00:00"},{"date":"2022-10-25","open":"2022-10-25T09:30:00","close":"2022-10-25T16:00:00"},{"date":"2022-10-26","open":"2022-10-26T09:30:00","close":"2022-10-26T16:00:00"},{"date":"2022-10-27","open":"2022-10-27T09:30:00","close":"2022-10-27T16:00:00"},{"date":"2022-10-28","open":"2022-10-28T09:30:00","close":"2022-10-28T16:00:00"},{"date":"2022-10-31","open":"2022-10-31T09:30:00","close":"2022-10-31T16:00:00"},{"date":"2022-11-01","open":"2022-11-01T09:30:00","close":"2022-11-01T16:00:00"},{"date":"2022-11-02","open":"2022-11-02T09:30:00","close":"2022-11-02T16:00:00"},{"date":"2022-11-03","open":"2022-11-03T09:30:00","close":"2022-11-03T16:00:00"},{"date":"2022-11-04","open":"2022-11-04T09:30:00","close":"2022-11-04T16:00:00"},{"date":"2022-11-07","open":"2022-11-07T09:30:00","close":"2022-11-07T16:00:00"},{"date":"2022-11-08","open":"2022-11-08T09:30:00","close":"2022-11-08T16:00:00"},{"date":"2022-11-09","open":"2022-11-09T09:30:00","close":"2022-11-09T16:00:00"},{"date":"2022-11-10","open":"2022-11-10T09:30:00","close":"2022-11-10T16:00:00"},{"date":"2022-11-11","open":"2022-11-11T09:30:00","close":"2022-11-11T16:00:00"},{"date":"2022-11-14","open":"2022-11-14T09:30:00","close":"2022-11-14T16:00:00"},{"date":"2022-11-15","open":"2022-11-15T09:30:00","close":"2022-11-15T16:00:00"},{"date":"2022-11-16","open":"2022-11-16T09:30:00","close":"2022-11-16T16:00:00"},{"date":"2022-11-17","open":"2022-11-17T09:30:00","close":"2022-11-17T16:00:00"},{"date":"2022-11-18","open":"2022-11-18T09:30:00","close":"2022-11-18T16:00:00"},{"date":"2022-11-21","open":"2022-11-21T09:30:00","close":"2022-11-21T16:00:00"},{"date":"2022-11-22","open":"2022-11-22T09:30:00","close":"2022-11-22T16:00:00"},{"date":"2022-11-23","open":"2022-11-23T09:30:00","close":"2022-11-23T16:00:00"},{"date":"2022-11-25","open":"2022-11-25T09:30:00","close":"2022-11-25T13:00:00"},{"date":"2022-11-28","open":"2022-11-28T09:30:00","close":"2022-11-28T16:00:00"},{"date":"2022-11-29","open":"2022-11-29T09:30:00","close":"2022-11-29T16:00:00"},{"date":"2022-11-30","open":"2022-11-30T09:30:00","close":"2022-11-30T16:00:00"},{"date":"2022-12-01","open":"2022-12-01T09:30:00","close":"2022-12-01T16:00:00"},{"date":"2022-12-02","open":"2022-12-02T09:30:00","close":"2022-12-02T16:00:00"},{"date":"2022-12-05","open":"2022-12-05T09:30:00","close":"2022-12-05T16:00:00"},{"date":"2022-12-06","open":"2022-12-06T09:30:00","close":"2022-12-06T16:00:00"},{"date":"2022-12-07","open":"2022-12-07T09:30:00","close":"2022-12-07T16:00:00"},{"date":"2022-12-08","open":"2022-12-08T09:30:00","close":"2022-12-08T16:00:00"},{"date":"2022-12-09","open":"2022-12-09T09:30:00","close":"2022-12-09T16:00:00"},{"date":"2022-12-12","open":"2022-12-12T09:30:00","close":"2022-12-12T16:00:00"},{"date":"2022-12-13","open":"2022-12-13T09:30:00","close":"2022-12-13T16:00:00"},{"date":"2022-12-14","open":"2022-12-14T09:30:00","close":"2022-12-14T16:00:00"},{"date":"2022-12-15","open":"2022-12-15T09:30:00","close":"2022-12-15T16:00:00"},{"date":"2022-12-16","open":"2022-12-16T09:30:00","close":"2022-12-16T16:00:00"},{"date":"2022-12-19","open":"2022-12-19T09:30:00","close":"2022-12-19T16:00:00"},{"date":"2022-12-20","open":"2022-12-20T09:30:00","close":"2022-12-20T16:00:00"},{"date":"2022-12-21","open":"2022-12-21T09:30:00","close":"2022-12-21T16:00:00"},{"date":"2022-12-22","open":"2022-12-22T09:30:00","close":"2022-12-22T16:00:00"},{"date":"2022-12-23","open":"2022-12-23T09:30:00","close":"2022-12-23T16:00:00"},{"date":"2022-12-27","open":"2022-12-27T09:30:00","close":"2022-12-27T16:00:00"},{"date":"2022-12-28","open":"2022-12-28T09:30:00","close":"2022-12-28T16:00:00"},{"date":"2022-12-29","open":"2022-12-29T09:30:00","close":"2022-12-29T16:00:00"},{"date":"2022-12-30","open":"2022-12-30T09:30:00","close":"2022-12-30T16:00:00"},{"date":"2023-01-03","open":"2023-01-03T09:30:00","close":"2023-01-03T16:00:00"},{"date":"2023-01-04","open":"2023-01-04T09:30:00","close":"2023-01-04T16:00:00"},{"date":"2023-01-05","open":"2023-01-05T09:30:00","close":"2023-01-05T16:00:00"},{"date":"2023-01-06","open":"2023-01-06T09:30:00","close":"2023-01-06T16:00:00"},{"date":"2023-01-09","open":"2023-01-09T09:30:00","close":"2023-01-09T16:00:00"},{"date":"2023-01-10","open":"2023-01-10T09:30:00","close":"2023-01-10T16:00:00"},{"date":"2023-01-11","open":"2023-01-11T09:30:00","close":"2023-01-11T16:00:00"},{"date":"2023-01-12","open":"2023-01-12T09:30:00","close":"2023-01-12T16:00:00"},{"date":"2023-01-13","open":"2023-01-13T09:30:00","close":"2023-01-13T16:00:00"},{"date":"2023-01-17","open":"2023-01-17T09:30:00","close":"2023-01-17T16:00:00"},{"date":"2023-01-18","open":"2023-01-18T09:30:00","close":"2023-01-18T16:00:00"},{"date":"2023-01-19","open":"2023-01-19T09:30:00","close":"2023-01-19T16:00:00"},{"date":"2023-01-20","open":"2023-01-20T09:30:00","close":"2023-01-20T16:00:00"},{"date":"2023-01-23","open":"2023-01-23T09:30:00","close":"2023-01-23T16:00:00"},{"date":"2023-01-24","open":"2023-01-24T09:30:00","close":"2023-01-24T16:00:00"},{"date":"2023-01-25","open":"2023-01-25T09:30:00","close":"2023-01-25T16:00:00"},{"date":"2023-01-26","open":"2023-01-26T09:30:00","close":"2023-01-26T16:00:00"},{"date":"2023-01-27","open":"2023-01-27T09:30:00","close":"2023-01-27T16:00:00"},{"date":"2023-01-30","open":"2023-01-30T09:30:00","close":"2023-01-30T16:00:00"},{"date":"2023-01-31","open":"2023-01-31T09:30:00","close":"2023-01-31T16:00:00"},{"date":"2023-02-01","open":"2023-02-01T09:30:00","close":"2023-02-01T16:00:00"},{"date":"2023-02-02","open":"2023-02-02T09:30:00","close":"2023-02-02T16:00:00"},{"date":"2023-02-03","open":"2023-02-03T09:30:00","close":"2023-02-03T16:00:00"},{"date":"2023-02-06","open":"2023-02-06T09:30:00","close":"2023-02-06T16:00:00"},{"date":"2023-02-07","open":"2023-02-07T09:30:00","close":"2023-02-07T16:00:00"},{"date":"2023-02-08","open":"2023-02-08T09:30:00","close":"2023-02-08T16:00:00"},{"date":"2023-02-09","open":"2023-02-09T09:30:00","close":"2023-02-09T16:00:00"},{"date":"2023-02-10","open":"2023-02-10T09:30:00","close":"2023-02-10T16:00:00"},{"date":"2023-02-13","open":"2023-02-13T09:30:00","close":"2023-02-13T16:00:00"},{"date":"2023-02-14","open":"2023-02-14T09:30:00","close":"2023-02-14T16:00:00"},{"date":"2023-02-15","open":"2023-02-15T09:30:00","close":"2023-02-15T16:00:00"},{"date":"2023-02-16","open":"2023-02-16T09:30:00","close":"2023-02-16T16:00:00"},{"date":"2023-02-17","open":"2023-02-17T09:30:00","close":"2023-02-17T16:00:00"},{"date":"2023-02-21","open":"2023-02-21T09:30:00","close":"2023-02-21T16:00:00"},{"date":"2023-02-22","open":"2023-02-22T09:30:00","close":"2023-02-22T16:00:00"},{"date":"2023-02-23","open":"2023-02-23T09:30:00","close":"2023-02-23T16:00:00"},{"date":"2023-02-24","open":"2023-02-24T09:30:00","close":"2023-02-24T16:00:00"},{"date":"2023-02-27","open":"2023-02-27T09:30:00","close":"2023-02-27T16:00:00"},{"date":"2023-02-28","open":"2023-02-28T09:30:00","close":"2023-02-28T16:00:00"},{"date":"2023-03-01","open":"2023-03-01T09:30:00","close":"2023-03-01T16:00:00"},{"date":"2023-03-02","open":"2023-03-02T09:30:00","close":"2023-03-02T16:00:00"},{"date":"2023-03-03","open":"2023-03-03T09:30:00","close":"2023-03-03T16:00:00"},{"date":"2023-03-06","open":"2023-03-06T09:30:00","close":"2023-03-06T16:00:00"},{"date":"2023-03-07","open":"2023-03-07T09:30:00","close":"2023-03-07T16:00:00"},{"date":"2023-03-08","open":"2023-03-08T09:30:00","close":"2023-03-08T16:00:00"},{"date":"2023-03-09","open":"2023-03-09T09:30:00","close":"2023-03-09T16:00:00"},{"date":"2023-03-10","open":"2023-03-10T09:30:00","close":"2023-03-10T16:00:00"},{"date":"2023-03-13","open":"2023-03-13T09:30:00","close":"2023-03-13T16:00:00"},{"date":"2023-03-14","open":"2023-03-14T09:30:00","close":"2023-03-14T16:00:00"},{"date":"2023-03-15","open":"2023-03-15T09:30:00","close":"2023-03-15T16:00:00"},{"date":"2023-03-16","open":"2023-03-16T09:30:00","close":"2023-03-16T16:00:00"},{"date":"2023-03-17","open":"2023-03-17T09:30:00","close":"2023-03-17T16:00:00"},{"date":"2023-03-20","open":"2023-03-20T09:30:00","close":"2023-03-20T16:00:00"},{"date":"2023-03-21","open":"2023-03-21T09:30:00","close":"2023-03-21T16:00:00"},{"date":"2023-03-22","open":"2023-03-22T09:30:00","close":"2023-03-22T16:00:00"},{"date":"2023-03-23","open":"2023-03-23T09:30:00","close":"2023-03-23T16:00:00"},{"date":"2023-03-24","open":"2023-03-24T09:30:00","close":"2023-03-24T16:00:00"},{"date":"2023-03-27","open":"2023-03-27T09:30:00","close":"2023-03-27T16:00:00"},{"date":"2023-03-28","open":"2023-03-28T09:30:00","close":"2023-03-28T16:00:00"},{"date":"2023-03-29","open":"2023-03-29T09:30:00","close":"2023-03-29T16:00:00"},{"date":"2023-03-30","open":"2023-03-30T09:30:00","close":"2023-03-30T16:00:00"},{"date":"2023-03-31","open":"2023-03-31T09:30:00","close":"2023-03-31T16:00:00"},{"date":"2023-04-03","open":"2023-04-03T09:30:00","close":"2023-04-03T16:00:00"},{"date":"2023-04-04","open":"2023-04-04T09:30:00","close":"2023-04-04T16:00:00"},{"date":"2023-04-05","open":"2023-04-05T09:30:00","close":"2023-04-05T16:00:00"},{"date":"2023-04-06","open":"2023-04-06T09:30:00","close":"2023-04-06T16:00:00"},{"date":"2023-04-10","open":"2023-04-10T09:30:00","close":"2023-04-10T16:00:00"},{"date":"2023-04-11","open":"2023-04-11T09:30:00","close":"2023-04-11T16:00:00"},{"date":"2023-04-12","open":"2023-04-12T09:30:00","close":"2023-04-12T16:00:00"},{"date":"2023-04-13","open":"2023-04-13T09:30:00","close":"2023-04-13T16:00:00"},{"date":"2023-04-14","open":"2023-04-14T09:30:00","close":"2023-04-14T16:00:00"},{"date":"2023-04-17","open":"2023-04-17T09:30:00","close":"2023-04-17T16:00:00"},{"date":"2023-04-18","open":"2023-04-18T09:30:00","close":"2023-04-18T16:00:00"},{"date":"2023-04-19","open":"2023-04-19T09:30:00","close":"2023-04-19T16:00:00"},{"date":"2023-04-20","open":"2023-04-20T09:30:00","close":"2023-04-20T16:00:00"},{"date":"2023-04-21","open":"2023-04-21T09:30:00","close":"2023-04-21T16:00:00"},{"date":"2023-04-24","open":"2023-04-24T09:30:00","close":"2023-04-24T16:00:00"},{"date":"2023-04-25","open":"2023-04-25T09:30:00","close":"2023-04-25T16:00:00"},{"date":"2023-04-26","open":"2023-04-26T09:30:00","close":"2023-04-26T16:00:00"},{"date":"2023-04-27","open":"2023-04-27T09:30:00","close":"2023-04-27T16:00:00"},{"date":"2023-04-28","open":"2023-04-28T09:30:00","close":"2023-04-28T16:00:00"},{"date":"2023-05-01","open":"2023-05-01T09:30:00","close":"2023-05-01T16:00:00"},{"date":"2023-05-02","open":"2023-05-02T09:30:00","close":"2023-05-02T16:00:00"},{"date":"2023-05-03","open":"2023-05-03T09:30:00","close":"2023-05-03T16:00:00"},{"date":"2023-05-04","open":"2023-05-04T09:30:00","close":"2023-05-04T16:00:00"},{"date":"2023-05-05","open":"2023-05-05T09:30:00","close":"2023-05-05T16:00:00"},{"date":"2023-05-08","open":"2023-05-08T09:30:00","close":"2023-05-08T16:00:00"},{"date":"2023-05-09","open":"2023-05-09T09:30:00","close":"2023-05-09T16:00:00"},{"date":"2023-05-10","open":"2023-05-10T09:30:00","close":"2023-05-10T16:00:00"},{"date":"2023-05-11","open":"2023-05-11T09:30:00","close":"2023-05-11T16:00:00"},{"date":"2023-05-12","open":"2023-05-12T09:30:00","close":"2023-05-12T16:00:00"},{"date":"2023-05-15","open":"2023-05-15T09:30:00","close":"2023-05-15T16:00:00"},{"date":"2023-05-16","open":"2023-05-16T09:30:00","close":"2023-05-16T16:00:00"},{"date":"2023-05-17","open":"2023-05-17T09:30:00","close":"2023-05-17T16:00:00"},{"date":"2023-05-18","open":"2023-05-18T09:30:00","close":"2023-05-18T16:00:00"},{"date":"2023-05-19","open":"2023-05-19T09:30:00","close":"2023-05-19T16:00:00"},{"date":"2023-05-22","open":"2023-05-22T09:30:00","close":"2023-05-22T16:00:00"},{"date":"2023-05-23","open":"2023-05-23T09:30:00","close":"2023-05-23T16:00:00"},{"date":"2023-05-24","open":"2023-05-24T09:30:00","close":"2023-05-24T16:00:00"},{"date":"2023-05-25","open":"2023-05-25T09:30:00","close":"2023-05-25T16:00:00"},{"date":"2023-05-26","open":"2023-05-26T09:30:00","close":"2023-05-26T16:00:00"},{"date":"2023-05-30","open":"2023-05-30T09:30:00","close":"2023-05-30T16:00:00"},{"date":"2023-05-31","open":"2023-05-31T09:30:00","close":"2023-05-31T16:00:00"},{"date":"2023-06-01","open":"2023-06-01T09:30:00","close":"2023-06-01T16:00:00"},{"date":"2023-06-02","open":"2023-06-02T09:30:00","close":"2023-06-02T16:00:00"},{"date":"2023-06-05","open":"2023-06-05T09:30:00","close":"2023-06-05T16:00:00"},{"date":"2023-06-06","open":"2023-06-06T09:30:00","close":"2023-06-06T16:00:00"},{"date":"2023-06-07","open":"2023-06-07T09:30:00","close":"2023-06-07T16:00:00"},{"date":"2023-06-08","open":"2023-06-08T09:30:00","close":"2023-06-08T16:00:00"},{"date":"2023-06-09","open":"2023-06-09T09:30:00","close":"2023-06-09T16:00:00"},{"date":"2023-06-12","open":"2023-06-12T09:30:00","close":"2023-06-12T16:00:00"},{"date":"2023-06-13","open":"2023-06-13T09:30:00","close":"2023-06-13T16:00:00"},{"date":"2023-06-14","open":"2023-06-14T09:30:00","close":"2023-06-14T16:00:00"},{"date":"2023-06-15","open":"2023-06-15T09:30:00","close":"2023-06-15T16:00:00"},{"date":"2023-06-16","open":"2023-06-16T09:30:00","close":"2023-06-16T16:00:00"},{"date":"2023-06-20","open":"2023-06-20T09:30:00","close":"2023-06-20T16:00:00"},{"date":"2023-06-21","open":"2023-06-21T09:30:00","close":"2023-06-21T16:00:00"},{"date":"2023-06-22","open":"2023-06-22T09:30:00","close":"2023-06-22T16:00:00"},{"date":"2023-06-23","open":"2023-06-23T09:30:00","close":"2023-06-23T16:00:00"},{"date":"2023-06-26","open":"2023-06-26T09:30:00","close":"2023-06-26T16:00:00"},{"date":"2023-06-27","open":"2023-06-27T09:30:00","close":"2023-06-27T16:00:00"},{"date":"2023-06-28","open":"2023-06-28T09:30:00","close":"2023-06-28T16:00:00"},{"date":"2023-06-29","open":"2023-06-29T09:30:00","close":"2023-06-29T16:00:00"},{"date":"2023-06-30","open":"2023-06-30T09:30:00","close":"2023-06-30T16:00:00"},{"date":"2023-07-03","open":"2023-07-03T09:30:00","close":"2023-07-03T13:00:00"},{"date":"2023-07-05","open":"2023-07-05T09:30:00","close":"2023-07-05T16:00:00"},{"date":"2023-07-06","open":"2023-07-06T09:30:00","close":"2023-07-06T16:00:00"},{"date":"2023-07-07","open":"2023-07-07T09:30:00","close":"2023-07-07T16:00:00"},{"date":"2023-07-10","open":"2023-07-10T09:30:00","close":"2023-07-10T16:00:00"},{"date":"2023-07-11","open":"2023-07-11T09:30:00","close":"2023-07-11T16:00:00"},{"date":"2023-07-12","open":"2023-07-12T09:30:00","close":"2023-07-12T16:00:00"},{"date":"2023-07-13","open":"2023-07-13T09:30:00","close":"2023-07-13T16:00:00"},{"date":"2023-07-14","open":"2023-07-14T09:30:00","close":"2023-07-14T16:00:00"},{"date":"2023-07-17","open":"2023-07-17T09:30:00","close":"2023-07-17T16:00:00"},{"date":"2023-07-18","open":"2023-07-18T09:30:00","close":"2023-07-18T16:00:00"},{"date":"2023-07-19","open":"2023-07-19T09:30:00","close":"2023-07-19T16:00:00"},{"date":"2023-07-20","open":"2023-07-20T09:30:00","close":"2023-07-20T16:00:00"},{"date":"2023-07-21","open":"2023-07-21T09:30:00","close":"2023-07-21T16:00:00"},{"date":"2023-07-24","open":"2023-07-24T09:30:00","close":"2023-07-24T16:00:00"},{"date":"2023-07-25","open":"2023-07-25T09:30:00","close":"2023-07-25T16:00:00"},{"date":"2023-07-26","open":"2023-07-26T09:30:00","close":"2023-07-26T16:00:00"},{"date":"2023-07-27","open":"2023-07-27T09:30:00","close":"2023-07-27T16:00:00"},{"date":"2023-07-28","open":"2023-07-28T09:30:00","close":"2023-07-28T16:00:00"},{"date":"2023-07-31","open":"2023-07-31T09:30:00","close":"2023-07-31T16:00:00"},{"date":"2023-08-01","open":"2023-08-01T09:30:00","close":"2023-08-01T16:00:00"},{"date":"2023-08-02","open":"2023-08-02T09:30:00","close":"2023-08-02T16:00:00"},{"date":"2023-08-03","open":"2023-08-03T09:30:00","close":"2023-08-03T16:00:00"},{"date":"2023-08-04","open":"2023-08-04T09:30:00","close":"2023-08-04T16:00:00"},{"date":"2023-08-07","open":"2023-08-07T09:30:00","close":"2023-08-07T16:00:00"},{"date":"2023-08-08","open":"2023-08-08T09:30:00","close":"2023-08-08T16:00:00"},{"date":"2023-08-09","open":"2023-08-09T09:30:00","close":"2023-08-09T16:00:00"},{"date":"2023-08-10","open":"2023-08-10T09:30:00","close":"2023-08-10T16:00:00"},{"date":"2023-08-11","open":"2023-08-11T09:30:00","close":"2023-08-11T16:00:00"},{"date":"2023-08-14","open":"2023-08-14T09:30:00","close":"2023-08-14T16:00:00"},{"date":"2023-08-15","open":"2023-08-15T09:30:00","close":"2023-08-15T16:00:00"},{"date":"2023-08-16","open":"2023-08-16T09:30:00","close":"2023-08-16T16:00:00"},{"date":"2023-08-17","open":"2023-08-17T09:30:00","close":"2023-08-17T16:00:00"},{"date":"2023-08-18","open":"2023-08-18T09:30:00","close":"2023-08-18T16:00:00"},{"date":"2023-08-21","open":"2023-08-21T09:30:00","close":"2023-08-21T16:00:00"},{"date":"2023-08-22","open":"2023-08-22T09:30:00","close":"2023-08-22T16:00:00"},{"date":"2023-08-23","open":"2023-08-23T09:30:00","close":"2023-08-23T16:00:00"},{"date":"2023-08-24","open":"2023-08-24T09:30:00","close":"2023-08-24T16:00:00"},{"date":"2023-08-25","open":"2023-08-25T09:30:00","close":"2023-08-25T16:00:00"},{"date":"2023-08-28","open":"2023-08-28T09:30:00","close":"2023-08-28T16:00:00"},{"date":"2023-08-29","open":"2023-08-29T09:30:00","close":"2023-08-29T16:00:00"},{"date":"2023-08-30","open":"2023-08-30T09:30:00","close":"2023-08-30T16:00:00"},{"date":"2023-08-31","open":"2023-08-31T09:30:00","close":"2023-08-31T16:00:00"},{"date":"2023-09-01","open":"2023-09-01T09:30:00","close":"2023-09-01T16:00:00"},{"date":"2023-09-05","open":"2023-09-05T09:30:00","close":"2023-09-05T16:00:00"},{"date":"2023-09-06","open":"2023-09-06T09:30:00","close":"2023-09-06T16:00:00"},{"date":"2023-09-07","open":"2023-09-07T09:30:00","close":"2023-09-07T16:00:00"},{"date":"2023-09-08","open":"2023-09-08T09:30:00","close":"2023-09-08T16:00:00"},{"date":"2023-09-11","open":"2023-09-11T09:30:00","close":"2023-09-11T16:00:00"},{"date":"2023-09-12","open":"2023-09-12T09:30:00","close":"2023-09-12T16:00:00"},{"date":"2023-09-13","open":"2023-09-13T09:30:00","close":"2023-09-13T16:00:00"},{"date":"2023-09-14","open":"2023-09-14T09:30:00","close":"2023-09-14T16:00:00"},{"date":"2023-09-15","open":"2023-09-15T09:30:00","close":"2023-09-15T16:00:00"},{"date":"2023-09-18","open":"2023-09-18T09:30:00","close":"2023-09-18T16:00:00"},{"date":"2023-09-19","open":"2023-09-19T09:30:00","close":"2023-09-19T16:00:00"},{"date":"2023-09-20","open":"2023-09-20T09:30:00","close":"2023-09-20T16:00:00"},{"date":"2023-09-21","open":"2023-09-21T09:30:00","close":"2023-09-21T16:00:00"},{"date":"2023-09-22","open":"2023-09-22T09:30:00","close":"2023-09-22T16:00:00"},{"date":"2023-09-25","open":"2023-09-25T09:30:00","close":"2023-09-25T16:00:00"},{"date":"2023-09-26","open":"2023-09-26T09:30:00","close":"2023-09-26T16:00:00"},{"date":"2023-09-27","open":"2023-09-27T09:30:00","close":"2023-09-27T16:00:00"},{"date":"2023-09-28","open":"2023-09-28T09:30:00","close":"2023-09-28T16:00:00"},{"date":"2023-09-29","open":"2023-09-29T09:30:00","close":"2023-09-29T16:00:00"},{"date":"2023-10-02","open":"2023-10-02T09:30:00","close":"2023-10-02T16:00:00"},{"date":"2023-10-03","open":"2023-10-03T09:30:00","close":"2023-10-03T16:00:00"},{"date":"2023-10-04","open":"2023-10-04T09:30:00","close":"2023-10-04T16:00:00"},{"date":"2023-10-05","open":"2023-10-05T09:30:00","close":"2023-10-05T16:00:00"},{"date":"2023-10-06","open":"2023-10-06T09:30:00","close":"2023-10-06T16:00:00"},{"date":"2023-10-09","open":"2023-10-09T09:30:00","close":"2023-10-09T16:00:00"},{"date":"2023-10-10","open":"2023-10-10T09:30:00","close":"2023-10-10T16:00:00"},{"date":"2023-10-11","open":"2023-10-11T09:30:00","close":"2023-10-11T16:00:00"},{"date":"2023-10-12","open":"2023-10-12T09:30:00","close":"2023-10-12T16:00:00"},{"date":"2023-10-13","open":"2023-10-13T09:30:00","close":"2023-10-13T16:00:00"},{"date":"2023-10-16","open":"2023-10-16T09:30:00","close":"2023-10-16T16:00:00"},{"date":"2023-10-17","open":"2023-10-17T09:30:00","close":"2023-10-17T16:00:00"},{"date":"2023-10-18","open":"2023-10-18T09:30:00","close":"2023-10-18T16:00:00"},{"date":"2023-10-19","open":"2023-10-19T09:30:00","close":"2023-10-19T16:00:00"},{"date":"2023-10-20","open":"2023-10-20T09:30:00","close":"2023-10-20T16:00:00"},{"date":"2023-10-23","open":"2023-10-23T09:30:00","close":"2023-10-23T16:00:00"},{"date":"2023-10-24","open":"2023-10-24T09:30:00","close":"2023-10-24T16:00:00"},{"date":"2023-10-25","open":"2023-10-25T09:30:00","close":"2023-10-25T16:00:00"},{"date":"2023-10-26","open":"2023-10-26T09:30:00","close":"2023-10-26T16:00:00"},{"date":"2023-10-27","open":"2023-10-27T09:30:00","close":"2023-10-27T16:00:00"},{"date":"2023-10-30","open":"2023-10-30T09:30:00","close":"2023-10-30T16:00:00"},{"date":"2023-10-31","open":"2023-10-31T09:30:00","close":"2023-10-31T16:00:00"},{"date":"2023-11-01","open":"2023-11-01T09:30:00","close":"2023-11-01T16:00:00"},{"date":"2023-11-02","open":"2023-11-02T09:30:00","close":"2023-11-02T16:00:00"},{"date":"2023-11-03","open":"2023-11-03T09:30:00","close":"2023-11-03T16:00:00"},{"date":"2023-11-06","open":"2023-11-06T09:30:00","close":"2023-11-06T16:00:00"},{"date":"2023-11-07","open":"2023-11-07T09:30:00","close":"2023-11-07T16:00:00"},{"date":"2023-11-08","open":"2023-11-08T09:30:00","close":"2023-11-08T16:00:00"},{"date":"2023-11-09","open":"2023-11-09T09:30:00","close":"2023-11-09T16:00:00"},{"date":"2023-11-10","open":"2023-11-10T09:30:00","close":"2023-11-10T16:00:00"},{"date":"2023-11-13","open":"2023-11-13T09:30:00","close":"2023-11-13T16:00:00"},{"date":"2023-11-14","open":"2023-11-14T09:30:00","close":"2023-11-14T16:00:00"},{"date":"2023-11-15","open":"2023-11-15T09:30:00","close":"2023-11-15T16:00:00"},{"date":"2023-11-16","open":"2023-11-16T09:30:00","close":"2023-11-16T16:00:00"},{"date":"2023-11-17","open":"2023-11-17T09:30:00","close":"2023-11-17T16:00:00"},{"date":"2023-11-20","open":"2023-11-20T09:30:00","close":"2023-11-20T16:00:00"},{"date":"2023-11-21","open":"2023-11-21T09:30:00","close":"2023-11-21T16:00:00"},{"date":"2023-11-22","open":"2023-11-22T09:30:00","close":"2023-11-22T16:00:00"},{"date":"2023-11-24","open":"2023-11-24T09:30:00","close":"2023-11-24T13:00:00"},{"date":"2023-11-27","open":"2023-11-27T09:30:00","close":"2023-11-27T16:00:00"},{"date":"2023-11-28","open":"2023-11-28T09:30:00","close":"2023-11-28T16:00:00"},{"date":"2023-11-29","open":"2023-11-29T09:30:00","close":"2023-11-29T16:00:00"},{"date":"2023-11-30","open":"2023-11-30T09:30:00","close":"2023-11-30T16:00:00"},{"date":"2023-12-01","open":"2023-12-01T09:30:00","close":"2023-12-01T16:00:00"},{"date":"2023-12-04","open":"2023-12-04T09:30:00","close":"2023-12-04T16:00:00"},{"date":"2023-12-05","open":"2023-12-05T09:30:00","close":"2023-12-05T16:00:00"},{"date":"2023-12-06","open":"2023-12-06T09:30:00","close":"2023-12-06T16:00:00"},{"date":"2023-12-07","open":"2023-12-07T09:30:00","close":"2023-12-07T16:00:00"},{"date":"2023-12-08","open":"2023-12-08T09:30:00","close":"2023-12-08T16:00:00"},{"date":"2023-12-11","open":"2023-12-11T09:30:00","close":"2023-12-11T16:00:00"},{"date":"2023-12-12","open":"2023-12-12T09:30:00","close":"2023-12-12T16:00:00"},{"date":"2023-12-13","open":"2023-12-13T09:30:00","close":"2023-12-13T16:00:00"},{"date":"2023-12-14","open":"2023-12-14T09:30:00","close":"2023-12-14T16:00:00"},{"date":"2023-12-15","open":"2023-12-15T09:30:00","close":"2023-12-15T16:00:00"},{"date":"2023-12-18","open":"2023-12-18T09:30:00","close":"2023-12-18T16:00:00"},{"date":"2023-12-19","open":"2023-12-19T09:30:00","close":"2023-12-19T16:00:00"},{"date":"2023-12-20","open":"2023-12-20T09:30:00","close":"2023-12-20T16:00:00"},{"date":"2023-12-21","open":"2023-12-21T09:30:00","close":"2023-12-21T16:00:00"},{"date":"2023-12-22","open":"2023-12-22T09:30:00","close":"2023-12-22T16:00:00"},{"date":"2023-12-26","open":"2023-12-26T09:30:00","close":"2023-12-26T16:00:00"},{"date":"2023-12-27","open":"2023-12-27T09:30:00","close":"2023-12-27T16:00:00"},{"date":"2023-12-28","open":"2023-12-28T09:30:00","close":"2023-12-28T16:00:00"},{"date":"2023-12-29","open":"2023-12-29T09:30:00","close":"2023-12-29T16:00:00"},{"date":"2024-01-02","open":"2024-01-02T09:30:00","close":"2024-01-02T16:00:00"},{"date":"2024-01-03","open":"2024-01-03T09:30:00","close":"2024-01-03T16:00:00"},{"date":"2024-01-04","open":"2024-01-04T09:30:00","close":"2024-01-04T16:00:00"},{"date":"2024-01-05","open":"2024-01-05T09:30:00","close":"2024-01-05T16:00:00"},{"date":"2024-01-08","open":"2024-01-08T09:30:00","close":"2024-01-08T16:00:00"},{"date":"2024-01-09","open":"2024-01-09T09:30:00","close":"2024-01-09T16:00:00"},{"date":"2024-01-10","open":"2024-01-10T09:30:00","close":"2024-01-10T16:00:00"},{"date":"2024-01-11","open":"2024-01-11T09:30:00","close":"2024-01-11T16:00:00"},{"date":"2024-01-12","open":"2024-01-12T09:30:00","close":"2024-01-12T16:00:00"},{"date":"2024-01-16","open":"2024-01-16T09:30:00","close":"2024-01-16T16:00:00"},{"date":"2024-01-17","open":"2024-01-17T09:30:00","close":"2024-01-17T16:00:00"},{"date":"2024-01-18","open":"2024-01-18T09:30:00","close":"2024-01-18T16:00:00"},{"date":"2024-01-19","open":"2024-01-19T09:30:00","close":"2024-01-19T16:00:00"},{"date":"2024-01-22","open":"2024-01-22T09:30:00","close":"2024-01-22T16:00:00"},{"date":"2024-01-23","open":"2024-01-23T09:30:00","close":"2024-01-23T16:00:00"},{"date":"2024-01-24","open":"2024-01-24T09:30:00","close":"2024-01-24T16:00:00"},{"date":"2024-01-25","open":"2024-01-25T09:30:00","close":"2024-01-25T16:00:00"},{"date":"2024-01-26","open":"2024-01-26T09:30:00","close":"2024-01-26T16:00:00"},{"date":"2024-01-29","open":"2024-01-29T09:30:00","close":"2024-01-29T16:00:00"},{"date":"2024-01-30","open":"2024-01-30T09:30:00","close":"2024-01-30T16:00:00"},{"date":"2024-01-31","open":"2024-01-31T09:30:00","close":"2024-01-31T16:00:00"},{"date":"2024-02-01","open":"2024-02-01T09:30:00","close":"2024-02-01T16:00:00"},{"date":"2024-02-02","open":"2024-02-02T09:30:00","close":"2024-02-02T16:00:00"},{"date":"2024-02-05","open":"2024-02-05T09:30:00","close":"2024-02-05T16:00:00"},{"date":"2024-02-06","open":"2024-02-06T09:30:00","close":"2024-02-06T16:00:00"},{"date":"2024-02-07","open":"2024-02-07T09:30:00","close":"2024-02-07T16:00:00"},{"date":"2024-02-08","open":"2024-02-08T09:30:00","close":"2024-02-08T16:00:00"},{"date":"2024-02-09","open":"2024-02-09T09:30:00","close":"2024-02-09T16:00:00"},{"date":"2024-02-12","open":"2024-02-12T09:30:00","close":"2024-02-12T16:00:00"},{"date":"2024-02-13","open":"2024-02-13T09:30:00","close":"2024-02-13T16:00:00"},{"date":"2024-02-14","open":"2024-02-14T09:30:00","close":"2024-02-14T16:00:00"},{"date":"2024-02-15","open":"2024-02-15T09:30:00","close":"2024-02-15T16:00:00"},{"date":"2024-02-16","open":"2024-02-16T09:30:00","close":"2024-02-16T16:00:00"},{"date":"2024-02-20","open":"2024-02-20T09:30:00","close":"2024-02-20T16:00:00"},{"date":"2024-02-21","open":"2024-02-21T09:30:00","close":"2024-02-21T16:00:00"},{"date":"2024-02-22","open":"2024-02-22T09:30:00","close":"2024-02-22T16:00:00"},{"date":"2024-02-23","open":"2024-02-23T09:30:00","close":"2024-02-23T16:00:00"},{"date":"2024-02-26","open":"2024-02-26T09:30:00","close":"2024-02-26T16:00:00"},{"date":"2024-02-27","open":"2024-02-27T09:30:00","close":"2024-02-27T16:00:00"},{"date":"2024-02-28","open":"2024-02-28T09:30:00","close":"2024-02-28T16:00:00"},{"date":"2024-02-29","open":"2024-02-29T09:30:00","close":"2024-02-29T16:00:00"},{"date":"2024-03-01","open":"2024-03-01T09:30:00","close":"2024-03-01T16:00:00"},{"date":"2024-03-04","open":"2024-03-04T09:30:00","close":"2024-03-04T16:00:00"},{"date":"2024-03-05","open":"2024-03-05T09:30:00","close":"2024-03-05T16:00:00"},{"date":"2024-03-06","open":"2024-03-06T09:30:00","close":"2024-03-06T16:00:00"},{"date":"2024-03-07","open":"2024-03-07T09:30:00","close":"2024-03-07T16:00:00"},{"date":"2024-03-08","open":"2024-03-08T09:30:00","close":"2024-03-08T16:00:00"},{"date":"2024-03-11","open":"2024-03-11T09:30:00","close":"2024-03-11T16:00:00"},{"date":"2024-03-12","open":"2024-03-12T09:30:00","close":"2024-03-12T16:00:00"},{"date":"2024-03-13","open":"2024-03-13T09:30:00","close":"2024-03-13T16:00:00"},{"date":"2024-03-14","open":"2024-03-14T09:30:00","close":"2024-03-14T16:00:00"},{"date":"2024-03-15","open":"2024-03-15T09:30:00","close":"2024-03-15T16:00:00"},{"date":"2024-03-18","open":"2024-03-18T09:30:00","close":"2024-03-18T16:00:00"},{"date":"2024-03-19","open":"2024-03-19T09:30:00","close":"2024-03-19T16:00:00"},{"date":"2024-03-20","open":"2024-03-20T09:30:00","close":"2024-03-20T16:00:00"},{"date":"2024-03-21","open":"2024-03-21T09:30:00","close":"2024-03-21T16:00:00"},{"date":"2024-03-22","open":"2024-03-22T09:30:00","close":"2024-03-22T16:00:00"},{"date":"2024-03-25","open":"2024-03-25T09:30:00","close":"2024-03-25T16:00:00"},{"date":"2024-03-26","open":"2024-03-26T09:30:00","close":"2024-03-26T16:00:00"},{"date":"2024-03-27","open":"2024-03-27T09:30:00","close":"2024-03-27T16:00:00"},{"date":"2024-03-28","open":"2024-03-28T09:30:00","close":"2024-03-28T16:00:00"},{"date":"2024-04-01","open":"2024-04-01T09:30:00","close":"2024-04-01T16:00:00"},{"date":"2024-04-02","open":"2024-04-02T09:30:00","close":"2024-04-02T16:00:00"},{"date":"2024-04-03","open":"2024-04-03T09:30:00","close":"2024-04-03T16:00:00"},{"date":"2024-04-04","open":"2024-04-04T09:30:00","close":"2024-04-04T16:00:00"},{"date":"2024-04-05","open":"2024-04-05T09:30:00","close":"2024-04-05T16:00:00"},{"date":"2024-04-08","open":"2024-04-08T09:30:00","close":"2024-04-08T16:00:00"},{"date":"2024-04-09","open":"2024-04-09T09:30:00","close":"2024-04-09T16:00:00"},{"date":"2024-04-10","open":"2024-04-10T09:30:00","close":"2024-04-10T16:00:00"},{"date":"2024-04-11","open":"2024-04-11T09:30:00","close":"2024-04-11T16:00:00"},{"date":"2024-04-12","open":"2024-04-12T09:30:00","close":"2024-04-12T16:00:00"},{"date":"2024-04-15","open":"2024-04-15T09:30:00","close":"2024-04-15T16:00:00"},{"date":"2024-04-16","open":"2024-04-16T09:30:00","close":"2024-04-16T16:00:00"},{"date":"2024-04-17","open":"2024-04-17T09:30:00","close":"2024-04-17T16:00:00"},{"date":"2024-04-18","open":"2024-04-18T09:30:00","close":"2024-04-18T16:00:00"},{"date":"2024-04-19","open":"2024-04-19T09:30:00","close":"2024-04-19T16:00:00"},{"date":"2024-04-22","open":"2024-04-22T09:30:00","close":"2024-04-22T16:00:00"},{"date":"2024-04-23","open":"2024-04-23T09:30:00","close":"2024-04-23T16:00:00"},{"date":"2024-04-24","open":"2024-04-24T09:30:00","close":"2024-04-24T16:00:00"},{"date":"2024-04-25","open":"2024-04-25T09:30:00","close":"2024-04-25T16:00:00"},{"date":"2024-04-26","open":"2024-04-26T09:30:00","close":"2024-04-26T16:00:00"},{"date":"2024-04-29","open":"2024-04-29T09:30:00","close":"2024-04-29T16:00:00"},{"date":"2024-04-30","open":"2024-04-30T09:30:00","close":"2024-04-30T16:00:00"},{"date":"2024-05-01","open":"2024-05-01T09:30:00","close":"2024-05-01T16:00:00"},{"date":"2024-05-02","open":"2024-05-02T09:30:00","close":"2024-05-02T16:00:00"},{"date":"2024-05-03","open":"2024-05-03T09:30:00","close":"2024-05-03T16:00:00"},{"date":"2024-05-06","open":"2024-05-06T09:30:00","close":"2024-05-06T16:00:00"},{"date":"2024-05-07","open":"2024-05-07T09:30:00","close":"2024-05-07T16:00:00"},{"date":"2024-05-08","open":"2024-05-08T09:30:00","close":"2024-05-08T16:00:00"},{"date":"2024-05-09","open":"2024-05-09T09:30:00","close":"2024-05-09T16:00:00"},{"date":"2024-05-10","open":"2024-05-10T09:30:00","close":"2024-05-10T16:00:00"},{"date":"2024-05-13","open":"2024-05-13T09:30:00","close":"2024-05-13T16:00:00"},{"date":"2024-05-14","open":"2024-05-14T09:30:00","close":"2024-05-14T16:00:00"},{"date":"2024-05-15","open":"2024-05-15T09:30:00","close":"2024-05-15T16:00:00"},{"date":"2024-05-16","open":"2024-05-16T09:30:00","close":"2024-05-16T16:00:00"},{"date":"2024-05-17","open":"2024-05-17T09:30:00","close":"2024-05-17T16:00:00"},{"date":"2024-05-20","open":"2024-05-20T09:30:00","close":"2024-05-20T16:00:00"},{"date":"2024-05-21","open":"2024-05-21T09:30:00","close":"2024-05-21T16:00:00"},{"date":"2024-05-22","open":"2024-05-22T09:30:00","close":"2024-05-22T16:00:00"},{"date":"2024-05-23","open":"2024-05-23T09:30:00","close":"2024-05-23T16:00:00"},{"date":"2024-05-24","open":"2024-05-24T09:30:00","close":"2024-05-24T16:00:00"},{"date":"2024-05-28","open":"2024-05-28T09:30:00","close":"2024-05-28T16:00:00"},{"date":"2024-05-29","open":"2024-05-29T09:30:00","close":"2024-05-29T16:00:00"},{"date":"2024-05-30","open":"2024-05-30T09:30:00","close":"2024-05-30T16:00:00"},{"date":"2024-05-31","open":"2024-05-31T09:30:00","close":"2024-05-31T16:00:00"},{"date":"2024-06-03","open":"2024-06-03T09:30:00","close":"2024-06-03T16:00:00"},{"date":"2024-06-04","open":"2024-06-04T09:30:00","close":"2024-06-04T16:00:00"},{"date":"2024-06-05","open":"2024-06-05T09:30:00","close":"2024-06-05T16:00:00"},{"date":"2024-06-06","open":"2024-06-06T09:30:00","close":"2024-06-06T16:00:00"},{"date":"2024-06-07","open":"2024-06-07T09:30:00","close":"2024-06-07T16:00:00"},{"date":"2024-06-10","open":"2024-06-10T09:30:00","close":"2024-06-10T16:00:00"},{"date":"2024-06-11","open":"2024-06-11T09:30:00","close":"2024-06-11T16:00:00"},{"date":"2024-06-12","open":"2024-06-12T09:30:00","close":"2024-06-12T16:00:00"},{"date":"2024-06-13","open":"2024-06-13T09:30:00","close":"2024-06-13T16:00:00"},{"date":"2024-06-14","open":"2024-06-14T09:30:00","close":"2024-06-14T16:00:00"},{"date":"2024-06-17","open":"2024-06-17T09:30:00","close":"2024-06-17T16:00:00"},{"date":"2024-06-18","open":"2024-06-18T09:30:00","close":"2024-06-18T16:00:00"},{"date":"2024-06-20","open":"2024-06-20T09:30:00","close":"2024-06-20T16:00:00"},{"date":"2024-06-21","open":"2024-06-21T09:30:00","close":"2024-06-21T16:00:00"},{"date":"2024-06-24","open":"2024-06-24T09:30:00","close":"2024-06-24T16:00:00"},{"date":"2024-06-25","open":"2024-06-25T09:30:00","close":"2024-06-25T16:00:00"},{"date":"2024-06-26","open":"2024-06-26T09:30:00","close":"2024-06-26T16:00:00"},{"date":"2024-06-27","open":"2024-06-27T09:30:00","close":"2024-06-27T16:00:00"},{"date":"2024-06-28","open":"2024-06-28T09:30:00","close":"2024-06-28T16:00:00"},{"date":"2024-07-01","open":"2024-07-01T09:30:00","close":"2024-07-01T16:00:00"},{"date":"2024-07-02","open":"2024-07-02T09:30:00","close":"2024-07-02T16:00:00"},{"date":"2024-07-03","open":"2024-07-03T09:30:00","close":"2024-07-03T13:00:00"},{"date":"2024-07-05","open":"2024-07-05T09:30:00","close":"2024-07-05T16:00:00"},{"date":"2024-07-08","open":"2024-07-08T09:30:00","close":"2024-07-08T16:00:00"},{"date":"2024-07-09","open":"2024-07-09T09:30:00","close":"2024-07-09T16:00:00"},{"date":"2024-07-10","open":"2024-07-10T09:30:00","close":"2024-07-10T16:00:00"},{"date":"2024-07-11","open":"2024-07-11T09:30:00","close":"2024-07-11T16:00:00"},{"date":"2024-07-12","open":"2024-07-12T09:30:00","close":"2024-07-12T16:00:00"},{"date":"2024-07-15","open":"2024-07-15T09:30:00","close":"2024-07-15T16:00:00"},{"date":"2024-07-16","open":"2024-07-16T09:30:00","close":"2024-07-16T16:00:00"},{"date":"2024-07-17","open":"2024-07-17T09:30:00","close":"2024-07-17T16:00:00"},{"date":"2024-07-18","open":"2024-07-18T09:30:00","close":"2024-07-18T16:00:00"},{"date":"2024-07-19","open":"2024-07-19T09:30:00","close":"2024-07-19T16:00:00"},{"date":"2024-07-22","open":"2024-07-22T09:30:00","close":"2024-07-22T16:00:00"},{"date":"2024-07-23","open":"2024-07-23T09:30:00","close":"2024-07-23T16:00:00"},{"date":"2024-07-24","open":"2024-07-24T09:30:00","close":"2024-07-24T16:00:00"},{"date":"2024-07-25","open":"2024-07-25T09:30:00","close":"2024-07-25T16:00:00"},{"date":"2024-07-26","open":"2024-07-26T09:30:00","close":"2024-07-26T16:00:00"},{"date":"2024-07-29","open":"2024-07-29T09:30:00","close":"2024-07-29T16:00:00"},{"date":"2024-07-30","open":"2024-07-30T09:30:00","close":"2024-07-30T16:00:00"},{"date":"2024-07-31","open":"2024-07-31T09:30:00","close":"2024-07-31T16:00:00"},{"date":"2024-08-01","open":"2024-08-01T09:30:00","close":"2024-08-01T16:00:00"},{"date":"2024-08-02","open":"2024-08-02T09:30:00","close":"2024-08-02T16:00:00"},{"date":"2024-08-05","open":"2024-08-05T09:30:00","close":"2024-08-05T16:00:00"},{"date":"2024-08-06","open":"2024-08-06T09:30:00","close":"2024-08-06T16:00:00"},{"date":"2024-08-07","open":"2024-08-07T09:30:00","close":"2024-08-07T16:00:00"},{"date":"2024-08-08","open":"2024-08-08T09:30:00","close":"2024-08-08T16:00:00"},{"date":"2024-08-09","open":"2024-08-09T09:30:00","close":"2024-08-09T16:00:00"},{"date":"2024-08-12","open":"2024-08-12T09:30:00","close":"2024-08-12T16:00:00"},{"date":"2024-08-13","open":"2024-08-13T09:30:00","close":"2024-08-13T16:00:00"},{"date":"2024-08-14","open":"2024-08-14T09:30:00","close":"2024-08-14T16:00:00"},{"date":"2024-08-15","open":"2024-08-15T09:30:00","close":"2024-08-15T16:00:00"},{"date":"2024-08-16","open":"2024-08-16T09:30:00","close":"2024-08-16T16:00:00"},{"date":"2024-08-19","open":"2024-08-19T09:30:00","close":"2024-08-19T16:00:00"},{"date":"2024-08-20","open":"2024-08-20T09:30:00","close":"2024-08-20T16:00:00"},{"date":"2024-08-21","open":"2024-08-21T09:30:00","close":"2024-08-21T16:00:00"},{"date":"2024-08-22","open":"2024-08-22T09:30:00","close":"2024-08-22T16:00:00"},{"date":"2024-08-23","open":"2024-08-23T09:30:00","close":"2024-08-23T16:00:00"},{"date":"2024-08-26","open":"2024-08-26T09:30:00","close":"2024-08-26T16:00:00"},{"date":"2024-08-27","open":"2024-08-27T09:30:00","close":"2024-08-27T16:00:00"},{"date":"2024-08-28","open":"2024-08-28T09:30:00","close":"2024-08-28T16:00:00"},{"date":"2024-08-29","open":"2024-08-29T09:30:00","close":"2024-08-29T16:00:00"},{"date":"2024-08-30","open":"2024-08-30T09:30:00","close":"2024-08-30T16:00:00"},{"date":"2024-09-03","open":"2024-09-03T09:30:00","close":"2024-09-03T16:00:00"},{"date":"2024-09-04","open":"2024-09-04T09:30:00","close":"2024-09-04T16:00:00"},{"date":"2024-09-05","open":"2024-09-05T09:30:00","close":"2024-09-05T16:00:00"},{"date":"2024-09-06","open":"2024-09-06T09:30:00","close":"2024-09-06T16:00:00"},{"date":"2024-09-09","open":"2024-09-09T09:30:00","close":"2024-09-09T16:00:00"},{"date":"2024-09-10","open":"2024-09-10T09:30:00","close":"2024-09-10T16:00:00"},{"date":"2024-09-11","open":"2024-09-11T09:30:00","close":"2024-09-11T16:00:00"},{"date":"2024-09-12","open":"2024-09-12T09:30:00","close":"2024-09-12T16:00:00"},{"date":"2024-09-13","open":"2024-09-13T09:30:00","close":"2024-09-13T16:00:00"},{"date":"2024-09-16","open":"2024-09-16T09:30:00","close":"2024-09-16T16:00:00"},{"date":"2024-09-17","open":"2024-09-17T09:30:00","close":"2024-09-17T16:00:00"},{"date":"2024-09-18","open":"2024-09-18T09:30:00","close":"2024-09-18T16:00:00"},{"date":"2024-09-19","open":"2024-09-19T09:30:00","close":"2024-09-19T16:00:00"},{"date":"2024-09-20","open":"2024-09-20T09:30:00","close":"2024-09-20T16:00:00"},{"date":"2024-09-23","open":"2024-09-23T09:30:00","close":"2024-09-23T16:00:00"},{"date":"2024-09-24","open":"2024-09-24T09:30:00","close":"2024-09-24T16:00:00"},{"date":"2024-09-25","open":"2024-09-25T09:30:00","close":"2024-09-25T16:00:00"},{"date":"2024-09-26","open":"2024-09-26T09:30:00","close":"2024-09-26T16:00:00"},{"date":"2024-09-27","open":"2024-09-27T09:30:00","close":"2024-09-27T16:00:00"},{"date":"2024-09-30","open":"2024-09-30T09:30:00","close":"2024-09-30T16:00:00"},{"date":"2024-10-01","open":"2024-10-01T09:30:00","close":"2024-10-01T16:00:00"},{"date":"2024-10-02","open":"2024-10-02T09:30:00","close":"2024-10-02T16:00:00"},{"date":"2024-10-03","open":"2024-10-03T09:30:00","close":"2024-10-03T16:00:00"},{"date":"2024-10-04","open":"2024-10-04T09:30:00","close":"2024-10-04T16:00:00"},{"date":"2024-10-07","open":"2024-10-07T09:30:00","close":"2024-10-07T16:00:00"},{"date":"2024-10-08","open":"2024-10-08T09:30:00","close":"2024-10-08T16:00:00"},{"date":"2024-10-09","open":"2024-10-09T09:30:00","close":"2024-10-09T16:00:00"},{"date":"2024-10-10","open":"2024-10-10T09:30:00","close":"2024-10-10T16:00:00"},{"date":"2024-10-11","open":"2024-10-11T09:30:00","close":"2024-10-11T16:00:00"},{"date":"2024-10-14","open":"2024-10-14T09:30:00","close":"2024-10-14T16:00:00"},{"date":"2024-10-15","open":"2024-10-15T09:30:00","close":"2024-10-15T16:00:00"},{"date":"2024-10-16","open":"2024-10-16T09:30:00","close":"2024-10-16T16:00:00"},{"date":"2024-10-17","open":"2024-10-17T09:30:00","close":"2024-10-17T16:00:00"},{"date":"2024-10-18","open":"2024-10-18T09:30:00","close":"2024-10-18T16:00:00"},{"date":"2024-10-21","open":"2024-10-21T09:30:00","close":"2024-10-21T16:00:00"},{"date":"2024-10-22","open":"2024-10-22T09:30:00","close":"2024-10-22T16:00:00"},{"date":"2024-10-23","open":"2024-10-23T09:30:00","close":"2024-10-23T16:00:00"},{"date":"2024-10-24","open":"2024-10-24T09:30:00","close":"2024-10-24T16:00:00"},{"date":"2024-10-25","open":"2024-10-25T09:30:00","close":"2024-10-25T16:00:00"},{"date":"2024-10-28","open":"2024-10-28T09:30:00","close":"2024-10-28T16:00:00"},{"date":"2024-10-29","open":"2024-10-29T09:30:00","close":"2024-10-29T16:00:00"},{"date":"2024-10-30","open":"2024-10-30T09:30:00","close":"2024-10-30T16:00:00"},{"date":"2024-10-31","open":"2024-10-31T09:30:00","close":"2024-10-31T16:00:00"},{"date":"2024-11-01","open":"2024-11-01T09:30:00","close":"2024-11-01T16:00:00"},{"date":"2024-11-04","open":"2024-11-04T09:30:00","close":"2024-11-04T16:00:00"},{"date":"2024-11-05","open":"2024-11-05T09:30:00","close":"2024-11-05T16:00:00"},{"date":"2024-11-06","open":"2024-11-06T09:30:00","close":"2024-11-06T16:00:00"},{"date":"2024-11-07","open":"2024-11-07T09:30:00","close":"2024-11-07T16:00:00"},{"date":"2024-11-08","open":"2024-11-08T09:30:00","close":"2024-11-08T16:00:00"},{"date":"2024-11-11","open":"2024-11-11T09:30:00","close":"2024-11-11T16:00:00"},{"date":"2024-11-12","open":"2024-11-12T09:30:00","close":"2024-11-12T16:00:00"},{"date":"2024-11-13","open":"2024-11-13T09:30:00","close":"2024-11-13T16:00:00"},{"date":"2024-11-14","open":"2024-11-14T09:30:00","close":"2024-11-14T16:00:00"},{"date":"2024-11-15","open":"2024-11-15T09:30:00","close":"2024-11-15T16:00:00"},{"date":"2024-11-18","open":"2024-11-18T09:30:00","close":"2024-11-18T16:00:00"},{"date":"2024-11-19","open":"2024-11-19T09:30:00","close":"2024-11-19T16:00:00"},{"date":"2024-11-20","open":"2024-11-20T09:30:00","close":"2024-11-20T16:00:00"},{"date":"2024-11-21","open":"2024-11-21T09:30:00","close":"2024-11-21T16:00:00"},{"date":"2024-11-22","open":"2024-11-22T09:30:00","close":"2024-11-22T16:00:00"},{"date":"2024-11-25","open":"2024-11-25T09:30:00","close":"2024-11-25T16:00:00"},{"date":"2024-11-26","open":"2024-11-26T09:30:00","close":"2024-11-26T16:00:00"},{"date":"2024-11-27","open":"2024-11-27T09:30:00","close":"2024-11-27T16:00:00"},{"date":"2024-11-29","open":"2024-11-29T09:30:00","close":"2024-11-29T13:00:00"},{"date":"2024-12-02","open":"2024-12-02T09:30:00","close":"2024-12-02T16:00:00"},{"date":"2024-12-03","open":"2024-12-03T09:30:00","close":"2024-12-03T16:00:00"},{"date":"2024-12-04","open":"2024-12-04T09:30:00","close":"2024-12-04T16:00:00"},{"date":"2024-12-05","open":"2024-12-05T09:30:00","close":"2024-12-05T16:00:00"},{"date":"2024-12-06","open":"2024-12-06T09:30:00","close":"2024-12-06T16:00:00"},{"date":"2024-12-09","open":"2024-12-09T09:30:00","close":"2024-12-09T16:00:00"},{"date":"2024-12-10","open":"2024-12-10T09:30:00","close":"2024-12-10T16:00:00"},{"date":"2024-12-11","open":"2024-12-11T09:30:00","close":"2024-12-11T16:00:00"},{"date":"2024-12-12","open":"2024-12-12T09:30:00","close":"2024-12-12T16:00:00"},{"date":"2024-12-13","open":"2024-12-13T09:30:00","close":"2024-12-13T16:00:00"},{"date":"2024-12-16","open":"2024-12-16T09:30:00","close":"2024-12-16T16:00:00"},{"date":"2024-12-17","open":"2024-12-17T09:30:00","close":"2024-12-17T16:00:00"},{"date":"2024-12-18","open":"2024-12-18T09:30:00","close":"2024-12-18T16:00:00"},{"date":"2024-12-19","open":"2024-12-19T09:30:00","close":"2024-12-19T16:00:00"},{"date":"2024-12-20","open":"2024-12-20T09:30:00","close":"2024-12-20T16:00:00"},{"date":"2024-12-23","open":"2024-12-23T09:30:00","close":"2024-12-23T16:00:00"},{"date":"2024-12-24","open":"2024-12-24T09:30:00","close":"2024-12-24T13:00:00"},{"date":"2024-12-26","open":"2024-12-26T09:30:00","close":"2024-12-26T16:00:00"},{"date":"2024-12-27","open":"2024-12-27T09:30:00","close":"2024-12-27T16:00:00"},{"date":"2024-12-30","open":"2024-12-30T09:30:00","close":"2024-12-30T16:00:00"},{"date":"2024-12-31","open":"2024-12-31T09:30:00","close":"2024-12-31T16:00:00"},{"date":"2025-01-02","open":"2025-01-02T09:30:00","close":"2025-01-02T16:00:00"},{"date":"2025-01-03","open":"2025-01-03T09:30:00","close":"2025-01-03T16:00:00"},{"date":"2025-01-06","open":"2025-01-06T09:30:00","close":"2025-01-06T16:00:00"},{"date":"2025-01-07","open":"2025-01-07T09:30:00","close":"2025-01-07T16:00:00"},{"date":"2025-01-08","open":"2025-01-08T09:30:00","close":"2025-01-08T16:00:00"},{"date":"2025-01-10","open":"2025-01-10T09:30:00","close":"2025-01-10T16:00:00"},{"date":"2025-01-13","open":"2025-01-13T09:30:00","close":"2025-01-13T16:00:00"},{"date":"2025-01-14","open":"2025-01-14T09:30:00","close":"2025-01-14T16:00:00"},{"date":"2025-01-15","open":"2025-01-15T09:30:00","close":"2025-01-15T16:00:00"},{"date":"2025-01-16","open":"2025-01-16T09:30:00","close":"2025-01-16T16:00:00"},{"date":"2025-01-17","open":"2025-01-17T09:30:00","close":"2025-01-17T16:00:00"},{"date":"2025-01-21","open":"2025-01-21T09:30:00","close":"2025-01-21T16:00:00"},{"date":"2025-01-22","open":"2025-01-22T09:30:00","close":"2025-01-22T16:00:00"},{"date":"2025-01-23","open":"2025-01-23T09:30:00","close":"2025-01-23T16:00:00"},{"date":"2025-01-24","open":"2025-01-24T09:30:00","close":"2025-01-24T16:00:00"},{"date":"2025-01-27","open":"2025-01-27T09:30:00","close":"2025-01-27T16:00:00"},{"date":"2025-01-28","open":"2025-01-28T09:30:00","close":"2025-01-28T16:00:00"},{"date":"2025-01-29","open":"2025-01-29T09:30:00","close":"2025-01-29T16:00:00"},{"date":"2025-01-30","open":"2025-01-30T09:30:00","close":"2025-01-30T16:00:00"},{"date":"2025-01-31","open":"2025-01-31T09:30:00","close":"2025-01-31T16:00:00"},{"date":"2025-02-03","open":"2025-02-03T09:30:00","close":"2025-02-03T16:00:00"},{"date":"2025-02-04","open":"2025-02-04T09:30:00","close":"2025-02-04T16:00:00"},{"date":"2025-02-05","open":"2025-02-05T09:30:00","close":"2025-02-05T16:00:00"},{"date":"2025-02-06","open":"2025-02-06T09:30:00","close":"2025-02-06T16:00:00"},{"date":"2025-02-07","open":"2025-02-07T09:30:00","close":"2025-02-07T16:00:00"},{"date":"2025-02-10","open":"2025-02-10T09:30:00","close":"2025-02-10T16:00:00"},{"date":"2025-02-11","open":"2025-02-11T09:30:00","close":"2025-02-11T16:00:00"},{"date":"2025-02-12","open":"2025-02-12T09:30:00","close":"2025-02-12T16:00:00"},{"date":"2025-02-13","open":"2025-02-13T09:30:00","close":"2025-02-13T16:00:00"},{"date":"2025-02-14","open":"2025-02-14T09:30:00","close":"2025-02-14T16:00:00"},{"date":"2025-02-18","open":"2025-02-18T09:30:00","close":"2025-02-18T16:00:00"},{"date":"2025-02-19","open":"2025-02-19T09:30:00","close":"2025-02-19T16:00:00"},{"date":"2025-02-20","open":"2025-02-20T09:30:00","close":"2025-02-20T16:00:00"},{"date":"2025-02-21","open":"2025-02-21T09:30:00","close":"2025-02-21T16:00:00"},{"date":"2025-02-24","open":"2025-02-24T09:30:00","close":"2025-02-24T16:00:00"},{"date":"2025-02-25","open":"2025-02-25T09:30:00","close":"2025-02-25T16:00:00"},{"date":"2025-02-26","open":"2025-02-26T09:30:00","close":"2025-02-26T16:00:00"},{"date":"2025-02-27","open":"2025-02-27T09:30:00","close":"2025-02-27T16:00:00"},{"date":"2025-02-28","open":"2025-02-28T09:30:00","close":"2025-02-28T16:00:00"},{"date":"2025-03-03","open":"2025-03-03T09:30:00","close":"2025-03-03T16:00:00"},{"date":"2025-03-04","open":"2025-03-04T09:30:00","close":"2025-03-04T16:00:00"},{"date":"2025-03-05","open":"2025-03-05T09:30:00","close":"2025-03-05T16:00:00"},{"date":"2025-03-06","open":"2025-03-06T09:30:00","close":"2025-03-06T16:00:00"},{"date":"2025-03-07","open":"2025-03-07T09:30:00","close":"2025-03-07T16:00:00"},{"date":"2025-03-10","open":"2025-03-10T09:30:00","close":"2025-03-10T16:00:00"},{"date":"2025-03-11","open":"2025-03-11T09:30:00","close":"2025-03-11T16:00:00"},{"date":"2025-03-12","open":"2025-03-12T09:30:00","close":"2025-03-12T16:00:00"},{"date":"2025-03-13","open":"2025-03-13T09:30:00","close":"2025-03-13T16:00:00"},{"date":"2025-03-14","open":"2025-03-14T09:30:00","close":"2025-03-14T16:00:00"},{"date":"2025-03-17","open":"2025-03-17T09:30:00","close":"2025-03-17T16:00:00"},{"date":"2025-03-18","open":"2025-03-18T09:30:00","close":"2025-03-18T16:00:00"},{"date":"2025-03-19","open":"2025-03-19T09:30:00","close":"2025-03-19T16:00:00"},{"date":"2025-03-20","open":"2025-03-20T09:30:00","close":"2025-03-20T16:00:00"},{"date":"2025-03-21","open":"2025-03-21T09:30:00","close":"2025-03-21T16:00:00"},{"date":"2025-03-24","open":"2025-03-24T09:30:00","close":"2025-03-24T16:00:00"},{"date":"2025-03-25","open":"2025-03-25T09:30:00","close":"2025-03-25T16:00:00"},{"date":"2025-03-26","open":"2025-03-26T09:30:00","close":"2025-03-26T16:00:00"},{"date":"2025-03-27","open":"2025-03-27T09:30:00","close":"2025-03-27T16:00:00"},{"date":"2025-03-28","open":"2025-03-28T09:30:00","close":"2025-03-28T16:00:00"},{"date":"2025-03-31","open":"2025-03-31T09:30:00","close":"2025-03-31T16:00:00"},{"date":"2025-04-01","open":"2025-04-01T09:30:00","close":"2025-04-01T16:00:00"},{"date":"2025-04-02","open":"2025-04-02T09:30:00","close":"2025-04-02T16:00:00"},{"date":"2025-04-03","open":"2025-04-03T09:30:00","close":"2025-04-03T16:00:00"},{"date":"2025-04-04","open":"2025-04-04T09:30:00","close":"2025-04-04T16:00:00"},{"date":"2025-04-07","open":"2025-04-07T09:30:00","close":"2025-04-07T16:00:00"},{"date":"2025-04-08","open":"2025-04-08T09:30:00","close":"2025-04-08T16:00:00"},{"date":"2025-04-09","open":"2025-04-09T09:30:00","close":"2025-04-09T16:00:00"},{"date":"2025-04-10","open":"2025-04-10T09:30:00","close":"2025-04-10T16:00:00"},{"date":"2025-04-11","open":"2025-04-11T09:30:00","close":"2025-04-11T16:00:00"},{"date":"2025-04-14","open":"2025-04-14T09:30:00","close":"2025-04-14T16:00:00"},{"date":"2025-04-15","open":"2025-04-15T09:30:00","close":"2025-04-15T16:00:00"},{"date":"2025-04-16","open":"2025-04-16T09:30:00","close":"2025-04-16T16:00:00"},{"date":"2025-04-17","open":"2025-04-17T09:30:00","close":"2025-04-17T16:00:00"},{"date":"2025-04-21","open":"2025-04-21T09:30:00","close":"2025-04-21T16:00:00"},{"date":"2025-04-22","open":"2025-04-22T09:30:00","close":"2025-04-22T16:00:00"},{"date":"2025-04-23","open":"2025-04-23T09:30:00","close":"2025-04-23T16:00:00"},{"date":"2025-04-24","open":"2025-04-24T09:30:00","close":"2025-04-24T16:00:00"},{"date":"2025-04-25","open":"2025-04-25T09:30:00","close":"2025-04-25T16:00:00"},{"date":"2025-04-28","open":"2025-04-28T09:30:00","close":"2025-04-28T16:00:00"},{"date":"2025-04-29","open":"2025-04-29T09:30:00","close":"2025-04-29T16:00:00"},{"date":"2025-04-30","open":"2025-04-30T09:30:00","close":"2025-04-30T16:00:00"},{"date":"2025-05-01","open":"2025-05-01T09:30:00","close":"2025-05-01T16:00:00"},{"date":"2025-05-02","open":"2025-05-02T09:30:00","close":"2025-05-02T16:00:00"},{"date":"2025-05-05","open":"2025-05-05T09:30:00","close":"2025-05-05T16:00:00"},{"date":"2025-05-06","open":"2025-05-06T09:30:00","close":"2025-05-06T16:00:00"},{"date":"2025-05-07","open":"2025-05-07T09:30:00","close":"2025-05-07T16:00:00"},{"date":"2025-05-08","open":"2025-05-08T09:30:00","close":"2025-05-08T16:00:00"},{"date":"2025-05-09","open":"2025-05-09T09:30:00","close":"2025-05-09T16:00:00"},{"date":"2025-05-12","open":"2025-05-12T09:30:00","close":"2025-05-12T16:00:00"},{"date":"2025-05-13","open":"2025-05-13T09:30:00","close":"2025-05-13T16:00:00"},{"date":"2025-05-14","open":"2025-05-14T09:30:00","close":"2025-05-14T16:00:00"},{"date":"2025-05-15","open":"2025-05-15T09:30:00","close":"2025-05-15T16:00:00"},{"date":"2025-05-16","open":"2025-05-16T09:30:00","close":"2025-05-16T16:00:00"},{"date":"2025-05-19","open":"2025-05-19T09:30:00","close":"2025-05-19T16:00:00"},{"date":"2025-05-20","open":"2025-05-20T09:30:00","close":"2025-05-20T16:00:00"},{"date":"2025-05-21","open":"2025-05-21T09:30:00","close":"2025-05-21T16:00:00"},{"date":"2025-05-22","open":"2025-05-22T09:30:00","close":"2025-05-22T16:00:00"},{"date":"2025-05-23","open":"2025-05-23T09:30:00","close":"2025-05-23T16:00:00"},{"date":"2025-05-27","open":"2025-05-27T09:30:00","close":"2025-05-27T16:00:00"},{"date":"2025-05-28","open":"2025-05-28T09:30:00","close":"2025-05-28T16:00:00"},{"date":"2025-05-29","open":"2025-05-29T09:30:00","close":"2025-05-29T16:00:00"},{"date":"2025-05-30","open":"2025-05-30T09:30:00","close":"2025-05-30T16:00:00"},{"date":"2025-06-02","open":"2025-06-02T09:30:00","close":"2025-06-02T16:00:00"},{"date":"2025-06-03","open":"2025-06-03T09:30:00","close":"2025-06-03T16:00:00"},{"date":"2025-06-04","open":"2025-06-04T09:30:00","close":"2025-06-04T16:00:00"},{"date":"2025-06-05","open":"2025-06-05T09:30:00","close":"2025-06-05T16:00:00"},{"date":"2025-06-06","open":"2025-06-06T09:30:00","close":"2025-06-06T16:00:00"},{"date":"2025-06-09","open":"2025-06-09T09:30:00","close":"2025-06-09T16:00:00"},{"date":"2025-06-10","open":"2025-06-10T09:30:00","close":"2025-06-10T16:00:00"},{"date":"2025-06-11","open":"2025-06-11T09:30:00","close":"2025-06-11T16:00:00"},{"date":"2025-06-12","open":"2025-06-12T09:30:00","close":"2025-06-12T16:00:00"},{"date":"2025-06-13","open":"2025-06-13T09:30:00","close":"2025-06-13T16:00:00"},{"date":"2025-06-16","open":"2025-06-16T09:30:00","close":"2025-06-16T16:00:00"},{"date":"2025-06-17","open":"2025-06-17T09:30:00","close":"2025-06-17T16:00:00"},{"date":"2025-06-18","open":"2025-06-18T09:30:00","close":"2025-06-18T16:00:00"},{"date":"2025-06-20","open":"2025-06-20T09:30:00","close":"2025-06-20T16:00:00"},{"date":"2025-06-23","open":"2025-06-23T09:30:00","close":"2025-06-23T16:00:00"},{"date":"2025-06-24","open":"2025-06-24T09:30:00","close":"2025-06-24T16:00:00"},{"date":"2025-06-25","open":"2025-06-25T09:30:00","close":"2025-06-25T16:00:00"},{"date":"2025-06-26","open":"2025-06-26T09:30:00","close":"2025-06-26T16:00:00"},{"date":"2025-06-27","open":"2025-06-27T09:30:00","close":"2025-06-27T16:00:00"},{"date":"2025-06-30","open":"2025-06-30T09:30:00","close":"2025-06-30T16:00:00"},{"date":"2025-07-01","open":"2025-07-01T09:30:00","close":"2025-07-01T16:00:00"},{"date":"2025-07-02","open":"2025-07-02T09:30:00","close":"2025-07-02T16:00:00"},{"date":"2025-07-03","open":"2025-07-03T09:30:00","close":"2025-07-03T13:00:00"},{"date":"2025-07-07","open":"2025-07-07T09:30:00","close":"2025-07-07T16:00:00"},{"date":"2025-07-08","open":"2025-07-08T09:30:00","close":"2025-07-08T16:00:00"},{"date":"2025-07-09","open":"2025-07-09T09:30:00","close":"2025-07-09T16:00:00"},{"date":"2025-07-10","open":"2025-07-10T09:30:00","close":"2025-07-10T16:00:00"},{"date":"2025-07-11","open":"2025-07-11T09:30:00","close":"2025-07-11T16:00:00"},{"date":"2025-07-14","open":"2025-07-14T09:30:00","close":"2025-07-14T16:00:00"},{"date":"2025-07-15","open":"2025-07-15T09:30:00","close":"2025-07-15T16:00:00"},{"date":"2025-07-16","open":"2025-07-16T09:30:00","close":"2025-07-16T16:00:00"},{"date":"2025-07-17","open":"2025-07-17T09:30:00","close":"2025-07-17T16:00:00"},{"date":"2025-07-18","open":"2025-07-18T09:30:00","close":"2025-07-18T16:00:00"},{"date":"2025-07-21","open":"2025-07-21T09:30:00","close":"2025-07-21T16:00:00"},{"date":"2025-07-22","open":"2025-07-22T09:30:00","close":"2025-07-22T16:00:00"},{"date":"2025-07-23","open":"2025-07-23T09:30:00","close":"2025-07-23T16:00:00"},{"date":"2025-07-24","open":"2025-07-24T09:30:00","close":"2025-07-24T16:00:00"},{"date":"2025-07-25","open":"2025-07-25T09:30:00","close":"2025-07-25T16:00:00"},{"date":"2025-07-28","open":"2025-07-28T09:30:00","close":"2025-07-28T16:00:00"},{"date":"2025-07-29","open":"2025-07-29T09:30:00","close":"2025-07-29T16:00:00"},{"date":"2025-07-30","open":"2025-07-30T09:30:00","close":"2025-07-30T16:00:00"},{"date":"2025-07-31","open":"2025-07-31T09:30:00","close":"2025-07-31T16:00:00"},{"date":"2025-08-01","open":"2025-08-01T09:30:00","close":"2025-08-01T16:00:00"},{"date":"2025-08-04","open":"2025-08-04T09:30:00","close":"2025-08-04T16:00:00"},{"date":"2025-08-05","open":"2025-08-05T09:30:00","close":"2025-08-05T16:00:00"},{"date":"2025-08-06","open":"2025-08-06T09:30:00","close":"2025-08-06T16:00:00"},{"date":"2025-08-07","open":"2025-08-07T09:30:00","close":"2025-08-07T16:00:00"},{"date":"2025-08-08","open":"2025-08-08T09:30:00","close":"2025-08-08T16:00:00"},{"date":"2025-08-11","open":"2025-08-11T09:30:00","close":"2025-08-11T16:00:00"},{"date":"2025-08-12","open":"2025-08-12T09:30:00","close":"2025-08-12T16:00:00"},{"date":"2025-08-13","open":"2025-08-13T09:30:00","close":"2025-08-13T16:00:00"},{"date":"2025-08-14","open":"2025-08-14T09:30:00","close":"2025-08-14T16:00:00"},{"date":"2025-08-15","open":"2025-08-15T09:30:00","close":"2025-08-15T16:00:00"},{"date":"2025-08-18","open":"2025-08-18T09:30:00","close":"2025-08-18T16:00:00"},{"date":"2025-08-19","open":"2025-08-19T09:30:00","close":"2025-08-19T16:00:00"},{"date":"2025-08-20","open":"2025-08-20T09:30:00","close":"2025-08-20T16:00:00"},{"date":"2025-08-21","open":"2025-08-21T09:30:00","close":"2025-08-21T16:00:00"},{"date":"2025-08-22","open":"2025-08-22T09:30:00","close":"2025-08-22T16:00:00"},{"date":"2025-08-25","open":"2025-08-25T09:30:00","close":"2025-08-25T16:00:00"},{"date":"2025-08-26","open":"2025-08-26T09:30:00","close":"2025-08-26T16:00:00"},{"date":"2025-08-27","open":"2025-08-27T09:30:00","close":"2025-08-27T16:00:00"},{"date":"2025-08-28","open":"2025-08-28T09:30:00","close":"2025-08-28T16:00:00"},{"date":"2025-08-29","open":"2025-08-29T09:30:00","close":"2025-08-29T16:00:00"},{"date":"2025-09-02","open":"2025-09-02T09:30:00","close":"2025-09-02T16:00:00"},{"date":"2025-09-03","open":"2025-09-03T09:30:00","close":"2025-09-03T16:00:00"},{"date":"2025-09-04","open":"2025-09-04T09:30:00","close":"2025-09-04T16:00:00"},{"date":"2025-09-05","open":"2025-09-05T09:30:00","close":"2025-09-05T16:00:00"},{"date":"2025-09-08","open":"2025-09-08T09:30:00","close":"2025-09-08T16:00:00"},{"date":"2025-09-09","open":"2025-09-09T09:30:00","close":"2025-09-09T16:00:00"},{"date":"2025-09-10","open":"2025-09-10T09:30:00","close":"2025-09-10T16:00:00"},{"date":"2025-09-11","open":"2025-09-11T09:30:00","close":"2025-09-11T16:00:00"},{"date":"2025-09-12","open":"2025-09-12T09:30:00","close":"2025-09-12T16:00:00"},{"date":"2025-09-15","open":"2025-09-15T09:30:00","close":"2025-09-15T16:00:00"},{"date":"2025-09-16","open":"2025-09-16T09:30:00","close":"2025-09-16T16:00:00"},{"date":"2025-09-17","open":"2025-09-17T09:30:00","close":"2025-09-17T16:00:00"},{"date":"2025-09-18","open":"2025-09-18T09:30:00","close":"2025-09-18T16:00:00"},{"date":"2025-09-19","open":"2025-09-19T09:30:00","close":"2025-09-19T16:00:00"},{"date":"2025-09-22","open":"2025-09-22T09:30:00","close":"2025-09-22T16:00:00"},{"date":"2025-09-23","open":"2025-09-23T09:30:00","close":"2025-09-23T16:00:00"},{"date":"2025-09-24","open":"2025-09-24T09:30:00","close":"2025-09-24T16:00:00"},{"date":"2025-09-25","open":"2025-09-25T09:30:00","close":"2025-09-25T16:00:00"},{"date":"2025-09-26","open":"2025-09-26T09:30:00","close":"2025-09-26T16:00:00"},{"date":"2025-09-29","open":"2025-09-29T09:30:00","close":"2025-09-29T16:00:00"},{"date":"2025-09-30","open":"2025-09-30T09:30:00","close":"2025-09-30T16:00:00"},{"date":"2025-10-01","open":"2025-10-01T09:30:00","close":"2025-10-01T16:00:00"},{"date":"2025-10-02","open":"2025-10-02T09:30:00","close":"2025-10-02T16:00:00"},{"date":"2025-10-03","open":"2025-10-03T09:30:00","close":"2025-10-03T16:00:00"},{"date":"2025-10-06","open":"2025-10-06T09:30:00","close":"2025-10-06T16:00:00"},{"date":"2025-10-07","open":"2025-10-07T09:30:00","close":"2025-10-07T16:00:00"},{"date":"2025-10-08","open":"2025-10-08T09:30:00","close":"2025-10-08T16:00:00"},{"date":"2025-10-09","open":"2025-10-09T09:30:00","close":"2025-10-09T16:00:00"},{"date":"2025-10-10","open":"2025-10-10T09:30:00","close":"2025-10-10T16:00:00"},{"date":"2025-10-13","open":"2025-10-13T09:30:00","close":"2025-10-13T16:00:00"},{"date":"2025-10-14","open":"2025-10-14T09:30:00","close":"2025-10-14T16:00:00"},{"date":"2025-10-15","open":"2025-10-15T09:30:00","close":"2025-10-15T16:00:00"},{"date":"2025-10-16","open":"2025-10-16T09:30:00","close":"2025-10-16T16:00:00"},{"date":"2025-10-17","open":"2025-10-17T09:30:00","close":"2025-10-17T16:00:00"},{"date":"2025-10-20","open":"2025-10-20T09:30:00","close":"2025-10-20T16:00:00"},{"date":"2025-10-21","open":"2025-10-21T09:30:00","close":"2025-10-21T16:00:00"},{"date":"2025-10-22","open":"2025-10-22T09:30:00","close":"2025-10-22T16:00:00"},{"date":"2025-10-23","open":"2025-10-23T09:30:00","close":"2025-10-23T16:00:00"},{"date":"2025-10-24","open":"2025-10-24T09:30:00","close":"2025-10-24T16:00:00"},{"date":"2025-10-27","open":"2025-10-27T09:30:00","close":"2025-10-27T16:00:00"},{"date":"2025-10-28","open":"2025-10-28T09:30:00","close":"2025-10-28T16:00:00"},{"date":"2025-10-29","open":"2025-10-29T09:30:00","close":"2025-10-29T16:00:00"},{"date":"2025-10-30","open":"2025-10-30T09:30:00","close":"2025-10-30T16:00:00"},{"date":"2025-10-31","open":"2025-10-31T09:30:00","close":"2025-10-31T16:00:00"},{"date":"2025-11-03","open":"2025-11-03T09:30:00","close":"2025-11-03T16:00:00"},{"date":"2025-11-04","open":"2025-11-04T09:30:00","close":"2025-11-04T16:00:00"},{"date":"2025-11-05","open":"2025-11-05T09:30:00","close":"2025-11-05T16:00:00"},{"date":"2025-11-06","open":"2025-11-06T09:30:00","close":"2025-11-06T16:00:00"},{"date":"2025-11-07","open":"2025-11-07T09:30:00","close":"2025-11-07T16:00:00"},{"date":"2025-11-10","open":"2025-11-10T09:30:00","close":"2025-11-10T16:00:00"},{"date":"2025-11-11","open":"2025-11-11T09:30:00","close":"2025-11-11T16:00:00"},{"date":"2025-11-12","open":"2025-11-12T09:30:00","close":"2025-11-12T16:00:00"},{"date":"2025-11-13","open":"2025-11-13T09:30:00","close":"2025-11-13T16:00:00"},{"date":"2025-11-14","open":"2025-11-14T09:30:00","close":"2025-11-14T16:00:00"},{"date":"2025-11-17","open":"2025-11-17T09:30:00","close":"2025-11-17T16:00:00"},{"date":"2025-11-18","open":"2025-11-18T09:30:00","close":"2025-11-18T16:00:00"},{"date":"2025-11-19","open":"2025-11-19T09:30:00","close":"2025-11-19T16:00:00"},{"date":"2025-11-20","open":"2025-11-20T09:30:00","close":"2025-11-20T16:00:00"},{"date":"2025-11-21","open":"2025-11-21T09:30:00","close":"2025-11-21T16:00:00"},{"date":"2025-11-24","open":"2025-11-24T09:30:00","close":"2025-11-24T16:00:00"},{"date":"2025-11-25","open":"2025-11-25T09:30:00","close":"2025-11-25T16:00:00"},{"date":"2025-11-26","open":"2025-11-26T09:30:00","close":"2025-11-26T16:00:00"},{"date":"2025-11-28","open":"2025-11-28T09:30:00","close":"2025-11-28T13:00:00"},{"date":"2025-12-01","open":"2025-12-01T09:30:00","close":"2025-12-01T16:00:00"},{"date":"2025-12-02","open":"2025-12-02T09:30:00","close":"2025-12-02T16:00:00"},{"date":"2025-12-03","open":"2025-12-03T09:30:00","close":"2025-12-03T16:00:00"},{"date":"2025-12-04","open":"2025-12-04T09:30:00","close":"2025-12-04T16:00:00"},{"date":"2025-12-05","open":"2025-12-05T09:30:00","close":"2025-12-05T16:00:00"},{"date":"2025-12-08","open":"2025-12-08T09:30:00","close":"2025-12-08T16:00:00"},{"date":"2025-12-09","open":"2025-12-09T09:30:00","close":"2025-12-09T16:00:00"},{"date":"2025-12-10","open":"2025-12-10T09:30:00","close":"2025-12-10T16:00:00"},{"date":"2025-12-11","open":"2025-12-11T09:30:00","close":"2025-12-11T16:00:00"},{"date":"2025-12-12","open":"2025-12-12T09:30:00","close":"2025-12-12T16:00:00"},{"date":"2025-12-15","open":"2025-12-15T09:30:00","close":"2025-12-15T16:00:00"},{"date":"2025-12-16","open":"2025-12-16T09:30:00","close":"2025-12-16T16:00:00"},{"date":"2025-12-17","open":"2025-12-17T09:30:00","close":"2025-12-17T16:00:00"},{"date":"2025-12-18","open":"2025-12-18T09:30:00","close":"2025-12-18T16:00:00"},{"date":"2025-12-19","open":"2025-12-19T09:30:00","close":"2025-12-19T16:00:00"},{"date":"2025-12-22","open":"2025-12-22T09:30:00","close":"2025-12-22T16:00:00"},{"date":"2025-12-23","open":"2025-12-23T09:30:00","close":"2025-12-23T16:00:00"},{"date":"2025-12-24","open":"2025-12-24T09:30:00","close":"2025-12-24T13:00:00"},{"date":"2025-12-26","open":"2025-12-26T09:30:00","close":"2025-12-26T16:00:00"},{"date":"2025-12-29","open":"2025-12-29T09:30:00","close":"2025-12-29T16:00:00"},{"date":"2025-12-30","open":"2025-12-30T09:30:00","close":"2025-12-30T16:00:00"},{"date":"2025-12-31","open":"2025-12-31T09:30:00","close":"2025-12-31T16:00:00"},{"date":"2026-01-02","open":"2026-01-02T09:30:00","close":"2026-01-02T16:00:00"},{"date":"2026-01-05","open":"2026-01-05T09:30:00","close":"2026-01-05T16:00:00"},{"date":"2026-01-06","open":"2026-01-06T09:30:00","close":"2026-01-06T16:00:00"},{"date":"2026-01-07","open":"2026-01-07T09:30:00","close":"2026-01-07T16:00:00"},{"date":"2026-01-08","open":"2026-01-08T09:30:00","close":"2026-01-08T16:00:00"},{"date":"2026-01-09","open":"2026-01-09T09:30:00","close":"2026-01-09T16:00:00"},{"date":"2026-01-12","open":"2026-01-12T09:30:00","close":"2026-01-12T16:00:00"},{"date":"2026-01-13","open":"2026-01-13T09:30:00","close":"2026-01-13T16:00:00"},{"date":"2026-01-14","open":"2026-01-14T09:30:00","close":"2026-01-14T16:00:00"},{"date":"2026-01-15","open":"2026-01-15T09:30:00","close":"2026-01-15T16:00:00"},{"date":"2026-01-16","open":"2026-01-16T09:30:00","close":"2026-01-16T16:00:00"},{"date":"2026-01-20","open":"2026-01-20T09:30:00","close":"2026-01-20T16:00:00"},{"date":"2026-01-21","open":"2026-01-21T09:30:00","close":"2026-01-21T16:00:00"},{"date":"2026-01-22","open":"2026-01-22T09:30:00","close":"2026-01-22T16:00:00"},{"date":"2026-01-23","open":"2026-01-23T09:30:00","close":"2026-01-23T16:00:00"},{"date":"2026-01-26","open":"2026-01-26T09:30:00","close":"2026-01-26T16:00:00"},{"date":"2026-01-27","open":"2026-01-27T09:30:00","close":"2026-01-27T16:00:00"},{"date":"2026-01-28","open":"2026-01-28T09:30:00","close":"2026-01-28T16:00:00"},{"date":"2026-01-29","open":"2026-01-29T09:30:00","close":"2026-01-29T16:00:00"},{"date":"2026-01-30","open":"2026-01-30T09:30:00","close":"2026-01-30T16:00:00"},{"date":"2026-02-02","open":"2026-02-02T09:30:00","close":"2026-02-02T16:00:00"},{"date":"2026-02-03","open":"2026-02-03T09:30:00","close":"2026-02-03T16:00:00"},{"date":"2026-02-04","open":"2026-02-04T09:30:00","close":"2026-02-04T16:00:00"},{"date":"2026-02-05","open":"2026-02-05T09:30:00","close":"2026-02-05T16:00:00"},{"date":"2026-02-06","open":"2026-02-06T09:30:00","close":"2026-02-06T16:00:00"},{"date":"2026-02-09","open":"2026-02-09T09:30:00","close":"2026-02-09T16:00:00"},{"date":"2026-02-10","open":"2026-02-10T09:30:00","close":"2026-02-10T16:00:00"},{"date":"2026-02-11","open":"2026-02-11T09:30:00","close":"2026-02-11T16:00:00"},{"date":"2026-02-12","open":"2026-02-12T09:30:00","close":"2026-02-12T16:00:00"},{"date":"2026-02-13","open":"2026-02-13T09:30:00","close":"2026-02-13T16:00:00"},{"date":"2026-02-17","open":"2026-02-17T09:30:00","close":"2026-02-17T16:00:00"},{"date":"2026-02-18","open":"2026-02-18T09:30:00","close":"2026-02-18T16:00:00"},{"date":"2026-02-19","open":"2026-02-19T09:30:00","close":"2026-02-19T16:00:00"},{"date":"2026-02-20","open":"2026-02-20T09:30:00","close":"2026-02-20T16:00:00"},{"date":"2026-02-23","open":"2026-02-23T09:30:00","close":"2026-02-23T16:00:00"},{"date":"2026-02-24","open":"2026-02-24T09:30:00","close":"2026-02-24T16:00:00"},{"date":"2026-02-25","open":"2026-02-25T09:30:00","close":"2026-02-25T16:00:00"},{"date":"2026-02-26","open":"2026-02-26T09:30:00","close":"2026-02-26T16:00:00"},{"date":"2026-02-27","open":"2026-02-27T09:30:00","close":"2026-02-27T16:00:00"},{"date":"2026-03-02","open":"2026-03-02T09:30:00","close":"2026-03-02T16:00:00"},{"date":"2026-03-03","open":"2026-03-03T09:30:00","close":"2026-03-03T16:00:00"},{"date":"2026-03-04","open":"2026-03-04T09:30:00","close":"2026-03-04T16:00:00"},{"date":"2026-03-05","open":"2026-03-05T09:30:00","close":"2026-03-05T16:00:00"},{"date":"2026-03-06","open":"2026-03-06T09:30:00","close":"2026-03-06T16:00:00"},{"date":"2026-03-09","open":"2026-03-09T09:30:00","close":"2026-03-09T16:00:00"},{"date":"2026-03-10","open":"2026-03-10T09:30:00","close":"2026-03-10T16:00:00"},{"date":"2026-03-11","open":"2026-03-11T09:30:00","close":"2026-03-11T16:00:00"},{"date":"2026-03-12","open":"2026-03-12T09:30:00","close":"2026-03-12T16:00:00"},{"date":"2026-03-13","open":"2026-03-13T09:30:00","close":"2026-03-13T16:00:00"},{"date":"2026-03-16","open":"2026-03-16T09:30:00","close":"2026-03-16T16:00:00"},{"date":"2026-03-17","open":"2026-03-17T09:30:00","close":"2026-03-17T16:00:00"},{"date":"2026-03-18","open":"2026-03-18T09:30:00","close":"2026-03-18T16:00:00"},{"date":"2026-03-19","open":"2026-03-19T09:30:00","close":"2026-03-19T16:00:00"},{"date":"2026-03-20","open":"2026-03-20T09:30:00","close":"2026-03-20T16:00:00"},{"date":"2026-03-23","open":"2026-03-23T09:30:00","close":"2026-03-23T16:00:00"},{"date":"2026-03-24","open":"2026-03-24T09:30:00","close":"2026-03-24T16:00:00"},{"date":"2026-03-25","open":"2026-03-25T09:30:00","close":"2026-03-25T16:00:00"},{"date":"2026-03-26","open":"2026-03-26T09:30:00","close":"2026-03-26T16:00:00"},{"date":"2026-03-27","open":"2026-03-27T09:30:00","close":"2026-03-27T16:00:00"},{"date":"2026-03-30","open":"2026-03-30T09:30:00","close":"2026-03-30T16:00:00"},{"date":"2026-03-31","open":"2026-03-31T09:30:00","close":"2026-03-31T16:00:00"},{"date":"2026-04-01","open":"2026-04-01T09:30:00","close":"2026-04-01T16:00:00"},{"date":"2026-04-02","open":"2026-04-02T09:30:00","close":"2026-04-02T16:00:00"},{"date":"2026-04-06","open":"2026-04-06T09:30:00","close":"2026-04-06T16:00:00"},{"date":"2026-04-07","open":"2026-04-07T09:30:00","close":"2026-04-07T16:00:00"},{"date":"2026-04-08","open":"2026-04-08T09:30:00","close":"2026-04-08T16:00:00"},{"date":"2026-04-09","open":"2026-04-09T09:30:00","close":"2026-04-09T16:00:00"},{"date":"2026-04-10","open":"2026-04-10T09:30:00","close":"2026-04-10T16:00:00"},{"date":"2026-04-13","open":"2026-04-13T09:30:00","close":"2026-04-13T16:00:00"},{"date":"2026-04-14","open":"2026-04-14T09:30:00","close":"2026-04-14T16:00:00"},{"date":"2026-04-15","open":"2026-04-15T09:30:00","close":"2026-04-15T16:00:00"},{"date":"2026-04-16","open":"2026-04-16T09:30:00","close":"2026-04-16T16:00:00"},{"date":"2026-04-17","open":"2026-04-17T09:30:00","close":"2026-04-17T16:00:00"},{"date":"2026-04-20","open":"2026-04-20T09:30:00","close":"2026-04-20T16:00:00"},{"date":"2026-04-21","open":"2026-04-21T09:30:00","close":"2026-04-21T16:00:00"},{"date":"2026-04-22","open":"2026-04-22T09:30:00","close":"2026-04-22T16:00:00"},{"date":"2026-04-23","open":"2026-04-23T09:30:00","close":"2026-04-23T16:00:00"},{"date":"2026-04-24","open":"2026-04-24T09:30:00","close":"2026-04-24T16:00:00"},{"date":"2026-04-27","open":"2026-04-27T09:30:00","close":"2026-04-27T16:00:00"},{"date":"2026-04-28","open":"2026-04-28T09:30:00","close":"2026-04-28T16:00:00"},{"date":"2026-04-29","open":"2026-04-29T09:30:00","close":"2026-04-29T16:00:00"},{"date":"2026-04-30","open":"2026-04-30T09:30:00","close":"2026-04-30T16:00:00"},{"date":"2026-05-01","open":"2026-05-01T09:30:00","close":"2026-05-01T16:00:00"},{"date":"2026-05-04","open":"2026-05-04T09:30:00","close":"2026-05-04T16:00:00"},{"date":"2026-05-05","open":"2026-05-05T09:30:00","close":"2026-05-05T16:00:00"},{"date":"2026-05-06","open":"2026-05-06T09:30:00","close":"2026-05-06T16:00:00"},{"date":"2026-05-07","open":"2026-05-07T09:30:00","close":"2026-05-07T16:00:00"},{"date":"2026-05-08","open":"2026-05-08T09:30:00","close":"2026-05-08T16:00:00"},{"date":"2026-05-11","open":"2026-05-11T09:30:00","close":"2026-05-11T16:00:00"},{"date":"2026-05-12","open":"2026-05-12T09:30:00","close":"2026-05-12T16:00:00"},{"date":"2026-05-13","open":"2026-05-13T09:30:00","close":"2026-05-13T16:00:00"},{"date":"2026-05-14","open":"2026-05-14T09:30:00","close":"2026-05-14T16:00:00"},{"date":"2026-05-15","open":"2026-05-15T09:30:00","close":"2026-05-15T16:00:00"},{"date":"2026-05-18","open":"2026-05-18T09:30:00","close":"2026-05-18T16:00:00"},{"date":"2026-05-19","open":"2026-05-19T09:30:00","close":"2026-05-19T16:00:00"},{"date":"2026-05-20","open":"2026-05-20T09:30:00","close":"2026-05-20T16:00:00"},{"date":"2026-05-21","open":"2026-05-21T09:30:00","close":"2026-05-21T16:00:00"},{"date":"2026-05-22","open":"2026-05-22T09:30:00","close":"2026-05-22T16:00:00"},{"date":"2026-05-26","open":"2026-05-26T09:30:00","close":"2026-05-26T16:00:00"},{"date":"2026-05-27","open":"2026-05-27T09:30:00","close":"2026-05-27T16:00:00"},{"date":"2026-05-28","open":"2026-05-28T09:30:00","close":"2026-05-28T16:00:00"},{"date":"2026-05-29","open":"2026-05-29T09:30:00","close":"2026-05-29T16:00:00"},{"date":"2026-06-01","open":"2026-06-01T09:30:00","close":"2026-06-01T16:00:00"},{"date":"2026-06-02","open":"2026-06-02T09:30:00","close":"2026-06-02T16:00:00"},{"date":"2026-06-03","open":"2026-06-03T09:30:00","close":"2026-06-03T16:00:00"},{"date":"2026-06-04","open":"2026-06-04T09:30:00","close":"2026-06-04T16:00:00"},{"date":"2026-06-05","open":"2026-06-05T09:30:00","close":"2026-06-05T16:00:00"},{"date":"2026-06-08","open":"2026-06-08T09:30:00","close":"2026-06-08T16:00:00"},{"date":"2026-06-09","open":"2026-06-09T09:30:00","close":"2026-06-09T16:00:00"},{"date":"2026-06-10","open":"2026-06-10T09:30:00","close":"2026-06-10T16:00:00"},{"date":"2026-06-11","open":"2026-06-11T09:30:00","close":"2026-06-11T16:00:00"},{"date":"2026-06-12","open":"2026-06-12T09:30:00","close":"2026-06-12T16:00:00"},{"date":"2026-06-15","open":"2026-06-15T09:30:00","close":"2026-06-15T16:00:00"},{"date":"2026-06-16","open":"2026-06-16T09:30:00","close":"2026-06-16T16:00:00"},{"date":"2026-06-17","open":"2026-06-17T09:30:00","close":"2026-06-17T16:00:00"},{"date":"2026-06-18","open":"2026-06-18T09:30:00","close":"2026-06-18T16:00:00"},{"date":"2026-06-22","open":"2026-06-22T09:30:00","close":"2026-06-22T16:00:00"},{"date":"2026-06-23","open":"2026-06-23T09:30:00","close":"2026-06-23T16:00:00"},{"date":"2026-06-24","open":"2026-06-24T09:30:00","close":"2026-06-24T16:00:00"},{"date":"2026-06-25","open":"2026-06-25T09:30:00","close":"2026-06-25T16:00:00"},{"date":"2026-06-26","open":"2026-06-26T09:30:00","close":"2026-06-26T16:00:00"},{"date":"2026-06-29","open":"2026-06-29T09:30:00","close":"2026-06-29T16:00:00"},{"date":"2026-06-30","open":"2026-06-30T09:30:00","close":"2026-06-30T16:00:00"},{"date":"2026-07-01","open":"2026-07-01T09:30:00","close":"2026-07-01T16:00:00"},{"date":"2026-07-02","open":"2026-07-02T09:30:00","close":"2026-07-02T16:00:00"},{"date":"2026-07-06","open":"2026-07-06T09:30:00","close":"2026-07-06T16:00:00"},{"date":"2026-07-07","open":"2026-07-07T09:30:00","close":"2026-07-07T16:00:00"},{"date":"2026-07-08","open":"2026-07-08T09:30:00","close":"2026-07-08T16:00:00"},{"date":"2026-07-09","open":"2026-07-09T09:30:00","close":"2026-07-09T16:00:00"},{"date":"2026-07-10","open":"2026-07-10T09:30:00","close":"2026-07-10T16:00:00"},{"date":"2026-07-13","open":"2026-07-13T09:30:00","close":"2026-07-13T16:00:00"},{"date":"2026-07-14","open":"2026-07-14T09:30:00","close":"2026-07-14T16:00:00"},{"date":"2026-07-15","open":"2026-07-15T09:30:00","close":"2026-07-15T16:00:00"},{"date":"2026-07-16","open":"2026-07-16T09:30:00","close":"2026-07-16T16:00:00"},{"date":"2026-07-17","open":"2026-07-17T09:30:00","close":"2026-07-17T16:00:00"},{"date":"2026-07-20","open":"2026-07-20T09:30:00","close":"2026-07-20T16:00:00"},{"date":"2026-07-21","open":"2026-07-21T09:30:00","close":"2026-07-21T16:00:00"},{"date":"2026-07-22","open":"2026-07-22T09:30:00","close":"2026-07-22T16:00:00"},{"date":"2026-07-23","open":"2026-07-23T09:30:00","close":"2026-07-23T16:00:00"},{"date":"2026-07-24","open":"2026-07-24T09:30:00","close":"2026-07-24T16:00:00"},{"date":"2026-07-27","open":"2026-07-27T09:30:00","close":"2026-07-27T16:00:00"},{"date":"2026-07-28","open":"2026-07-28T09:30:00","close":"2026-07-28T16:00:00"},{"date":"2026-07-29","open":"2026-07-29T09:30:00","close":"2026-07-29T16:00:00"},{"date":"2026-07-30","open":"2026-07-30T09:30:00","close":"2026-07-30T16:00:00"},{"date":"2026-07-31","open":"2026-07-31T09:30:00","close":"2026-07-31T16:00:00"},{"date":"2026-08-03","open":"2026-08-03T09:30:00","close":"2026-08-03T16:00:00"},{"date":"2026-08-04","open":"2026-08-04T09:30:00","close":"2026-08-04T16:00:00"},{"date":"2026-08-05","open":"2026-08-05T09:30:00","close":"2026-08-05T16:00:00"},{"date":"2026-08-06","open":"2026-08-06T09:30:00","close":"2026-08-06T16:00:00"},{"date":"2026-08-07","open":"2026-08-07T09:30:00","close":"2026-08-07T16:00:00"},{"date":"2026-08-10","open":"2026-08-10T09:30:00","close":"2026-08-10T16:00:00"},{"date":"2026-08-11","open":"2026-08-11T09:30:00","close":"2026-08-11T16:00:00"},{"date":"2026-08-12","open":"2026-08-12T09:30:00","close":"2026-08-12T16:00:00"},{"date":"2026-08-13","open":"2026-08-13T09:30:00","close":"2026-08-13T16:00:00"},{"date":"2026-08-14","open":"2026-08-14T09:30:00","close":"2026-08-14T16:00:00"},{"date":"2026-08-17","open":"2026-08-17T09:30:00","close":"2026-08-17T16:00:00"},{"date":"2026-08-18","open":"2026-08-18T09:30:00","close":"2026-08-18T16:00:00"},{"date":"2026-08-19","open":"2026-08-19T09:30:00","close":"2026-08-19T16:00:00"},{"date":"2026-08-20","open":"2026-08-20T09:30:00","close":"2026-08-20T16:00:00"},{"date":"2026-08-21","open":"2026-08-21T09:30:00","close":"2026-08-21T16:00:00"},{"date":"2026-08-24","open":"2026-08-24T09:30:00","close":"2026-08-24T16:00:00"},{"date":"2026-08-25","open":"2026-08-25T09:30:00","close":"2026-08-25T16:00:00"},{"date":"2026-08-26","open":"2026-08-26T09:30:00","close":"2026-08-26T16:00:00"},{"date":"2026-08-27","open":"2026-08-27T09:30:00","close":"2026-08-27T16:00:00"},{"date":"2026-08-28","open":"2026-08-28T09:30:00","close":"2026-08-28T16:00:00"},{"date":"2026-08-31","open":"2026-08-31T09:30:00","close":"2026-08-31T16:00:00"},{"date":"2026-09-01","open":"2026-09-01T09:30:00","close":"2026-09-01T16:00:00"},{"date":"2026-09-02","open":"2026-09-02T09:30:00","close":"2026-09-02T16:00:00"},{"date":"2026-09-03","open":"2026-09-03T09:30:00","close":"2026-09-03T16:00:00"},{"date":"2026-09-04","open":"2026-09-04T09:30:00","close":"2026-09-04T16:00:00"},{"date":"2026-09-08","open":"2026-09-08T09:30:00","close":"2026-09-08T16:00:00"},{"date":"2026-09-09","open":"2026-09-09T09:30:00","close":"2026-09-09T16:00:00"},{"date":"2026-09-10","open":"2026-09-10T09:30:00","close":"2026-09-10T16:00:00"},{"date":"2026-09-11","open":"2026-09-11T09:30:00","close":"2026-09-11T16:00:00"},{"date":"2026-09-14","open":"2026-09-14T09:30:00","close":"2026-09-14T16:00:00"},{"date":"2026-09-15","open":"2026-09-15T09:30:00","close":"2026-09-15T16:00:00"},{"date":"2026-09-16","open":"2026-09-16T09:30:00","close":"2026-09-16T16:00:00"},{"date":"2026-09-17","open":"2026-09-17T09:30:00","close":"2026-09-17T16:00:00"},{"date":"2026-09-18","open":"2026-09-18T09:30:00","close":"2026-09-18T16:00:00"},{"date":"2026-09-21","open":"2026-09-21T09:30:00","close":"2026-09-21T16:00:00"},{"date":"2026-09-22","open":"2026-09-22T09:30:00","close":"2026-09-22T16:00:00"},{"date":"2026-09-23","open":"2026-09-23T09:30:00","close":"2026-09-23T16:00:00"},{"date":"2026-09-24","open":"2026-09-24T09:30:00","close":"2026-09-24T16:00:00"},{"date":"2026-09-25","open":"2026-09-25T09:30:00","close":"2026-09-25T16:00:00"},{"date":"2026-09-28","open":"2026-09-28T09:30:00","close":"2026-09-28T16:00:00"},{"date":"2026-09-29","open":"2026-09-29T09:30:00","close":"2026-09-29T16:00:00"},{"date":"2026-09-30","open":"2026-09-30T09:30:00","close":"2026-09-30T16:00:00"},{"date":"2026-10-01","open":"2026-10-01T09:30:00","close":"2026-10-01T16:00:00"},{"date":"2026-10-02","open":"2026-10-02T09:30:00","close":"2026-10-02T16:00:00"},{"date":"2026-10-05","open":"2026-10-05T09:30:00","close":"2026-10-05T16:00:00"},{"date":"2026-10-06","open":"2026-10-06T09:30:00","close":"2026-10-06T16:00:00"},{"date":"2026-10-07","open":"2026-10-07T09:30:00","close":"2026-10-07T16:00:00"},{"date":"2026-10-08","open":"2026-10-08T09:30:00","close":"2026-10-08T16:00:00"}]}


==> anc/experiment/arxiv/recent/data/candidates.csv <==
symbol,name,exchange,selection_hash
DGICB,"Donegal Group, Inc. Class B Common Stock",NASDAQ,00183022ed685edd3b64a340d8e2470d4c66a2f9599aa1d2bf8149fc26033961
RIVN,"Rivian Automotive, Inc. Class A Common Stock",NASDAQ,00360cda2a7ed713d75c7b597c31c937edb361aecbad139c1344c1c5964f303b
DCOY,Decoy Therapeutics Inc. Common Stock,NASDAQ,003cab336402e3040697fc2e0fe3ea58743dfbc1aef6812fa76f1e8e164b7391
RMCO,Royalty Management Holding Corporation Class A Common Stock,NASDAQ,00680f87720a716aa141c69f9bd876efbe38522d2a6c1b35e19ac7e35f77bcd4
AIRJ,AirJoule Technologies Corporation Class A Common Stock,NASDAQ,008ed9d966e9a9624837353b46be3dc18d65e9851a28e521e22406f43f472071
BZAI,"Blaize Holdings, Inc. Common Stock",NASDAQ,00abbde7f6adcf40f311d665698a5ce926ea8da8d5ead5cbbbc8fe10c526f3e0
SHIM,Shimmick Corporation Common Stock,NASDAQ,00af99b9be6768da069c1bff2b72947740f6406b46325f7ca71fdcb159b3aaff
JXG,JX Luxventure Group Inc. Common Stock,NASDAQ,00c3c9940d8e129f0e90cc9171e60051706e99ddf2474c3c7340a03dcfa0fe6e
BSY,"Bentley Systems, Incorporated Class B Common Stock",NASDAQ,00ce1ceaf3f95a5a01b710bd94c63b5a2804e4da177e60f0ed30676910d3087a
DBX,"Dropbox, Inc. Class A Common Stock",NASDAQ,00d277c8fcbce3751da64a2a160812e2b99b7f185bf688e497cdb4fb4054386f
QNME,"Quanome Technologies, Inc. Common Stock",NASDAQ,00fa61a0c49c4aad0cf63761bce77bd2880cf786366f693d25ba4990a726a985
AKBA,"Akebia Therapeutics, Inc. Common Stock",NASDAQ,00fc94f1b3b6674799777ef50d6990e1141fd8769c4344e938015a211fbcdcdb
TYGO,"Tigo Energy, Inc. Common Stock",NASDAQ,012588b598047b3bdd106863c807506c663e29aa844f0764fb5db52cd875146b
CETY,"Clean Energy Technologies, Inc. Common Stock",NASDAQ,012ae882296d99fd211bd9732499c2463fa320641f1d6e71709c8f4ca6f10fd0
KARD,"Kardigan, Inc. Common Stock",NASDAQ,013853c2af7750cd1137ae7f54d9ff5baf7826d831d947f74d0002302601729e
MCFT,"MasterCraft Boat Holdings, Inc. Common Stock",NASDAQ,0149c7aad2fc8bd66b3c4860f6fe275d1e698caa2b27c4c3ed9bf4bab711e121
NVST,"Envista Holdings Corporation Common stock, $0.01 par value per share",NYSE,014cb37a2a32e5cf460d7c080bbebef975d1fa234a98d7183fbc1c23d6ba485f
TH,Target Hospitality Corp. Common Stock,NASDAQ,015aec31ecd8bcfa18931e54c3826c21e4358e5df32a5789c74e889f7c8a283a
USAU,U.S. Gold Corp. Common Stock,NASDAQ,016c186eca5d236df7f5ef45c924b5a0aa5287ae4d9e7b3879861c244a5fd0fe
BRRR,Coinshares Bitcoin ETF Common Shares of Beneficial Interest,NASDAQ,0189870397c23ce26511186a757ea38a6aaec399f6b250de965284d4ff86f19c
ORMP,Oramed Pharmaceuticals Inc. Common Stock,NASDAQ,01a08168cf7a93682c0652c0a2dc685212e85e625d93aad39d269e4d2effe495
PMTS,CPI Card Group Inc. Common Stock,NASDAQ,01a1a228d7e1ccfdf0b8fc8b38f93156a8b1bdf2a05ffe7fd812590d40eb4def
ANNA,"AleAnna, Inc. Class A Common Stock",NASDAQ,01dd6a2f583d640687cf10a286d65f48245bd3b3ddc6523caed5ec4834e9127d
AMCX,AMC Global Media Inc. Class A Common Stock,NASDAQ,01eb2a6496e550945e62f2d1d83134156a6a0c798754c8fc3cdea055c7a1554d
EXC,Exelon Corporation Common Stock,NASDAQ,01fbf0d18d12397df4846e067937787a542d254753e4daae189c274a18d5dd8d
BYND,"Beyond Meat, Inc. Common Stock",NASDAQ,022fca54758c73f93342a54b5f668220f9a9793c88798ab1ebed960968a2411c
REAL,"The RealReal, Inc. Common Stock",NASDAQ,024bc6fb1380daec369452f6f2ac0842f7833acce877b5ae8a9bf19d2aa6b802
UCTT,"Ultra Clean Holdings, Inc. Common Stock",NASDAQ,024f66785f935e9867277b8893781d8090e3c5108d7851613835f75c5f879f4b
OSIS,"OSI Systems, Inc. Common Stock (DE)",NASDAQ,02678eafb1e1377158ce0491f6e68c4ce8afa4b06953980c658479d979708f81
CGON,"CG Oncology, Inc. Common stock",NASDAQ,026e8eaf967efcc38e164e3d9293d10e5341a089856e1cc66296d5367c30d2fb
SMID,Smith-Midland Corporation Common Stock,NASDAQ,026f6cb5aefe0a7784eedd297c6a20bac92223725ab0b13f1237378f1d8d92b2
TROW,"T. Rowe Price Group, Inc. Common Stock",NASDAQ,02766dd404fc944fd72a269860a757f50b6714b294558b013f99110a24e6482e
POWI,"Power Integrations, Inc. Common Stock",NASDAQ,02bbb82945ca756278fdca0a5f7ac44b6bfcc34349abdc35553804b1f1fceeae
YORW,York Water Company (The) Common Stock,NASDAQ,0313b61ab7d81114b1ad0267667ea9bdb49ba00d0534b2950db173c6cfe4d1cb
SNWV,"SANUWAVE Health, Inc. Common Stock",NASDAQ,03170fa94a93abae02eb7bea4a1041d58a73613f9f504c3f2ceae6e52b1ac723
CNXU,Conexeu Sciences Inc. Common Stock,NASDAQ,0319db664d1c79d496e2765d888d98c038654781d3da879682dc4d7cccc2f03b
TCPC,BlackRock TCP Capital Corp. Common Stock,NASDAQ,0332563be53e2cf9ae16ea54403663bb00417cddcd5c2dbab645c7f8d311bc97
AM,Antero Midstream Corporation Common Stock,NYSE,038ab99104f10ab4ea96cc25dc4a012b3b0b45a8f9b6288328f6db3fd55483d1
CNOB,"ConnectOne Bancorp, Inc. Common Stock",NASDAQ,038e0ea3901bab2de977e98d0ad05f6bbc8ac85f0e058ee97bcb12f7a28bfc89
GABC,"German American Bancorp, Inc. Common Stock",NASDAQ,0399088711245cd105c3093772af4fa4378b3451980170445ebce238de6df852
LGVN,Longeveron Inc. Class A Common Stock,NASDAQ,039c3c4d571c67a1f45366b6889f48e46972d75066564d4f9c550d49e812c171
VICR,Vicor Corporation Common Stock,NASDAQ,03abf5659ecacad6bc5bab211116f460c7d20f68c898f49a8d345648a7304fe2
AEVA,"Aeva Technologies, Inc. Common Stock",NASDAQ,03b792838f18afd55e7d46434a8a01fcd66c934722978efa6d612e1916129199
GLIBA,Liberty Capital Corporation Series A GCI Group Common Stock,NASDAQ,03dde31471f69f9351d89d2105ed2de40dc6015442125871eb0ade02346a2f06
PCRX,"Pacira BioSciences, Inc. Common Stock",NASDAQ,044e7601233f8e8b06d7301629e4f11057b1417fe508cd9f78ba2a291f3570eb
TELO,"Telomir Pharmaceuticals, Inc. Common Stock",NASDAQ,045e0f4efd712417fbff4074239e23bfac3c11169ff7cb07d55dcded10997ffd
USCB,"USCB Financial Holdings, Inc. Class A Common Stock",NASDAQ,04e8fd92daf64e3a27bdd9ff476ad413dd870679c4c54a91663916fa4359703e
AMAT,"Applied Materials, Inc. Common Stock",NASDAQ,04ece804cfc423ec80d885b4245c11efc9e511d772f4ab2336623358f3ae5a35
BATRA,"Atlanta Braves Holdings, Inc. Series A Common Stock",NASDAQ,04ee37143e03b6bb5eb4bf53c6fb73f3e1513a7d23422f410008b323f88d824e
ESQ,"Esquire Financial Holdings, Inc. Common Stock",NASDAQ,04f5a72423949461eb573fa16bde5db2ab56994c33fb0e7375e566fff4a713bb
RZAI,Roze AI Inc. Common Shares,NASDAQ,053a93db44b22a2b0b70c52d9f2fbcc7b9e3203a924b557513c64cecd4463b37
PLSE,"Pulse Biosciences, Inc Common Stock (DE)",NASDAQ,054d49acbbc8d247c4f987aed3dc5332a43339a4c178496ac9e0b48aae897f3e
ARCT,Arcturus Therapeutics Holdings Inc. Common Stock,NASDAQ,055ab0787a0dea846511d6dac8891637e599514c5aad24be521716ea8cf39b69
IIPR,"Innovative Industrial Properties, Inc. Common stock",NYSE,057ab1451f271354413ad74ed1a2587b547beefbcd3839fb199de02561b2b498
RNTX,"Rein Therapeutics, Inc. Common Stock",NASDAQ,0582e46226e2d88c68a752007a4ad40fa676056413f7ddf89eaa0b3760233c34
HCWB,HCW Biologics Inc. Common Stock,NASDAQ,05b5184fdf28f5ae4f6fe5ce97a7b7d14709ee4ed1a2f0b1392f69f7b141eb15
HOPE,"Hope Bancorp, Inc. Common Stock",NASDAQ,05ee8aeb5082e3ccf0dd39962c4289c86687a71710455be0f0e5d15b25fb451a
VALU,"Value Line, Inc. Common Stock",NASDAQ,05f07cab9c98e8000e82324384546187227984be9a373abb1bab422bfbedbd7f
NDLS,Noodles & Company Class A Common Stock,NASDAQ,0626c2fb73e10dc2bd63e008cc418bd976221e39afd018c5c6f107e0ed9874e8
VMD,"Viemed Healthcare, Inc. Common Shares",NASDAQ,06471f77750fb936fc7ef718a25b6e59c1c6bdca8a675395ca9953d3f18b2ca9
RR,Richtech Robotics Inc. Class B Common Stock,NASDAQ,0650a4d96dd9a1e57892c82fe4ce5c5bcfb4ef1a1e6de7ec10c454e664f461e0
FDMT,"4D Molecular Therapeutics, Inc. Common Stock",NASDAQ,0671f46911cc847aa71aea5539d37eb51307bffedc11c4ba1fe768f97eff8b6b
GALT,Galectin Therapeutics Inc. Common Stock,NASDAQ,06836c2ac0d197e7d8845c4c2426a9a324661a44568930c4f7a0382dd3e4beca
INTG,Intergroup Corporation (The) Common Stock,NASDAQ,06a30873da7d2d3854387fd028d50099b901e4cb4a4e33f366c594947310c019
JAKK,"JAKKS Pacific, Inc. Common Stock",NASDAQ,06accc0e43523d85eb50a0d697a287d0e9210731bf19dd6b8cbf0201f5e92c02
HWKN,"Hawkins, Inc. Common Stock",NASDAQ,06af63e6231e538513c8c6684868297d915a7dad31444fcc34ea3f88d4ffe522
CLSK,"CleanSpark, Inc. Common Stock",NASDAQ,06b82d814be71df2d5ef020904fc1b9940e58c27ea934a90f0560984463d6fb5
UEIC,Universal Electronics Inc. Common Stock,NASDAQ,06c0dce59f594713e82e84d47f66b1b280af8aa175272ab9a715967b69287e47
RBNE,Robin Energy Ltd. Common Stock,NASDAQ,06df7a101a3176ec2951b6a694bdfc88ea9706815dbe9c4d32e671c75bcff3fc
SHOE,"Shoe Station Group, Inc. Common Stock",NASDAQ,0709e377fcc7b5cb32de30fd3b54560f2c58096ad409f3221b125979097e9ebc
POLA,"Polar Power, Inc. Common Stock",NASDAQ,0711329f4d703c0469ca10f72eb549b63886b3c668686149173f2c66b3e1400d
STNE,StoneCo Ltd. Class A Common Shares,NASDAQ,071b1bf9db8c35a300ab63f6f2bdad7aa9353ef36e935b3ed470d1a5f9b34ff8
OUST,"Ouster, Inc. Common Stock",NASDAQ,072f6603d8b69f35e42dff51be61d24aea446acb605d77ba996f75106a26fc8e
PALI,"Palisade Bio, Inc. Common Stock",NASDAQ,074c63371cf8ff4e2324fcf584a2f0526cba53540f6f9f00ce38cba5f0cf7550
VRDN,"Viridian Therapeutics, Inc. Common Stock",NASDAQ,074cf91455af20fa26d1d5fb3efe1772f757911ff3482d1004383aef4b728878
FENC,Fennec Pharmaceuticals Inc. Common Stock,NASDAQ,074d48a5c07bf09fa8f017c19df20bb3bb9b52e6b1f055650a761349042567f1
WAFD,"WaFd, Inc. Common Stock",NASDAQ,07ab78f067be05886b6c03a0c6bb7fb268e1b0e16a0e0302820fefee4d2293e4
SLDB,Solid Biosciences Inc. Common Stock,NASDAQ,07ac414491b91f1cddf00dfdc9b9ff85bf10a04f4bfab5efc8423d4634a1705a
CHMG,Chemung Financial Corp Common Stock,NASDAQ,07c05edfdf166b11c66d532a1970a554020e44c00beba4f148ab10595d44ea61
NRDS,"NerdWallet, Inc. Class A Common Stock",NASDAQ,07cc0eeaf6f346acdf1d3d403e97fd18dbb745d83e92941e92d50ca3cf48ceb5
LOCO,"El Pollo Loco Holdings, Inc. Common Stock",NASDAQ,07e9212f6a3111552b06c9caa207e24e70eae0971b9b722538444b432d253a20
SYPR,"Sypris Solutions, Inc. Common Stock",NASDAQ,0806e4223ccd2488637e2f3f7fc56ffdeb209cff88c3bf717ba1986cad9b6e5e
ISPC,iSpecimen Inc. Common Stock,NASDAQ,084076af54dfec4389d0c29ad5bce1cdd717a6bb4e0dae44bda4387bba62b4e1
UVSP,Univest Financial Corporation Common Stock,NASDAQ,0841a4574103ab5a57ae1bfedb9e87003a686ca27fd8c0f105dad3aa42d418ad
BMBL,Bumble Inc. Class A Common Stock,NASDAQ,084a3ec9b4ea68b7ca903ee06e0ee4a53a4c171c648b07888fcd79006de81c42
KYMR,"Kymera Therapeutics, Inc. Common Stock",NASDAQ,087c92cfcf795b9aae50e569935b393112acd54f964e3a7272ec5cfca8af996c
OLMA,"Olema Pharmaceuticals, Inc. Common Stock",NASDAQ,08881b2db1e34932eba78fdcf5b9a440c4cece8595720ce66489f7f3a2a9edbd
ORIO,Orion Digital Corp. Common Shares,NASDAQ,08dc7686fd456d474fb58965eeab89c549e96ffc8f67a12ca3b157466e9f76d2
AFYA,Afya Limited Class A Common Shares,NASDAQ,09565f9e2080c3fc7ad4d5c1dd0e978d3679b37be5a6b50b7f062141b2f004ac
SENS,"Senseonics Holdings, Inc. Common Stock",NASDAQ,099c89774be7c7a37017392c4487a311ab171337def960617e6be71ca036c30f
NTRP,"NextTrip, Inc. Common Stock",NASDAQ,09cace96d8993a89d9590dfaef6fba90ad2eb58a6cce8e4ffee3bb134ce14a16
CGBD,"Carlyle Secured Lending, Inc. Common Stock",NASDAQ,09dccbd079434bed707028fa52d002202983cc731bd85d2802e9317cdfd2d321
SSNC,"SS&C Technologies Holdings, Inc. Common Stock",NASDAQ,09de4fdb2746f9e06040d88ecdbe60432a10365b354f9766509ecb22f2cbc791
CZWI,"Citizens Community Bancorp, Inc. Common Stock",NASDAQ,09e0df7b9c1ceb40245aaf033c572b0b52359739588bbeb9d8d754750af52891
KLAC,KLA Corporation Common Stock,NASDAQ,09fdc8cda620b551f591849d85eeaaa3dd94653210d0261f20177b8a1c417a30
SSRM,SSR Mining Inc. Common Stock,NASDAQ,0a02f50702d9793a1cb50d48fc43703a7669b01b8550261cabf4476d3043ccf9
FTCI,"FTC Solar, Inc. Common Stock",NASDAQ,0a28fbb5dae4ffa41c5857920bf489939df23e0baac91c11e9ca712c6e1230d2
HNNA,"Hennessy Advisors, Inc. Common Stock",NASDAQ,0a2d2a4567821d0e41c475a54392a18543028e54aba47a1bac1f54078c95865e
ONDS,Ondas Inc. Common Stock,NASDAQ,0a5aefede8af71ac828a5531e01c8e107c68e7aa1b7803e0cafc238c5b8e03fe
RTB,"RTB Digital, Inc. Common Stock",NASDAQ,0a72bc572e906714fa431da53aac1a2d3e4ff13789b1c43d91058430a1908881
ADVB,Advanced Biomed Inc. Common Stock,NASDAQ,0a7b0b10df39cfafceb2c5555b89db3658d17188666534a62c9d3a4b625bb922
LQDA,Liquidia Corporation Common Stock,NASDAQ,0a85810889dfa3bd926add363893d0e5073e2aa67de6d43723087313572abdc6
BMRA,"Biomerica, Inc. Common Stock",NASDAQ,0a8f69638e7c78bc5e42819ef2fd9636e47df5417301cf791a1283ca8ea53e94
ATER,"Aterian, Inc. Common Stock",NASDAQ,0abfa6900478dcd90a0a46cc628d72cc6779408233540999dd483ca3eb878988
EXPE,"Expedia Group, Inc. Common Stock",NASDAQ,0ae243b8016fc7d995ae0f0cb8b9af671229586074d7d1a33d6e872e5de3b82a
NWTG,"Newton Golf Company, Inc. Common Stock",NASDAQ,0b4ef45a191547203bae60ec6c2c3160911062336c8652a26f00626e3aac6bf4
FRD,Friedman Industries Inc. Common Stock,NASDAQ,0b768946c801c481d3823d232866557bb6222af089b4986bfe8663b54b5e4541
ONEN,ONE Nuclear Energy Inc. Common Stock,NASDAQ,0b922fd8bda59f00704eadff1c91f1539c5d3b3dead0a48c9c854d841671d3df
FBIO,"Fortress Biotech, Inc. Common Stock",NASDAQ,0ba0004e6563f9e0b78a3b7a7d0d3cae9295372dbf4cdd6ae612f228248f6f51
LYFT,"Lyft, Inc. Class A Common Stock",NASDAQ,0baab912970344295359ef26bf4a2017c24716901a0d888f0be5af4e1f0bfdd9
CBRL,"Cracker Barrel Old Country Store, Inc Common Stock",NASDAQ,0bc8aec6d6faa5c06a3ca5de01a49958c03298b1d805b7e3c6ff0eb8dbf7d2b5
QMLS,"QumulusAI, Inc. Common Stock",NASDAQ,0bf5794f78eeffd8cd0a2c03b53b15eee5f794a64b5342f98e7e30645fc0f16c
MPAA,"Motorcar Parts  of America, Inc. Common Stock",NASDAQ,0c11f989bea099ccc5ee6e8fd663b4e14498a202d204fb7e0785054eff54292f
JBHT,"J.B. Hunt Transport Services, Inc. Common Stock",NASDAQ,0c18ce406b99aaf9cbc126fd70f4c4919d780f1b249b30bb5abd591a89218e24
GANX,"Gain Therapeutics, Inc. Common Stock",NASDAQ,0c1f27592017dd2e6e371e6bff317f8cf0700e9ba948d87bef86b5c331e956ca
JBSS,"John B. Sanfilippo & Son, Inc. Common Stock",NASDAQ,0c4e9b3dc1665d4ba25e39d74a423a7434bffa7f629a99330d7009042e0a798e
SNAL,"Snail, Inc. Class A Common Stock",NASDAQ,0c523aebcd62fde20c2f836f180bf3eab2734d8a79bf979313b7e0c456b0f61a
HAIN,"Hain Celestial Group, Inc. (The) Common Stock",NASDAQ,0c6318377145e884978f7cb03e6c2c9ccf9850d3979f0ae0fbaaa8de71f2d05b
ELVN,"Enliven Therapeutics, Inc. Common Stock",NASDAQ,0ca75b393a58d620d4961de80859156bc3d55463d2ae0c9a314fea4147aa4bde
NGNE,Neurogene Inc. Common Stock,NASDAQ,0d13af995d4402ebef41bfc53f1f78d20259e976d1d932ee08b487dbc2b3af21
IMNN,"Imunon, Inc. Common Stock",NASDAQ,0d2643744fb0f8f156edca5cd2d24cddc4ba41a30d318e3d658c18250c738ef2
VOR,Vor Biopharma Inc. Common Stock,NASDAQ,0d67090e1d50e2482440e254abddb4ee85b79a7872d6f516314bc089b3d0bfc0
GOSS,"Gossamer Bio, Inc. Common Stock",NASDAQ,0d73d869e74ad916211a4b23c9d44c5e63ccc861fdd600c672b4ca9f42172e19
NSIT,"Insight Enterprises, Inc. Common Stock",NASDAQ,0d798c41600c1cc501be59467abeff4938c10fa154e397b61cdfac822b7393ff
TZOO,Travelzoo Common Stock,NASDAQ,0d8840cc07c77bfdafc51b46017db465cd2c88b0a83d261e27c19bae67220844
MRAM,"Everspin Technologies, Inc. Common Stock",NASDAQ,0d8de2e54312b4a4688fb4fa06a67bf12d046ef0f8d3d45a366770fc7f4ddc65
GERN,Geron Corporation Common Stock,NASDAQ,0da152e69ff00de35774bea82ea03be9784e052b612ba459fa17823e1292d3b2
SBET,"SharpLink, Inc. Common Stock",NASDAQ,0debc69679139d360200dc45a68b525be7f03fb06c84af14b83a2b1941e4079a
LBTYB,Liberty Global Ltd. Class B Common Shares,NASDAQ,0e07abbc5c34c8d56c0144b674c23ea14fc5ce3102963d80c438f6debadfb170
AIRE,reAlpha Tech Corp. Common Stock,NASDAQ,0e3e6f6befb026ffa93197c4413455b20c1bdeb3f13d9fbc9021bb4c83b2768f
SXTP,"60 Degrees Pharmaceuticals, Inc. Common Stock",NASDAQ,0e70d18077e57707036d107b48c72a35307a231ac209c4098ec87c690d6ced1a
MYPS,"PLAYSTUDIOS, Inc. Class A Common Stock",NASDAQ,0e7c6987490e13db7ab0c77ebe6bae539ba59194ee37daa33936ae9d6f34efbe
CHGA,Change Agents Corporation Common Stock,NASDAQ,0ebfbec730d663dc1882e8faf6fdfd42b669f75f48bd754d16b9f104f14dad69
IBIO,"iBio, Inc. Common Stock",NASDAQ,0ef56592f139947f948a467ce84e7dbef239606e1fa6aa82971c39400c0827cd
EHLD,Euroholdings Ltd. Common Stock,NASDAQ,0f002324865e2b83c91830b7d2a296bd1fc30e7f98a81f23ed45a824fa3726ca
PNRG,PrimeEnergy Resources Corporation Common Stock,NASDAQ,0f20ec57f1c1b3fb4bf2861d52ad7d27c9ea4bdfca68d006a91e24769a06c66c
CHRS,"Coherus Oncology, Inc. Common Stock",NASDAQ,0f282dbfcb9444f74fc87c314179c599f42fa54b9fc411f0dfac7d1be200ced7
BDSX,"Biodesix, Inc. Common Stock",NASDAQ,0f2f0da05a611b56d64c110c9bb1d1a9dd82dd23cc98a3777443392adc79b9bf
OZK,Bank OZK Common Stock,NASDAQ,0f7332a660abbb94ca0204c7c9fede274935d8680ec5eabbca474e0334e73612
CLBK,"Columbia Financial, Inc. Common Stock",NASDAQ,0f93f8f8d90771f5c08a9d58fac9ec3c52a7deb2c6b98e50800e71b75c5315e4
CAE,CAE Inc. Common Shares,NASDAQ,0fc3688bf5ff0d9a5c2a2bf760fb15b726c938bf50341433e19b08f56d5ba7e4
PCVX,"Vaxcyte, Inc. Common Stock",NASDAQ,0fc6dcb56c1db791febce4e9ad46c231b0ffad52aeed37f2a7c3196d4321f1be
VAVX,VanEck Avalanche ETF Common Shares of Beneficial Interest,NASDAQ,0fcad79581fbca0628fe677ebdd1f5727c2783b08d7f00df497c9e499c46a362
DSWL,"Deswell Industries, Inc. Common Shares",NASDAQ,0ff34646cdb2328286e0eb48c9c93500ef2a6a9653a3b0497869dcbc015d11e9
AURA,"Aura Biosciences, Inc. Common Stock",NASDAQ,10230675c32f6c5dc70204f9958ceaf8841bbb5efe9cc292671f955e4433398b
PEGA,Pegasystems Inc. Common Stock,NASDAQ,1031998d404a98386c3ccbd15a7b5b58381f7dc550379338674c16597728444c
QTTB,Q32 Bio Inc. Common Stock,NASDAQ,10375f5b051903ff2d1df1452541c988a6545739e615fc52aaa601a99ccb0302
FFAI,Faraday Future Intelligent Electric Inc. Class A Common Stock,NASDAQ,1043befd73c62ec0c41bd7e1331efb54085c087417f2ce0ee741511c72fe3881
GIII,"G-III Apparel Group, LTD. Common Stock",NASDAQ,104ebc99e1a647d51a40af7eb73e61e4a45e85f7525fac65b636c10e54ef0aa7
EXOZ,eXoZymes Inc. Common Stock,NASDAQ,10a157aee49e5fcfb115f79a4289b7d20c06d46a78a6591a0e919b74791998b8
FULC,"Fulcrum Therapeutics, Inc. Common Stock",NASDAQ,10aa13b073b06ce24221d2a7cd50b49b0f055bfc99df6f86a4b79f9281d06c40
TMDX,"TransMedics Group, Inc. Common Stock",NASDAQ,10bca98f75be1c38222f6f2186dce031d9f713bbe9d64256081dbdc4b7791aab
CASH,"Pathward Financial, Inc. Common Stock",NASDAQ,10bfd621d19c75f184f66c44376f971cbfbb8da136795468f5e5886d3fe5adf6
MGY,Magnolia Oil & Gas Corporation Class A Common Stock,NYSE,10cc5ed4fabf24791347774a801deb06573993f5decbf9cc3a9752f9c3c505bf
RLYB,Rallybio Corporation Common Stock,NASDAQ,10d194f65830d0280e467ff88bb6eab1b9207690fe9d30421ad2c09cb866d67d
TRNR,Interactive Strength Inc. Common Stock,NASDAQ,10d580e1a30b9c66fbd0d99f4b2df2a723ad55eeb3f906f9ea8f476a6c1c8b04
CHCI,"Comstock Holding Companies, Inc. Class A Common Stock",NASDAQ,10e86abb234e3bcf9065028e58f51d343041e572eede658a4a4ead77dcda8090
ALM,Almonty Industries Inc. Common Shares,NASDAQ,10f1cdc3534d0ef7ad426f7551f2360c3d4372c4d65652ac67bf2b251f4c4a0b
AMIX,"Autonomix Medical, Inc. Common Stock",NASDAQ,1110bb1b9c49d9d6dbbfaf871ecd205aae28f2e063e560025ffc8dea069d7eee
SNFCA,Security National Financial Corporation Class A Common Stock,NASDAQ,111acacb876f668919b4542272a41f83d87f664c1590f161a6dc3685a9a515c5
SEPN,"Septerna, Inc. Common Stock",NASDAQ,1147cf3a17d7a2d598fca9e9c91a15606d2c7d23b3c75dd227f59e63cec1c6fd
CPSS,"Consumer Portfolio Services, Inc. Common Stock",NASDAQ,1166532eecb251c22f249fadd928a5b373f721227eb70867f998bc5014a8ab1d
MLCI,Mount Logan Capital Inc. Common Stock,NASDAQ,1182bfcb65e2b637bbbef6dd192b4683485f80ef11900d8e1e44ea145495016c
GBLI,"Global Indemnity Group, LLC Class A Common Stock",NASDAQ,11852cbe59dbb8c476399d63a242e2b82af86d39f320751b818e6bf82ae5dda1
RENX,RenX Enterprises Corp. Common Stock,NASDAQ,11931e41825c7d0ccf09c80fe8269c2f8e822d4572f09be3c438e9a12ea1882d
NMIH,NMI Holdings Inc. Common Stock,NASDAQ,1195cdeb6750837f6bab0afcfa82e833cd4587113e28a42360066e62896c5dbc
ETON,"Eton Pharmaceuticals, Inc. Common Stock",NASDAQ,11a4028b9832f0e01f2fd25347b674d4e89466d7dc8497f9fbb4e24b507e5393
VBIO,"Valion Bio, Inc. Common Stock",NASDAQ,11b4a1da79f2ec1ca44af093479df275f2cf16b53dfc56b20281f9a36d452150
WSBK,"Winchester Bancorp, Inc. Common Stock",NASDAQ,11c3abe06875b8727ae7eb0994cbb5a569d2bb2f170970b276aa4a297cf56bc3
ATCX,Atlas Critical Minerals Corporation Common Stock,NASDAQ,11e471fb4c1345d5f9a738ea16bd09b0789011f82f1fca80966764291d0b3ff9
MFIC,MidCap Financial Investment Corporation Common Stock,NASDAQ,11ea744c9a8bcac92f049e8463fd5a12c8a62fda9b7537f0684461250d9b14f6
NXGL,"NexGel, Inc Common Stock",NASDAQ,11f6b0e0dab83178dd6e5a92d2d33f31581a52d2704f4f6aa30783e9c16b0351
PGNY,"Progyny, Inc. Common Stock",NASDAQ,12038da443d2dd9bc87d6a17c6ca99539ef23497af581c63e5034401117bee7b
VSNT,"Versant Media Group, Inc. Class A Common Stock",NASDAQ,121d15f02b96992fb67f71114fbe62b997ad2df544991bb1fd00cfecca6f2acd
FOXA,Fox Corporation Class A Common Stock,NASDAQ,1228a4092a5208d31eecc8fbd8f83bf8eea72b72c5ba91eee90ebb2f70fea49b
SRTA,"Strata Critical Medical, Inc. Class A Common Stock",NASDAQ,122acf5df28bfbfa614eeb46049c8ed5103584332fdc80d7cc3d2490fd2ef48a
CTRM,Castor Maritime Inc. Common Shares,NASDAQ,125288e9bda0ff8189c6303704bf25ffa0e8c24f0f578b36c24d134016b3bbd6
ALGM,"Allegro MicroSystems, Inc. Common Stock",NASDAQ,125aa01159a57ea03ce562ee38780b7cace1cde0ef6f1205316c41c4780a17cf
EVCM,EverCommerce Inc. Common Stock,NASDAQ,127f0c71469cee8c93ed14c4685cd9d8fa41e873340b1750fd2459044f35c4a8
PDLB,"Ponce Financial Group, Inc. Common Stock",NASDAQ,1281832adfb0eabec005737208487e021c06cdcdf8e280698d438c440c924345
FWONK,Liberty Media Corporation Series C Common Stock,NASDAQ,12a1514de216d2a858cc3b0e6c60fae1d1e5d2ca141fd0599b6bba2daa53285f
SNEX,StoneX Group Inc. Common Stock,NASDAQ,12a3392d9b3d6a9a0f93132656b030df692bb9362fef913e50473c29e5c10b2d
ABNB,"Airbnb, Inc. Class A Common Stock",NASDAQ,12da1f186c389e639d09b5ccde21bb42d089cb8aa88b8a7333c1d08c968ff9c0
BCAL,California BanCorp Common Stock,NASDAQ,12e8d9349010cb8f3ad83e22ab568698ecff1ef1ac9f7a189bdc3c4b23a5c3c7
KLXE,"KLX Energy Services Holdings, Inc. Common Stock",NASDAQ,13269c8c0fed3bc6dcd4fa096bfd9f3dc660269c1735eb2a790cb2797ca0145b
RCKY,"Rocky Brands, Inc. Common Stock",NASDAQ,132be7b587c0851807065827f12ebf4ff0e74fc41e3d8a2390a2b33214313cfa
FTRE,Fortrea Holdings Inc. Common Stock,NASDAQ,1355d3c4a449f1d571bb01fa47f0403ab923af3e19ee91c0270f16b7d36f9123
PTLO,Portillo's Inc. Class A Common Stock,NASDAQ,135f7d97876951a3934cf8cb561880a293f6ddacd9d7b7c4eafce6eeaa7f752b
HAS,"Hasbro, Inc. Common Stock",NASDAQ,1365e9c16ce180d3c8dcc231380a656ef9a593e2e911314b83b814aa4ed881fe
CNTY,"Century Casinos, Inc. Common Stock",NASDAQ,1369765099ae516028d5408d0d2599f4e55c034513e26c65617774db161b02d1
BV,"BrightView Holdings, Inc. Common Stock",NYSE,137ccd67099e38feb757ae6833da634eb4ddd81e4e5f402518a5be6881e51ac4
JCTC,Jewett-Cameron Trading Company Common Shares,NASDAQ,137d3b0081793eae3757e187f937bb8457620ade12c3a8230dcf1b2d3cb20612
SBGI,"Sinclair, Inc. Class A Common Stock",NASDAQ,138567461ef2b9337933d3355e45e7084741d1e27b5567c140664fba1ebadaab
ADGM,"Adagio Medical Holdings, Inc Common Stock",NASDAQ,13956643cc2ee9c796d9746c80662de3874e4c3fd86fd39a31f3b81d6c79e5f9
TDOG,21Shares Dogecoin ETF Common Shares of Beneficial Interest,NASDAQ,139f60d65899fd09483c4066af0be6cfc11f9d364a0d601f5fda583c76d28332
PKBK,"Parke Bancorp, Inc. Common Stock",NASDAQ,13a5256e0dce67f245aacf2d4b98a33703e3a7e59a65b994c1c011d1979d4cbc
ALTO,"Alto Ingredients, Inc. Common Stock",NASDAQ,13ad0c3c754b866b637b8cddacd3dbf37f76f6ba88460926c8b5050dcd46212c
GROW,"U.S. Global Investors, Inc. Class A Common Stock",NASDAQ,13af6cd237021d5b6a4d70804188dfbfb0b0291489c5cce4c6bbab98d661fa3b
XRTX,XORTX Therapeutics Inc. Common Shares,NASDAQ,13c4158987dfe4560149f9a033dbfe2f652dd16795537889e23376897a0a63b1
REYN,Reynolds Consumer Products Inc. Common Stock,NASDAQ,13c7b779192e45a54ccb3b0b1794b5e1958165f259a075d55211a4d65ccab724
CDXS,"Codexis, Inc. Common Stock",NASDAQ,13e83d9870959ec0d4c2bd53c2256008eafce528d379018ea05cdc2b5d653536
TRMD,TORM plc Class A Common Stock,NASDAQ,13ede31bc19dc87123337dbc24f79737089af69be639771cfc88338bd5bbef6f
FEIM,"Frequency Electronics, Inc. Common Stock",NASDAQ,13f4e14c6f8d1fdb4ccff64a24732ca480e2fbb4329fee364cfc0218524c4479
POWL,"Powell Industries, Inc. Common Stock",NASDAQ,13fae27a482c8785123487ae7bf071ad2985b1c4ab9c49f983673b8d51dbbfee
FNUC,Frontier Nuclear and Minerals Inc. Common Shares,NASDAQ,140ab2b6d014f97583d9582493a41038b36f47a31cf89bf737e6af1ae2d6f000
RBKB,"Rhinebeck Bancorp, Inc. Common Stock",NASDAQ,145580021f9227648138d016597a8bbdcef66f58366c0337d4acbd65e7b8d970
HBCP,"Home Bancorp, Inc. Common Stock",NASDAQ,146237a690bda1ee68aee019835ec535018704b4b25766b03fcb88eefdb5b8c7
REBN,"Reborn Coffee, Inc. Common Stock",NASDAQ,1468f7743667706570f870cd5306cfe80cd2a2b425755dda473faa6039b0b18f
SKYE,"Skye Bioscience, Inc. Common Stock",NASDAQ,14835f846a9068528f6c9a2fc1048fa14ca0fb4f8f3947fbfa8d3792029332a0
EBAY,eBay Inc. Common Stock,NASDAQ,14aa8dd82363cbd30793cd1f446510f35cfd4f1315a78b3ee18cd3a31b55eb61
CISS,C3is Inc. Common Stock,NASDAQ,14cb0930164450d741aace7df791ea507d6ca7ff3f83180a8754e54f581d7e02
FATE,"Fate Therapeutics, Inc. Common Stock",NASDAQ,14d563da593bd318f3895286ad39220928b2bc59945de01aab359df5f252ee67
PLAB,"Photronics, Inc. Common Stock",NASDAQ,14df93c3e288666d8499d57206412a5765f4a623369fe90af6ce67bfecfd14f6
KRYS,"Krystal Biotech, Inc. Common Stock",NASDAQ,1515e66f5d9d476b79efd25a1d081a3b6101590fbf4615e77ce5067f6089565b
PSMT,"PriceSmart, Inc. Common Stock",NASDAQ,151da9ec9cafeeb99a0b1fbf6925373f9c7d5b95834c87fb03755e13b12a5acb
EQPT,EquipmentShare.com Inc Class A Common Stock,NASDAQ,1570fd71c639e51e185953a9b4df852847865ee2a7fff1356301b287831ee374
SLRC,SLR Investment Corp. Common Stock,NASDAQ,158b588266b03571af993d80ae2770f9fb927e55421892ce0fa9517adc2b1568
BAFN,BayFirst Financial Corp. Common Stock,NASDAQ,158d03bd4daed4dfff2686f4c5ed0e2874c34e724b69a73a319219940c0779eb
MU,"Micron Technology, Inc. Common Stock",NASDAQ,159a55310d494e330e456855360c4bfd0a1ec07c67101073da9f60f5643f819a
CLNE,Clean Energy Fuels Corp. Common Stock,NASDAQ,15a6c21cd6439a7f0468095921faeaa5176d3bc4158b5a916d2cbae07e0bd36d
BBIO,"BridgeBio Pharma, Inc. Common Stock",NASDAQ,15b1c52a1020cb63df81f16ea55029e32ce3d6d9c26889d80a260e059f12655e
LGIH,"LGI Homes, Inc. Common Stock",NASDAQ,15ca5a77cc86bc896dd815f029b83a8f9c466860d31d18eaebd14240d3c3adac
CRNC,Cerence Inc. Common Stock,NASDAQ,15d750abbec47821ea360afe965448a4d8d3f78c49640532599b25733f130c40
APYX,Apyx Medical Corporation Common Stock,NASDAQ,15ef2392828facadabe3bed83191f3b7a6da5d38cb9d1f50eb9e1fc085159896
AUUD,Auddia Inc. Common Stock,NASDAQ,15f7c20ce8f6eeceecde3c3c0c85f050b52a7ba67db05a3191cc4f311fd01e8d
WVE,"Wave Life Sciences, Inc. Common Stock",NASDAQ,16054f4512610ae24ae0981643e43dd918bb9158bc6d9267a5298fa251dc1442
CLIR,ClearSign Technologies Corporation Common Stock (DE),NASDAQ,161f31838dcdefb7ad2921f3b34401c65b628952ad6ab57086834b1c7bebf6b8
LASR,"nLIGHT, Inc. Common Stock",NASDAQ,163f3f9348e0c5b81e148132857d07c06ad1f292483101d423ce9da24c7be0b3
CELU,Celularity Inc. Class A Common Stock,NASDAQ,1645e6ca2b794c6a791e15ba43921f12b76a33d329ee4e9cde1f9bc8432168e0
CZR,"Caesars Entertainment, Inc. Common Stock",NASDAQ,165004717f6ec65a063062a0b57f53c092a9b93e503791f7a3bdc9b9358e5dcb
CENT,Central Garden & Pet Company Common Stock,NASDAQ,165c4eb14ab659ce65c04b1d57e559e675c4f31e3da83ccad60cbdefbb581d25
WERN,"Werner Enterprises, Inc. Common Stock",NASDAQ,1684ef572212d355b50b5776bb0423b1b7b80b0cb60308725a7c573136c819de
RARE,Ultragenyx Pharmaceutical Inc. Common Stock,NASDAQ,16882ad097f7049b56b1b7b0ffbebc94a884dc45ab724a60bbb44ceb912d9826
ADIL,"Adial Pharmaceuticals, Inc Common Stock",NASDAQ,169e1334ef179e131251c19b61a7e3301eee275dbb319d6b7ae38c3a9234fad0
TSSI,"TSS, Inc. Common Stock",NASDAQ,16dbdb06bce3fe209b5dd163563b1040adaa6f0e261fc76fe425886e5a6cef45
ELWT,"Elauwit Connection, Inc. Common Stock",NASDAQ,16ea8e539903429527389263b0e2dbca49008307b2705f7216a1ccc324633d37
MDB,"MongoDB, Inc. Class A Common Stock",NASDAQ,16ec9588b2398afbce8b89105a0fc09f29bf7bacf5f88b8151f89bb67eb9dfc3
CAR,"Avis Budget Group, Inc. Common Stock",NASDAQ,16edece61b40a471acdff5fca9c256bb202a70fe1c67e21c68811bd5ce9c8f28
ABUS,Arbutus Biopharma Corporation Common Stock,NASDAQ,16f6c5dc47495898aa64be2587aa38eb06edd35e096913699034f9fb1a2898b5
BOLT,"Bolt Biotherapeutics, Inc. Common Stock",NASDAQ,16f9b4184fc9b71922247658cb0d7d7d9d428d2ba3d9daeb0542208ff8dd1340


==> anc/experiment/arxiv/recent/data/corporate_actions.csv <==
id,corporate_action_type,symbol,cusip,rate,special,foreign,process_date,ex_date,record_date,payable_date,due_bill_on_date,due_bill_off_date,kind,acquirer_symbol,acquirer_cusip,acquiree_symbol,acquiree_cusip,effective_date,old_symbol,old_cusip,new_symbol,new_cusip,acquirer_rate,acquiree_rate,new_rate,old_rate,due_bill_redemption_date,source_symbol,source_cusip,source_rate,alternate_symbol,alternate_cusip,alternate_rate
0e846955-f47d-48c6-a7c2-66a29897a45e,cash_dividends,AMAT,,0.1,False,False,2016-02-23,2016-02-23,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
1a86c9db-5980-4945-961c-1f9f2bf3e305,cash_dividends,AMAT,,0.1,False,False,2016-05-24,2016-05-24,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
f48e4e95-14d9-4498-8484-976883b85f40,cash_dividends,AMAT,,0.1,False,False,2016-08-23,2016-08-23,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
4911c1ca-6afc-4db3-aa04-e7511e407548,cash_dividends,AMAT,,0.1,False,False,2016-11-22,2016-11-22,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
21fbb090-ef3b-47b2-9d12-b2e349918578,cash_dividends,AMAT,,0.1,False,False,2017-02-17,2017-02-17,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
847b16a5-726f-41ed-a63c-30e6fa6a24a5,cash_dividends,AMAT,,0.1,False,False,2017-05-23,2017-05-23,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
3d6cfc73-9298-4444-a39e-f25f584a7010,cash_dividends,AMAT,,0.1,False,False,2017-08-22,2017-08-22,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
f8ca5cde-df00-45eb-a183-47ad3ad17b28,cash_dividends,AMAT,,0.1,False,False,2017-11-22,2017-11-22,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
af53dbbd-5621-49d8-bd0a-79a861c50ac5,cash_dividends,AMAT,,0.1,False,False,2018-02-20,2018-02-20,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
19db710a-1a9b-47ff-a501-1bb507b76ef8,cash_dividends,AMAT,,0.2,False,False,2018-05-23,2018-05-23,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
56d808e5-0926-4f6e-9569-d4574bb5f462,cash_dividends,AMAT,,0.2,False,False,2018-08-22,2018-08-22,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
3ffe540c-cee0-4598-90c2-8860e4b31459,cash_dividends,AMAT,,0.2,False,False,2018-11-21,2018-11-21,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
75d7e388-7a99-4d34-96a4-773476b77f1d,cash_dividends,AMAT,,0.2,False,False,2019-02-20,2019-02-20,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
b325c5a9-b9b9-41f6-8029-5d7463985cb5,cash_dividends,AMAT,,0.21,False,False,2019-05-22,2019-05-22,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
8a2ea96b-029b-44bc-b736-fcdf610af333,cash_dividends,AMAT,,0.21,False,False,2019-08-21,2019-08-21,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
1f61482e-f8a4-402e-b69b-15f959e8bdf5,cash_dividends,AMAT,,0.21,False,False,2019-11-20,2019-11-20,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
a77e0225-c7ab-4815-890d-14bfe846e431,cash_dividends,AMAT,,0.21,False,False,2020-02-18,2020-02-18,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
a5714deb-10f5-451c-a4d6-ceb53d260973,cash_dividends,AMAT,038222105,0.22,False,False,2020-06-11,2020-05-20,2020-05-21,2020-06-11,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
27f6aa4b-c416-479a-815c-fea350630218,cash_dividends,AMAT,038222105,0.22,False,False,2020-09-10,2020-08-19,2020-08-20,2020-09-10,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
34376e46-db86-45f9-9bc1-1e7c032ee95a,cash_dividends,AMAT,038222105,0.22,False,False,2020-12-10,2020-11-18,2020-11-19,2020-12-10,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
ac1ed86e-3874-4af7-9281-a52edc80d6ba,cash_dividends,AMAT,038222105,0.22,False,False,2021-03-18,2021-02-24,2021-02-25,2021-03-18,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
784c6b89-62a9-434a-8921-e96e75781a21,cash_dividends,AMAT,038222105,0.24,False,False,2021-06-17,2021-05-26,2021-05-27,2021-06-17,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
c220a06c-1641-468e-b009-611312f24700,cash_dividends,AMAT,038222105,0.24,False,False,2021-09-16,2021-08-25,2021-08-26,2021-09-16,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
d7070313-bceb-46b6-9809-091dec264ebf,cash_dividends,AMAT,038222105,0.24,False,False,2021-12-16,2021-11-24,2021-11-26,2021-12-16,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
603f3c17-1c2d-4e4c-8dd5-9b776e13e287,cash_dividends,AMAT,038222105,0.24,False,False,2022-03-16,2022-02-22,2022-02-23,2022-03-16,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
b4eb2d92-2830-4ae9-8fb8-61420dbe4afb,cash_dividends,AMAT,038222105,0.26,False,False,2022-06-16,2022-05-25,2022-05-26,2022-06-16,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
e0a63deb-2f39-4bb1-a971-825f3147a763,cash_dividends,AMAT,038222105,0.26,False,False,2022-09-15,2022-08-24,2022-08-25,2022-09-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
0b7ccedd-6a46-47ae-a35d-627f8fbba642,cash_dividends,AMAT,038222105,0.26,False,False,2022-12-15,2022-11-23,2022-11-25,2022-12-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
498dabd7-13e5-4857-9b08-a94b97aac9d8,cash_dividends,AMAT,038222105,0.26,False,False,2023-03-16,2023-02-22,2023-02-23,2023-03-16,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
a0c3c93d-1ece-4b2d-8885-955b4c29d8f9,cash_dividends,AMAT,038222105,0.32,False,False,2023-06-15,2023-05-24,2023-05-25,2023-06-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
5fda80ae-5648-46a6-9ac0-fb3a7b5b9185,cash_dividends,AMAT,038222105,0.32,False,False,2023-09-14,2023-08-23,2023-08-24,2023-09-14,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
4411ede5-8ba1-4b43-9d49-fc9ea28db9f4,cash_dividends,AMAT,038222105,0.32,False,False,2023-12-14,2023-11-22,2023-11-24,2023-12-14,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
8c5f4148-b3d6-41be-b3db-8aad1835e38a,cash_dividends,AMAT,038222105,0.32,False,False,2024-03-14,2024-02-21,2024-02-22,2024-03-14,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2a6932b7-bdb5-43b5-8c72-00765c7866c7,cash_dividends,AMAT,038222105,0.4,False,False,2024-06-13,2024-05-22,2024-05-23,2024-06-13,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2b2fe277-2525-4a06-8ad9-fa5ad5122381,cash_dividends,AMAT,038222105,0.4,False,False,2024-09-12,2024-08-22,2024-08-22,2024-09-12,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
b0885949-f326-43d5-ac68-a12ba7c21591,cash_dividends,AMAT,038222105,0.4,False,False,2024-12-12,2024-11-21,2024-11-21,2024-12-12,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
425270e9-994b-4e9d-943b-1567bf189440,cash_dividends,AMAT,038222105,0.4,False,False,2025-03-13,2025-02-20,2025-02-20,2025-03-13,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
8ec7c381-78ce-49d9-8096-0162b78eef3c,cash_dividends,AMAT,038222105,0.46,False,False,2025-06-12,2025-05-22,2025-05-22,2025-06-12,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
d26ee623-02ca-40f8-ab5d-3e2de9991144,cash_dividends,AMAT,038222105,0.46,False,False,2025-09-11,2025-08-21,2025-08-21,2025-09-11,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
c40ebcd1-8131-4600-a62c-6bd365161d30,cash_dividends,AMAT,038222105,0.46,False,False,2025-12-11,2025-11-20,2025-11-20,2025-12-11,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
3b411d8c-69ef-4253-b3cc-26d62eff8c6c,cash_dividends,AMAT,038222105,0.46,False,False,2026-03-12,2026-02-19,2026-02-19,2026-03-12,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
63683433-e854-40b3-acee-a3405e9f406a,cash_dividends,AMAT,038222105,0.53,False,False,2026-06-11,2026-05-21,2026-05-21,2026-06-11,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
4dc2d930-6ad2-4e56-b413-954e5abf25a7,cash_dividends,AMAT,038222105,0.53,False,False,2026-09-10,2026-08-20,2026-08-20,2026-09-10,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
0c53443b-5569-4378-8058-5c3563b53ced,cash_dividends,CAR,053774105,10.0,True,False,2023-12-21,2023-12-14,2023-12-15,2023-12-21,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
8bd03f1f-6aff-4d0c-802f-2915714dfa10,cash_mergers,,,12.41027,,,2020-07-20,,,,,,cash_mergers,,28470R102,CZR,127686103,2020-07-20,,,,,,,,,,,,,,,
e444d63d-e215-4820-9af9-e349fa482587,name_changes,,,,,,2020-07-21,,,,,,name_changes,,,,,,ERI,12769G100,CZR,12769G100,,,,,,,,,,,
3b688d04-65d5-4acb-85c8-81886962c729,stock_mergers,,,,,,2020-07-20,,,,,,stock_mergers,,28470R102,CZR,127686103,2020-07-20,,,,,0.30846,1.0,,,,,,,,,
a492a56a-6018-420a-a5ea-a8ad20372722,cash_dividends,CBRL,,1.1,False,False,2016-01-13,2016-01-13,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
4534e26b-63af-449c-a85f-20176e727269,cash_dividends,CBRL,,1.1,False,False,2016-04-13,2016-04-13,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
8d5202e7-8c7c-4e8e-8d56-6142fac903e6,cash_dividends,CBRL,,3.25,False,False,2016-07-13,2016-07-13,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
1e8576ae-19f0-414f-bc76-de941dbda9ca,cash_dividends,CBRL,,1.15,False,False,2016-10-12,2016-10-12,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
fc6f24b3-2672-40a7-831d-ec10740d8e6b,cash_dividends,CBRL,,1.15,False,False,2017-01-11,2017-01-11,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
989e6a90-d444-44ad-a472-e08ab1c8afcb,cash_dividends,CBRL,,1.15,False,False,2017-04-11,2017-04-11,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
f62ee201-0ded-488c-9ecb-a13be7806667,cash_dividends,CBRL,,1.2,False,False,2017-07-12,2017-07-12,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
0d45b370-932d-4e9e-b33a-b05eefc8c0e9,cash_dividends,CBRL,,1.2,False,False,2017-10-12,2017-10-12,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
11a2738b-996c-4f9a-abd6-7ed8f0c5b929,cash_dividends,CBRL,,1.2,False,False,2018-01-11,2018-01-11,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
9d33b262-a23f-4e1e-b6ee-1964eabf6fe8,cash_dividends,CBRL,,1.2,False,False,2018-04-12,2018-04-12,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
3069a5f6-a82a-43c6-aa36-fbb546c2c96e,cash_dividends,CBRL,,3.75,False,False,2018-07-12,2018-07-12,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
700b908b-4cf2-4b64-9dcf-fdd8e7ae6fda,cash_dividends,CBRL,,1.25,False,False,2018-10-18,2018-10-18,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
1417335b-3c1b-47f8-9643-78adf8733ee0,cash_dividends,CBRL,,1.25,False,False,2019-01-17,2019-01-17,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
15b7686f-84da-4907-a95c-8b4a2f9ec17c,cash_dividends,CBRL,,1.25,False,False,2019-04-17,2019-04-17,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
e3c02ec2-e55f-4eee-8b77-1ca2a4da634c,cash_dividends,CBRL,,1.3,False,False,2019-07-18,2019-07-18,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
c400a927-2fb8-490f-b4b5-4abce8cbe6b9,cash_dividends,CBRL,,1.3,False,False,2019-10-17,2019-10-17,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
e172c19d-78af-4b19-b83f-ea6d9a9c71fa,cash_dividends,CBRL,,1.3,False,False,2020-01-16,2020-01-16,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
e1f7ffb0-b851-4ee0-95f1-b6f1940d40fe,cash_dividends,CBRL,22410J106,1.3,False,False,2020-05-05,2020-04-16,2020-04-17,2020-05-05,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
e0cfed2c-f61a-4267-a5e5-860e15918f7d,cash_dividends,CBRL,22410J106,1.3,False,False,2020-09-02,2020-08-13,2020-08-14,2020-09-02,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
814affe1-12ec-4e92-a01b-0fd5d147ccc6,cash_dividends,CBRL,22410J106,1.0,False,False,2021-08-06,2021-07-15,2021-07-16,2021-08-06,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
3d418d8c-2b9e-42c9-8104-9dfa17d3930d,cash_dividends,CBRL,22410J106,1.3,False,False,2021-11-09,2021-10-21,2021-10-22,2021-11-09,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
fb22f167-cd1f-472f-9128-cdddc5d2945c,cash_dividends,CBRL,22410J106,1.3,False,False,2022-02-01,2022-01-13,2022-01-14,2022-02-01,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
d92453b6-044b-47b6-a3c7-5d941fc1331d,cash_dividends,CBRL,22410J106,1.3,False,False,2022-05-03,2022-04-14,2022-04-18,2022-05-03,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
a0a27161-3a26-425b-9357-0d9382acae3f,cash_dividends,CBRL,22410J106,1.3,False,False,2022-08-05,2022-07-14,2022-07-15,2022-08-05,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
b49885f1-0234-45b2-8a08-3e253efa2d61,cash_dividends,CBRL,22410J106,1.3,False,False,2022-11-08,2022-10-20,2022-10-21,2022-11-08,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
767be2c5-4400-4d0f-8024-2a5b4a4b82b2,cash_dividends,CBRL,22410J106,1.3,False,False,2023-01-31,2023-01-12,2023-01-13,2023-01-31,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
f1d96d65-19e2-4976-8170-904644ac73e4,cash_dividends,CBRL,22410J106,1.3,False,False,2023-05-09,2023-04-13,2023-04-14,2023-05-09,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
85eb9569-b754-43c4-9032-4b4338f1c653,cash_dividends,CBRL,22410J106,1.3,False,False,2023-08-08,2023-07-20,2023-07-21,2023-08-08,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2135cb48-d6a7-4e3d-9fed-c9b21176dd21,cash_dividends,CBRL,22410J106,1.3,False,False,2023-11-07,2023-10-19,2023-10-20,2023-11-07,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
b0865527-44c7-4345-8277-cdb4e1529beb,cash_dividends,CBRL,22410J106,1.3,False,False,2024-02-13,2024-01-18,2024-01-19,2024-02-13,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
6f6e906d-e777-4a7d-90a7-25922078027f,cash_dividends,CBRL,22410J106,1.3,False,False,2024-05-07,2024-04-11,2024-04-12,2024-05-07,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
7a9c24cd-0359-4883-b4ac-1b44b1509947,cash_dividends,CBRL,22410J106,0.25,False,False,2024-08-06,2024-07-19,2024-07-19,2024-08-06,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
de2c1b78-20c8-4e8c-b6ab-c334e23f8595,cash_dividends,CBRL,22410J106,0.25,False,False,2024-11-13,2024-10-18,2024-10-18,2024-11-13,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
21f89511-e846-444e-a811-e6d784a0eb14,cash_dividends,CBRL,22410J106,0.25,False,False,2025-02-12,2025-01-17,2025-01-17,2025-02-12,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
a37ad814-1c37-41f1-8351-bbee478bd490,cash_dividends,CBRL,22410J106,0.25,False,False,2025-05-14,2025-04-11,2025-04-11,2025-05-14,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
3654a32a-57eb-4079-8f26-91134bdcbca9,cash_dividends,CBRL,22410J106,0.25,False,False,2025-08-13,2025-07-18,2025-07-18,2025-08-13,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
a3523eaf-6b94-4826-88c3-ed849976e8e3,cash_dividends,CBRL,22410J106,0.25,False,False,2025-11-12,2025-10-17,2025-10-17,2025-11-12,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
08eed925-1d52-4c1d-a516-5b4969ae1c51,cash_dividends,CBRL,22410J106,0.25,False,False,2026-02-11,2026-01-16,2026-01-16,2026-02-11,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
327d3ac9-c046-418d-b919-3642fd015dc9,cash_dividends,CBRL,22410J106,0.25,False,False,2026-05-13,2026-04-10,2026-04-10,2026-05-13,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
a7470e20-1c4a-41f8-81ce-9641f2b60cff,cash_dividends,CBRL,22410J106,0.25,False,False,2026-08-12,2026-07-17,2026-07-17,2026-08-12,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2cba0dd5-8255-4c9e-8841-24036b59031f,cash_dividends,EXC,,0.31,False,False,2016-02-10,2016-02-10,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
cf2a5fb6-7253-4fd4-9e1e-edb81ce08a37,cash_dividends,EXC,,0.318,False,False,2016-05-11,2016-05-11,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
b0663541-deb6-4daa-b630-3c54dcde2240,cash_dividends,EXC,,0.318,False,False,2016-08-11,2016-08-11,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
bf197082-1720-4af2-a556-6fc4c342b1e0,cash_dividends,EXC,,0.318,False,False,2016-11-10,2016-11-10,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2f1bdd69-f786-4701-af28-5790da621347,cash_dividends,EXC,,0.3275,False,False,2017-02-13,2017-02-13,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
5fd16b4d-dd39-45b0-87ba-26b554549282,cash_dividends,EXC,,0.3275,False,False,2017-05-11,2017-05-11,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
6272bb03-8bc3-4ca6-8cd3-ede6798185c6,cash_dividends,EXC,,0.3275,False,False,2017-08-11,2017-08-11,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
8f7e6219-0929-43c6-8221-e8d2c874efcb,cash_dividends,EXC,,0.3275,False,False,2017-11-14,2017-11-14,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
aa87a172-777d-4313-8040-9bc1a83ec7d4,cash_dividends,EXC,,0.345,False,False,2018-02-14,2018-02-14,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
dd30533f-384e-4a07-a4a6-3c9fe162ba1e,cash_dividends,EXC,,0.345,False,False,2018-05-14,2018-05-14,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
d754d063-4ffa-4691-8f1f-11c8b6cf2dd6,cash_dividends,EXC,,0.345,False,False,2018-08-14,2018-08-14,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
aa4dbdf2-3786-482b-b24a-23a14c0ef10f,cash_dividends,EXC,,0.345,False,False,2018-11-14,2018-11-14,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
e021fae7-c22b-4a2b-a783-075812b05d00,cash_dividends,EXC,,0.3625,False,False,2019-02-19,2019-02-19,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
485ed355-27ae-423e-935c-67e41ed9de93,cash_dividends,EXC,,0.3625,False,False,2019-05-14,2019-05-14,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
079773b2-8229-410b-bfce-a9277e798aab,cash_dividends,EXC,,0.3625,False,False,2019-08-14,2019-08-14,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
35ed5959-8614-4f46-a47d-82942462dacb,cash_dividends,EXC,,0.3625,False,False,2019-11-14,2019-11-14,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
20acc625-4287-4222-9985-76f994178eef,cash_dividends,EXC,,0.3825,False,False,2020-02-19,2020-02-19,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
b157693a-31c4-4e90-bc82-9f8f2b8ff100,cash_dividends,EXC,30161N101,0.3825,False,False,2020-06-10,2020-05-14,2020-05-15,2020-06-10,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
281233a5-a995-402d-96e2-7c7316f51fbe,cash_dividends,EXC,30161N101,0.3825,False,False,2020-09-10,2020-08-13,2020-08-14,2020-09-10,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
de8d5c92-5b0f-4d7a-a3f0-d79324d36d5e,cash_dividends,EXC,30161N101,0.3825,False,False,2020-12-10,2020-11-13,2020-11-16,2020-12-10,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
8a1cf8c8-a612-473e-ad35-a25f0c3f3cd8,cash_dividends,EXC,30161N101,0.3825,False,False,2021-03-15,2021-03-05,2021-03-08,2021-03-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
3f7e1cbc-67e5-4824-9f62-7103d18c4bb9,cash_dividends,EXC,30161N101,0.3825,False,False,2021-06-10,2021-05-13,2021-05-14,2021-06-10,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
b6c6c94d-7dae-4413-ae9c-ea7f3606807b,cash_dividends,EXC,30161N101,0.3825,False,False,2021-09-10,2021-08-12,2021-08-13,2021-09-10,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
5ccb1266-63fd-4cf6-822a-3038ca973226,cash_dividends,EXC,30161N101,0.3825,False,False,2021-12-10,2021-11-12,2021-11-15,2021-12-10,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
8e13981d-571a-46ae-9976-d782ecc92c17,cash_dividends,EXC,30161N101,0.3375,False,False,2022-03-10,2022-02-24,2022-02-25,2022-03-10,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
91f1f496-f7c0-4c3b-bbfe-6f2a892bb5d4,cash_dividends,EXC,30161N101,0.3375,False,False,2022-06-10,2022-05-12,2022-05-13,2022-06-10,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
20c44791-b811-45a1-917f-6def9517bbb2,cash_dividends,EXC,30161N101,0.3375,False,False,2022-09-09,2022-08-12,2022-08-15,2022-09-09,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
52229f3e-09b3-4fe7-ad83-fc7838d66888,cash_dividends,EXC,30161N101,0.3375,False,False,2022-12-09,2022-11-14,2022-11-15,2022-12-09,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
50cc0d3e-7908-40a1-af87-d29f5a1fd03b,cash_dividends,EXC,30161N101,0.36,False,False,2023-03-10,2023-02-24,2023-02-27,2023-03-10,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
977b7b61-5d06-454a-86a1-c1854f0b508e,cash_dividends,EXC,30161N101,0.36,False,False,2023-06-09,2023-05-12,2023-05-15,2023-06-09,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
560d6a72-daaf-4d28-bf0a-7f0a01e0f661,cash_dividends,EXC,30161N101,0.36,False,False,2023-09-08,2023-08-14,2023-08-15,2023-09-08,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
bc4b6c60-51c7-45b9-ab18-09ccca0c4bef,cash_dividends,EXC,30161N101,0.36,False,False,2023-12-08,2023-11-14,2023-11-15,2023-12-08,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
b2cec6a5-218f-4949-acdf-e6e0c3885f57,cash_dividends,EXC,30161N101,0.38,False,False,2024-03-15,2024-03-01,2024-03-04,2024-03-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
edbfcad8-66d6-47cd-bd72-fa1abf18cfe2,cash_dividends,EXC,30161N101,0.38,False,False,2024-06-14,2024-05-10,2024-05-13,2024-06-14,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
87494f99-6792-453c-94de-1db9ff22e907,cash_dividends,EXC,30161N101,0.38,False,False,2024-09-13,2024-08-12,2024-08-12,2024-09-13,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
4e04d8e8-a5bb-4f17-b2cf-08cbbadb6609,cash_dividends,EXC,30161N101,0.38,False,False,2024-12-13,2024-11-08,2024-11-11,2024-12-13,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2e1bedc9-8a42-409c-84ec-ad2ab0d359e5,cash_dividends,EXC,30161N101,0.4,False,False,2025-03-14,2025-02-24,2025-02-24,2025-03-14,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
0f802eee-3c75-49f6-a3e1-c65758b92acf,cash_dividends,EXC,30161N101,0.4,False,False,2025-06-13,2025-05-12,2025-05-12,2025-06-13,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
8ceeb7fc-1f53-402a-bd8d-e79ea5e3d1b7,cash_dividends,EXC,30161N101,0.4,False,False,2025-09-15,2025-08-11,2025-08-11,2025-09-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
c8a404b0-70b8-449d-a322-99d13eb3fb73,cash_dividends,EXC,30161N101,0.4,False,False,2025-12-15,2025-11-10,2025-11-10,2025-12-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
d4b96f68-e5ec-40df-9d0b-a19b61c8111b,cash_dividends,EXC,30161N101,0.42,False,False,2026-03-13,2026-03-02,2026-03-02,2026-03-13,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2f9bfcde-0db6-4b68-ac7a-e94dcb693dc6,cash_dividends,EXC,30161N101,0.42,False,False,2026-06-15,2026-06-04,2026-06-04,2026-06-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
44eaa278-cab2-4173-8b83-59a8c7cc0009,cash_dividends,EXC,30161N101,0.42,False,False,2026-09-15,2026-09-04,2026-09-04,2026-09-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
833fa8a7-9b69-4957-b1d1-7143f75db074,cash_dividends,HAS,,0.46,False,False,2016-01-29,2016-01-29,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
0a60a210-8d8e-4990-be09-3b62e5cb9a65,cash_dividends,HAS,,0.51,False,False,2016-04-28,2016-04-28,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
8d5a3ce8-f0af-4c7b-b893-5c52791d548c,cash_dividends,HAS,,0.51,False,False,2016-07-28,2016-07-28,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
128afc9d-570e-46f1-a713-baffb57643f5,cash_dividends,HAS,,0.51,False,False,2016-10-28,2016-10-28,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
ba012051-2376-4ba6-ba44-b502399dad80,cash_dividends,HAS,,0.51,False,False,2017-01-30,2017-01-30,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2b5b43aa-0816-4ce6-83aa-bdf1d6583284,cash_dividends,HAS,,0.57,False,False,2017-04-27,2017-04-27,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
fa0c7b4d-4705-4ddc-a41a-1c7a69e4b104,cash_dividends,HAS,,0.57,False,False,2017-07-28,2017-07-28,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
3eadd534-22eb-43ac-a030-cb694a067702,cash_dividends,HAS,,0.57,False,False,2017-10-31,2017-10-31,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
7f8b4072-76da-4d67-9c3e-88a29f6fba38,cash_dividends,HAS,,0.57,False,False,2018-01-31,2018-01-31,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
74d084bf-001b-4055-9913-e9ed1a4db5a5,cash_dividends,HAS,,0.63,False,False,2018-04-30,2018-04-30,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
5eb6c5e5-2fe4-44fc-8e3d-e3fdbb7ef36a,cash_dividends,HAS,,0.63,False,False,2018-07-31,2018-07-31,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
7016f91b-6951-477a-bc4a-6a4e4457c5d8,cash_dividends,HAS,,0.63,False,False,2018-10-31,2018-10-31,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
d33823e3-0e3b-4b73-9dcc-f7c8bbfdb72f,cash_dividends,HAS,,0.63,False,False,2019-01-31,2019-01-31,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
b424adfb-a826-4dca-8428-a5944eeecdb2,cash_dividends,HAS,,0.68,False,False,2019-04-30,2019-04-30,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
6b793911-1e31-420d-b482-41ffbdc3e8f0,cash_dividends,HAS,,0.68,False,False,2019-07-31,2019-07-31,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
4a443ad9-5499-46bc-b007-c26d9fac28df,cash_dividends,HAS,,0.68,False,False,2019-10-31,2019-10-31,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
cffd0eb8-5056-43b1-be72-35bddf000ca4,cash_dividends,HAS,,0.68,False,False,2020-01-30,2020-01-30,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
fadc8f9d-da8c-4e14-80d5-c90a1a6201c3,cash_dividends,HAS,418056107,0.68,False,False,2020-05-15,2020-04-30,2020-05-01,2020-05-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
d77cfebf-2f7e-41c1-abfc-772168632989,cash_dividends,HAS,418056107,0.68,False,False,2020-08-17,2020-07-31,2020-08-03,2020-08-17,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
a2ef863c-b047-41bc-8678-6228e880f6af,cash_dividends,HAS,418056107,0.68,False,False,2020-11-16,2020-10-30,2020-11-02,2020-11-16,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
869eb2e5-dcb3-4c62-851c-dedba07843fc,cash_dividends,HAS,418056107,0.68,False,False,2021-02-16,2021-02-01,2021-02-02,2021-02-16,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
15030985-f46c-486a-8354-7601c666dc20,cash_dividends,HAS,418056107,0.68,False,False,2021-05-17,2021-04-30,2021-05-03,2021-05-17,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
0747b2db-32cb-465f-8652-a6aebecb81d5,cash_dividends,HAS,418056107,0.68,False,False,2021-08-16,2021-07-30,2021-08-02,2021-08-16,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
62865b26-5364-46c8-965f-4058dd170b39,cash_dividends,HAS,418056107,0.68,False,False,2021-11-15,2021-10-29,2021-11-01,2021-11-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
f1c87f1d-2472-4f54-905a-c8d7d8a1cb5f,cash_dividends,HAS,418056107,0.68,False,False,2022-02-15,2022-01-31,2022-02-01,2022-02-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
1e155b27-14e4-49fe-acc7-e9d7e828a133,cash_dividends,HAS,418056107,0.7,False,False,2022-05-16,2022-04-29,2022-05-02,2022-05-16,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
3596f709-0c64-447c-bf44-6dda5c848bcc,cash_dividends,HAS,418056107,0.7,False,False,2022-08-15,2022-07-29,2022-08-01,2022-08-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
ed3342dc-8c67-4900-a5ea-20add22921f7,cash_dividends,HAS,418056107,0.7,False,False,2022-11-15,2022-10-31,2022-11-01,2022-11-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
6beb554e-480d-427e-84e4-6fd4d725e445,cash_dividends,HAS,418056107,0.7,False,False,2023-02-15,2023-01-31,2023-02-01,2023-02-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
45265903-f8a7-449c-aff0-de28feb2d2af,cash_dividends,HAS,418056107,0.7,False,False,2023-05-15,2023-04-28,2023-05-01,2023-05-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
70baaeee-3481-4dc9-82bb-422c26457d66,cash_dividends,HAS,418056107,0.7,False,False,2023-08-15,2023-07-31,2023-08-01,2023-08-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
1359dbab-be95-4e8a-a2cb-97403f6ecad0,cash_dividends,HAS,418056107,0.7,False,False,2023-11-15,2023-10-31,2023-11-01,2023-11-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
9278ac88-c8ba-4793-9b14-83c1bbce3344,cash_dividends,HAS,418056107,0.7,False,False,2024-02-15,2024-01-31,2024-02-01,2024-02-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
ce6382f7-e987-4195-9652-8e2e8ba8d4c4,cash_dividends,HAS,418056107,0.7,False,False,2024-05-15,2024-04-30,2024-05-01,2024-05-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2191c256-fff7-4f9b-a0bd-e1a06aaea858,cash_dividends,HAS,418056107,0.7,False,False,2024-09-04,2024-08-21,2024-08-21,2024-09-04,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
6f08f453-5640-4e43-a9d7-82f755126cb3,cash_dividends,HAS,418056107,0.7,False,False,2024-12-04,2024-11-20,2024-11-20,2024-12-04,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
aab708fc-bea3-4674-bc04-e167a3c1020b,cash_dividends,HAS,418056107,0.7,False,False,2025-03-12,2025-03-03,2025-03-03,2025-03-12,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
651a6dcb-e422-4bd5-8297-526590f70ea5,cash_dividends,HAS,418056107,0.7,False,False,2025-06-04,2025-05-21,2025-05-21,2025-06-04,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2336e706-eaa1-4968-a19b-ca9f1053a2b3,cash_dividends,HAS,418056107,0.7,False,False,2025-09-03,2025-08-20,2025-08-20,2025-09-03,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
0867f53e-8869-4a66-acff-e8360f3c8590,cash_dividends,HAS,418056107,0.7,False,False,2025-12-03,2025-11-19,2025-11-19,2025-12-03,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
c9ce3b4d-3780-4977-ad1c-0a70f0acbd55,cash_dividends,HAS,418056107,0.7,False,False,2026-03-04,2026-02-18,2026-02-18,2026-03-04,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
f2580f33-5706-48e5-9311-1782ada8e44a,cash_dividends,HAS,418056107,0.7,False,False,2026-06-11,2026-06-01,2026-06-01,2026-06-11,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
135deaf6-4ed4-4786-aab2-e7453495dae2,cash_dividends,HAS,418056107,0.7,False,False,2026-09-02,2026-08-19,2026-08-19,2026-09-02,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
825a6cef-8a66-472e-b1f7-767b6152faed,cash_dividends,JBHT,,0.22,False,False,2016-02-10,2016-02-10,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
390224b7-21b1-4ad0-89ba-df1bc3920b90,cash_dividends,JBHT,,0.22,False,False,2016-05-04,2016-05-04,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
d2a6b953-0de6-4a7f-ad9b-5d43e7839c47,cash_dividends,JBHT,,0.22,False,False,2016-08-03,2016-08-03,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
739b8b58-e844-4a02-b323-87bc3ee39d11,cash_dividends,JBHT,,0.22,False,False,2016-11-02,2016-11-02,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
28fb9ef3-ba28-4ccf-ae9b-b27b7853b3d5,cash_dividends,JBHT,,0.23,False,False,2017-02-08,2017-02-08,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
5fefcaad-df98-49d8-90d1-cdfaff71d800,cash_dividends,JBHT,,0.23,False,False,2017-05-03,2017-05-03,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
70f3a23c-af33-4211-be1b-d60692d1f7a9,cash_dividends,JBHT,,0.23,False,False,2017-08-03,2017-08-03,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2aa8318a-10bd-4601-be1d-5727279a05d2,cash_dividends,JBHT,,0.23,False,False,2017-11-02,2017-11-02,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
fa49ef4a-bee8-41ac-af92-b54edf5469c1,cash_dividends,JBHT,,0.24,False,False,2018-02-08,2018-02-08,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
3a08dddc-6b1a-4ecf-b44e-895f8b7275fa,cash_dividends,JBHT,,0.24,False,False,2018-05-03,2018-05-03,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
7f024175-ea8d-4b46-961d-d1a0b0544083,cash_dividends,JBHT,,0.24,False,False,2018-08-02,2018-08-02,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
280d017a-eec8-4f60-a973-6d5e200c423e,cash_dividends,JBHT,,0.24,False,False,2018-11-08,2018-11-08,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
8f9c6856-d1d3-422c-8f9a-e9b966c75e3a,cash_dividends,JBHT,,0.26,False,False,2019-02-07,2019-02-07,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
dd3179e4-4f77-4066-bb8f-2aecd0936fc6,cash_dividends,JBHT,,0.26,False,False,2019-05-02,2019-05-02,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
c27573b0-8bf7-47b5-bc67-c698b009848a,cash_dividends,JBHT,,0.26,False,False,2019-08-01,2019-08-01,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
11cf324b-fcbc-4614-9264-d2d1e48e598b,cash_dividends,JBHT,,0.26,False,False,2019-11-07,2019-11-07,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
a673194c-bae4-48d0-9bfa-e5143091f28a,cash_dividends,JBHT,,0.27,False,False,2020-02-06,2020-02-06,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
4761973f-2c50-450e-9231-b1fdb4f8e755,cash_dividends,JBHT,445658107,0.27,False,False,2020-05-22,2020-05-07,2020-05-08,2020-05-22,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
ea2e4c96-6ad5-4a9d-8fe5-10c0feb59400,cash_dividends,JBHT,445658107,0.27,False,False,2020-08-21,2020-08-06,2020-08-07,2020-08-21,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
d43aa34f-3a45-4666-bc34-7b2ff0c2185a,cash_dividends,JBHT,445658107,0.27,False,False,2020-11-20,2020-11-05,2020-11-06,2020-11-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
aee7c1f1-5bf3-47b0-8c60-76cfd918f8ab,cash_dividends,JBHT,445658107,0.28,False,False,2021-02-19,2021-02-04,2021-02-05,2021-02-19,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
cfdd9e0f-1a79-4faf-a40c-f78068eab900,cash_dividends,JBHT,445658107,0.3,False,False,2021-05-21,2021-05-06,2021-05-07,2021-05-21,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
86cce7f6-8c9b-4b5e-9755-6d6b633bb4c1,cash_dividends,JBHT,445658107,0.3,False,False,2021-08-20,2021-08-05,2021-08-06,2021-08-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
d3e4075d-a800-461c-b2de-49846d8078bd,cash_dividends,JBHT,445658107,0.3,False,False,2021-11-19,2021-11-04,2021-11-05,2021-11-19,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
04bf5a0b-cbe9-4cb3-8a5d-e487c4ddef54,cash_dividends,JBHT,445658107,0.4,False,False,2022-02-18,2022-02-03,2022-02-04,2022-02-18,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
b8ac9865-ce62-42f4-a9bf-e6186c8b8c43,cash_dividends,JBHT,445658107,0.4,False,False,2022-05-27,2022-05-12,2022-05-13,2022-05-27,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
0d47b18c-27ab-436a-80ee-5934fd060209,cash_dividends,JBHT,445658107,0.4,False,False,2022-08-19,2022-08-04,2022-08-05,2022-08-19,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
1aa984bb-bc3d-42b1-99bf-e1bc88571f41,cash_dividends,JBHT,445658107,0.4,False,False,2022-11-18,2022-11-03,2022-11-04,2022-11-18,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
b0f6703a-7e58-4407-9b19-4fb02943c8bd,cash_dividends,JBHT,445658107,0.42,False,False,2023-02-24,2023-02-09,2023-02-10,2023-02-24,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
f5ddad96-c67c-4646-9424-60c44559810f,cash_dividends,JBHT,445658107,0.42,False,False,2023-05-26,2023-05-11,2023-05-12,2023-05-26,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
9fc541e5-31dd-4722-b0f2-b94c1eda3fdf,cash_dividends,JBHT,445658107,0.42,False,False,2023-08-18,2023-08-03,2023-08-04,2023-08-18,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
e73448eb-0d6d-4dfd-be9f-c51e8f4ca9c3,cash_dividends,JBHT,445658107,0.42,False,False,2023-11-24,2023-11-09,2023-11-10,2023-11-24,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
22d1bdee-b040-4e6b-91df-2c74ce6ecac3,cash_dividends,JBHT,445658107,0.43,False,False,2024-02-23,2024-02-08,2024-02-09,2024-02-23,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
4a4d425f-17ec-42cb-8936-9dcbd3ca0043,cash_dividends,JBHT,445658107,0.43,False,False,2024-05-24,2024-05-09,2024-05-10,2024-05-24,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2110410c-5b4a-41e7-ba92-2c2525bd5781,cash_dividends,JBHT,445658107,0.43,False,False,2024-08-16,2024-08-02,2024-08-02,2024-08-16,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
9b042939-1bf9-4390-a325-8deb098bd9fb,cash_dividends,JBHT,445658107,0.43,False,False,2024-11-22,2024-11-08,2024-11-08,2024-11-22,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
85f4c30d-bcf0-4d7c-89bb-2bf9cc8ed1a6,cash_dividends,JBHT,445658107,0.44,False,False,2025-02-21,2025-02-07,2025-02-07,2025-02-21,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
51ce8d2a-ec63-477b-9603-f2597106233f,cash_dividends,JBHT,445658107,0.44,False,False,2025-05-23,2025-05-09,2025-05-09,2025-05-23,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
dc975f6a-dbc7-49c5-9f19-bfe5835101d8,cash_dividends,JBHT,445658107,0.44,False,False,2025-08-22,2025-08-08,2025-08-08,2025-08-22,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
1ce16521-b59a-4ba1-86aa-2b94a90be0fa,cash_dividends,JBHT,445658107,0.44,False,False,2025-11-21,2025-11-07,2025-11-07,2025-11-21,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
d84e6dff-219e-40d8-925d-71f492a83d68,cash_dividends,JBHT,445658107,0.45,False,False,2026-02-20,2026-02-06,2026-02-06,2026-02-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
58623ae2-41cd-44d1-9509-a5e2b60c6814,cash_dividends,JBHT,445658107,0.45,False,False,2026-05-22,2026-05-08,2026-05-08,2026-05-22,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
18120343-cd13-47cf-a43f-93051bfe093b,cash_dividends,JBHT,445658107,0.45,False,False,2026-08-21,2026-08-07,2026-08-07,2026-08-21,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2bcb0150-36da-4a1d-a44e-a6be5dbbc4c3,cash_dividends,SSNC,,0.125,False,False,2016-03-03,2016-03-03,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
9d25e6ba-b324-4b92-b3c6-ed8f1bfc0f93,cash_dividends,SSNC,,0.125,False,False,2016-05-27,2016-05-27,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
413ccbfe-485a-4ca8-895e-0dc736f1a65b,cash_dividends,SSNC,,0.0625,False,False,2016-08-30,2016-08-30,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
6fffb8a1-4435-4826-ad46-311d7a2779cd,cash_dividends,SSNC,,0.0625,False,False,2016-11-29,2016-11-29,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
25fbfc8e-6036-486c-aff2-b0d496855aa1,cash_dividends,SSNC,,0.0625,False,False,2017-02-27,2017-02-27,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
dda4df55-af1f-442e-b10b-1d49bcd2aae0,cash_dividends,SSNC,,0.0625,False,False,2017-05-30,2017-05-30,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
80413cc9-c060-4e14-a651-7b6091c150d3,cash_dividends,SSNC,,0.07,False,False,2017-08-30,2017-08-30,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
0bdfa06d-f933-40b2-9e92-f0cf52a47c08,cash_dividends,SSNC,,0.07,False,False,2017-11-30,2017-11-30,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
b88e41ac-9c09-4f6a-a64f-5dd798de2422,cash_dividends,SSNC,,0.07,False,False,2018-02-28,2018-02-28,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
bb1b6108-2099-4c06-828e-d6c086d2f673,cash_dividends,SSNC,,0.07,False,False,2018-05-31,2018-05-31,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
568d8228-2341-42a8-a1fb-50762e0887fe,cash_dividends,SSNC,,0.08,False,False,2018-08-31,2018-08-31,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
902ac793-80be-4c63-a517-28a39dfd5f0f,cash_dividends,SSNC,,0.08,False,False,2018-11-29,2018-11-29,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
f2e321c3-03ae-4efd-a0e7-dd1dea982311,cash_dividends,SSNC,,0.1,False,False,2019-02-28,2019-02-28,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
b142dbad-f283-4d5b-b7cb-93309b040578,cash_dividends,SSNC,,0.1,False,False,2019-05-31,2019-05-31,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
a55897f4-d003-41f7-8f3c-0ac0b7c61b10,cash_dividends,SSNC,,0.1,False,False,2019-08-30,2019-08-30,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
da37ada4-622c-48f9-85b5-b2f281246f06,cash_dividends,SSNC,,0.125,False,False,2019-11-29,2019-11-29,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
c1874902-4668-42ce-9748-d1e7b2082f29,cash_dividends,SSNC,,0.125,False,False,2020-02-28,2020-02-28,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
51cce4aa-7100-4e43-8892-90fa8a2d09e2,cash_dividends,SSNC,78467J100,0.125,False,False,2020-06-15,2020-05-29,2020-06-01,2020-06-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2f3c38e8-42b5-4b02-811a-26de2cca999d,cash_dividends,SSNC,78467J100,0.14,False,False,2020-09-15,2020-08-31,2020-09-01,2020-09-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
3efc9ad2-85a3-43c7-810b-0269db9b3969,cash_dividends,SSNC,78467J100,0.14,False,False,2020-12-15,2020-11-30,2020-12-01,2020-12-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
4549f55e-ec68-460c-bacc-6fac007a2991,cash_dividends,SSNC,78467J100,0.16,False,False,2021-03-15,2021-02-26,2021-03-01,2021-03-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
b324d481-d571-4216-934c-51e0d46027ff,cash_dividends,SSNC,78467J100,0.16,False,False,2021-06-15,2021-05-28,2021-06-01,2021-06-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
6e29d4fd-35a8-4eaa-abac-d4d27cee4522,cash_dividends,SSNC,78467J100,0.16,False,False,2021-09-15,2021-08-31,2021-09-01,2021-09-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
9354933b-3407-43b3-b305-f13b34c72e4d,cash_dividends,SSNC,78467J100,0.2,False,False,2021-12-15,2021-11-30,2021-12-01,2021-12-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
feaf116c-fd5e-4072-9d67-8ac5d008a85d,cash_dividends,SSNC,78467J100,0.2,False,False,2022-03-15,2022-02-28,2022-03-01,2022-03-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2c434fc3-c886-4b78-bfdb-f73a571832bb,cash_dividends,SSNC,78467J100,0.2,False,False,2022-06-15,2022-05-31,2022-06-01,2022-06-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
9f0d98e8-2693-4b4c-94be-cb03b9ac83fc,cash_dividends,SSNC,78467J100,0.2,False,False,2022-09-15,2022-08-31,2022-09-01,2022-09-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
7b16eadd-c13b-4e07-aecf-b013ff630768,cash_dividends,SSNC,78467J100,0.2,False,False,2022-12-15,2022-11-30,2022-12-01,2022-12-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
5012ec17-b0e7-4b0f-986f-2fdd0ae5aec9,cash_dividends,SSNC,78467J100,0.2,False,False,2023-03-15,2023-02-28,2023-03-01,2023-03-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
bd58a60e-7844-49ce-ad6a-904adac3f36c,cash_dividends,SSNC,78467J100,0.2,False,False,2023-06-15,2023-05-31,2023-06-01,2023-06-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
b89cecd3-04f9-474b-8074-6603c7687c76,cash_dividends,SSNC,78467J100,0.24,False,False,2023-09-15,2023-08-31,2023-09-01,2023-09-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
b0fbbcb6-1aff-4fdc-8957-a3b1a0409423,cash_dividends,SSNC,78467J100,0.24,False,False,2023-12-15,2023-11-30,2023-12-01,2023-12-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
410fc11e-1b92-4139-9fc9-0313ef281dde,cash_dividends,SSNC,78467J100,0.24,False,False,2024-03-15,2024-02-29,2024-03-01,2024-03-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
8767f42e-ca7e-4c15-94fe-b738bd8589e3,cash_dividends,SSNC,78467J100,0.24,False,False,2024-06-17,2024-06-03,2024-06-03,2024-06-17,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
b6abecd4-2ed9-49c5-a9ef-a373421e6f85,cash_dividends,SSNC,78467J100,0.25,False,False,2024-09-16,2024-09-03,2024-09-03,2024-09-16,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
db4b799b-f9f8-4858-9ace-03c113aa7d3d,cash_dividends,SSNC,78467J100,0.25,False,False,2024-12-16,2024-12-02,2024-12-02,2024-12-16,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
ba7f5ce9-b01b-4a67-8beb-66ddd6962b66,cash_dividends,SSNC,78467J100,0.25,False,False,2025-03-17,2025-03-03,2025-03-03,2025-03-17,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
d0370d88-aa22-4983-8b9e-2ed6c438b127,cash_dividends,SSNC,78467J100,0.25,False,False,2025-06-16,2025-06-02,2025-06-02,2025-06-16,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
95b5ccda-c5fc-4a83-8345-580b6ebd309c,cash_dividends,SSNC,78467J100,0.27,False,False,2025-09-15,2025-09-02,2025-09-02,2025-09-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
0b8f0a8d-41d2-4c1d-abb8-01f2a55e0472,cash_dividends,SSNC,78467J100,0.27,False,False,2025-12-15,2025-12-01,2025-12-01,2025-12-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
711a81f2-2adc-437f-a842-89af0ad2e838,cash_dividends,SSNC,78467J100,0.27,False,False,2026-03-16,2026-03-02,2026-03-02,2026-03-16,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
4f83817b-0ff8-4324-b506-044e5f32f3a6,cash_dividends,SSNC,78467J100,0.27,False,False,2026-06-15,2026-06-01,2026-06-01,2026-06-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
90fc50ed-dbc5-4d70-877c-0b5ecc2067b5,cash_dividends,SSNC,78467J100,0.3,False,False,2026-09-15,2026-09-01,2026-09-01,2026-09-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
0ad2f5a9-e59e-4c58-ac09-0a416ce54808,cash_dividends,TROW,,0.54,False,False,2016-03-14,2016-03-14,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
ebc95751-027a-4064-ab53-68d906b1c53a,cash_dividends,TROW,,0.54,False,False,2016-06-13,2016-06-13,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
4e0263e8-6a0f-4900-8f93-6f1ae36edaaa,cash_dividends,TROW,,0.54,False,False,2016-09-13,2016-09-13,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
ae6dab86-509d-43eb-85ae-a47c5b19bace,cash_dividends,TROW,,0.54,False,False,2016-12-13,2016-12-13,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2b36559a-021c-40d3-9b9a-5bcc3ddfca58,cash_dividends,TROW,,0.57,False,False,2017-03-14,2017-03-14,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
b2722ecb-632b-4972-b417-6b357978b7e6,cash_dividends,TROW,,0.57,False,False,2017-06-13,2017-06-13,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
14db1dae-d299-42d7-994f-aa706337ce01,cash_dividends,TROW,,0.57,False,False,2017-09-13,2017-09-13,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
c27a5947-9a69-4150-b587-b53e8a2bb264,cash_dividends,TROW,,0.57,False,False,2017-12-13,2017-12-13,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
05088bb7-6320-4b3b-b7a2-3cfc131fad2c,cash_dividends,TROW,,0.7,False,False,2018-03-14,2018-03-14,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
f762ec17-6138-4fcf-8a65-ab3b032bc3f3,cash_dividends,TROW,,0.7,False,False,2018-06-14,2018-06-14,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
9f54fd27-6b34-4796-ac8a-6ce1910076b9,cash_dividends,TROW,,0.7,False,False,2018-09-13,2018-09-13,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
8952a67b-c715-48b6-8a1d-e62b00366853,cash_dividends,TROW,,0.7,False,False,2018-12-13,2018-12-13,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
f24a47a1-15fc-4b62-bbf3-97cd4f76344a,cash_dividends,TROW,,0.76,False,False,2019-03-14,2019-03-14,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
6b64bc84-cd6b-4c87-a888-80ea4f944141,cash_dividends,TROW,,0.76,False,False,2019-06-13,2019-06-13,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
80946616-1201-4c9c-b590-20cec61ecfe5,cash_dividends,TROW,,0.76,False,False,2019-09-12,2019-09-12,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
c71fb113-a819-45d7-909e-1943187cfec6,cash_dividends,TROW,,0.76,False,False,2019-12-13,2019-12-13,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
de51fcce-f15b-4454-9222-80de78827b4e,cash_dividends,TROW,,0.9,False,False,2020-03-13,2020-03-13,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
15776901-8438-43ff-a5aa-6ad374878865,cash_dividends,TROW,74144T108,0.9,False,False,2020-06-30,2020-06-12,2020-06-15,2020-06-30,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
de473df8-6b82-47f4-922e-4d929b0a873a,cash_dividends,TROW,74144T108,0.9,False,False,2020-09-29,2020-09-14,2020-09-15,2020-09-29,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
ee94189b-0a03-4763-923b-42dce659303c,cash_dividends,TROW,74144T108,0.9,False,False,2020-12-30,2020-12-14,2020-12-15,2020-12-30,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
f4708267-6d88-4086-b70a-cd229574db74,cash_dividends,TROW,74144T108,1.08,False,False,2021-03-30,2021-03-15,2021-03-16,2021-03-30,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
34af0f6a-d6bd-4a2e-949d-ac9eb945f811,cash_dividends,TROW,74144T108,1.08,False,False,2021-06-29,2021-06-14,2021-06-15,2021-06-29,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
5f6b26d1-e645-4326-92a2-b7e7d3da3116,cash_dividends,TROW,74144T108,3.0,True,False,2021-07-07,2021-06-24,2021-06-25,2021-07-07,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
59015faf-74fb-4878-90f5-ffccb12cf94a,cash_dividends,TROW,74144T108,1.08,False,False,2021-09-29,2021-09-14,2021-09-15,2021-09-29,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
f9ee3a51-1159-4788-b1c9-f2da0c825dcf,cash_dividends,TROW,74144T108,1.08,False,False,2021-12-30,2021-12-15,2021-12-16,2021-12-30,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
268ef0cc-0853-4df3-9b44-26808619f020,cash_dividends,TROW,74144T108,1.2,False,False,2022-03-30,2022-03-14,2022-03-15,2022-03-30,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
b26e8cc3-d585-4da0-9f82-af4e89d8f09a,cash_dividends,TROW,74144T108,1.2,False,False,2022-06-29,2022-06-14,2022-06-15,2022-06-29,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
f9cf9d95-0aa0-4dd0-bd38-2b0f93e4eaed,cash_dividends,TROW,74144T108,1.2,False,False,2022-09-29,2022-09-14,2022-09-15,2022-09-29,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
201a9e6e-7547-4a60-9545-be96b75d0375,cash_dividends,TROW,74144T108,1.2,False,False,2022-12-29,2022-12-15,2022-12-16,2022-12-29,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
8d7c9053-f3f4-46b7-ab27-f0263eec9690,cash_dividends,TROW,74144T108,1.22,False,False,2023-03-30,2023-03-14,2023-03-15,2023-03-30,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
382e334d-4e4a-4e08-ba44-4fd648c5bc34,cash_dividends,TROW,74144T108,1.22,False,False,2023-06-29,2023-06-14,2023-06-15,2023-06-29,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
b7ec8046-a25f-4053-9355-8cbd66ec4b82,cash_dividends,TROW,74144T108,1.22,False,False,2023-09-28,2023-09-14,2023-09-15,2023-09-28,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
abdc56bd-e29b-4d71-ab4a-188d505919d0,cash_dividends,TROW,74144T108,1.22,False,False,2023-12-29,2023-12-14,2023-12-15,2023-12-29,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
a96b9896-6c47-46df-85c0-360f6f8e352e,cash_dividends,TROW,74144T108,1.24,False,False,2024-03-28,2024-03-14,2024-03-15,2024-03-28,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
ed492ddf-2a16-48ea-b519-59131253b8f6,cash_dividends,TROW,74144T108,1.24,False,False,2024-06-27,2024-06-14,2024-06-14,2024-06-27,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
f9e09c72-43f9-4610-8c86-4cb50d18d04c,cash_dividends,TROW,74144T108,1.24,False,False,2024-09-27,2024-09-13,2024-09-13,2024-09-27,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
0e38382e-9a94-44ae-b231-2a77ac1b3ff3,cash_dividends,TROW,74144T108,1.24,False,False,2024-12-27,2024-12-13,2024-12-13,2024-12-27,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
8d8f0829-ae5f-4c85-824c-d7318a23cf6a,cash_dividends,TROW,74144T108,1.27,False,False,2025-03-28,2025-03-14,2025-03-14,2025-03-28,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
accb297a-06dd-4e01-9500-2ef1026ae661,cash_dividends,TROW,74144T108,1.27,False,False,2025-06-27,2025-06-13,2025-06-13,2025-06-27,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
d69aaea6-b1f8-4b18-a74a-79c997e89433,cash_dividends,TROW,74144T108,1.27,False,False,2025-09-29,2025-09-15,2025-09-15,2025-09-29,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
8df3a599-4b6a-4b31-81bd-64ed5385c4b1,cash_dividends,TROW,74144T108,1.27,False,False,2025-12-30,2025-12-15,2025-12-15,2025-12-30,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
733e74ad-bffb-446c-8826-06edb3cb6084,cash_dividends,TROW,74144T108,1.3,False,False,2026-03-30,2026-03-16,2026-03-16,2026-03-30,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2a2016ba-e403-4572-9c91-bc28f57eb917,cash_dividends,TROW,74144T108,1.3,False,False,2026-06-29,2026-06-15,2026-06-15,2026-06-29,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
9fc5253c-4b98-4fd3-9b80-0d5cd26700ad,cash_dividends,TROW,74144T108,1.3,False,False,2026-09-29,2026-09-15,2026-09-15,2026-09-29,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
92710407-524f-4034-a068-9a25f99640d6,forward_splits,SSNC,,,,,2016-06-27,2016-06-27,,,,,forward_splits,,,,,,,,,,,,2.0,1.0,,,,,,,
89d71fd6-5938-4c7e-9e36-e8318905938e,spin_offs,,,,,,2024-12-12,2022-02-02,2022-01-20,2022-02-01,,,spin_offs,,,,,,,,CEG,21037T109,,,0.33333,,2022-02-03,EXC,30161N101,1.0,,,
f2db46fa-d471-4b91-afbd-0a04942b1a41,cash_dividends,GROW,,0.0025,False,False,2016-01-07,2016-01-07,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
7caac7a9-edac-4bca-84f8-5f68671c3fa8,cash_dividends,GROW,,0.0025,False,False,2016-02-10,2016-02-10,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2ca48ab6-5b33-4f7c-b8eb-7446199857a2,cash_dividends,GROW,,0.0025,False,False,2016-03-10,2016-03-10,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
cfe86953-4a38-4c45-8967-21ee22b6ab61,cash_dividends,GROW,,0.0025,False,False,2016-04-07,2016-04-07,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
217f6839-85c7-4e02-9bed-87dc006e9872,cash_dividends,GROW,,0.0025,False,False,2016-05-12,2016-05-12,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2dcdeffb-f1e1-4b6e-a101-19aab920ecd5,cash_dividends,GROW,,0.0025,False,False,2016-06-09,2016-06-09,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
b71e741b-4881-4ad2-8490-e7727543a0f6,cash_dividends,GROW,,0.0025,False,False,2016-07-07,2016-07-07,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
7ef8a37f-7d66-44e8-85f6-f5f3147c24c9,cash_dividends,GROW,,0.0025,False,False,2016-08-11,2016-08-11,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
20865a33-d99d-4cb3-a0d7-3ab1636c5748,cash_dividends,GROW,,0.0025,False,False,2016-09-08,2016-09-08,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
82127f2f-7fba-4956-9250-5e1d0ad72026,cash_dividends,GROW,,0.0025,False,False,2016-10-05,2016-10-05,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
bf9b915b-46a6-4da0-a71e-4302ac0eb2cc,cash_dividends,GROW,,0.0025,False,False,2016-11-09,2016-11-09,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
54bb79c9-7220-4a8b-b74b-d67dcf026226,cash_dividends,GROW,,0.0025,False,False,2016-12-08,2016-12-08,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
9da5ed31-0734-4f21-a574-cb711a6508a9,cash_dividends,GROW,,0.0025,False,False,2017-01-12,2017-01-12,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
05ef8d68-c074-44a0-b110-657d4fa7e644,cash_dividends,GROW,,0.0025,False,False,2017-02-09,2017-02-09,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
f216484f-081a-4dee-956e-bead7dd376f8,cash_dividends,GROW,,0.0025,False,False,2017-03-09,2017-03-09,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
6e626abd-ecd9-4c3c-9846-0d57fee99971,cash_dividends,GROW,,0.0025,False,False,2017-04-06,2017-04-06,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
8f9941a8-e9e7-49ff-abd1-59f750092fe8,cash_dividends,GROW,,0.0025,False,False,2017-05-11,2017-05-11,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
26d1a174-27fd-4481-a124-ca52d05df5df,cash_dividends,GROW,,0.0025,False,False,2017-06-08,2017-06-08,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
acdfdf8c-a67d-4424-9beb-8a9b326b545b,cash_dividends,GROW,,0.0025,False,False,2017-07-13,2017-07-13,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
942b6a7a-007b-4b1a-82ca-0ca6d1c24aae,cash_dividends,GROW,,0.0025,False,False,2017-08-10,2017-08-10,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
cdf94547-dee4-4e30-a7af-dca7720bdf10,cash_dividends,GROW,,0.0025,False,False,2017-09-08,2017-09-08,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
a61c94f9-4571-4415-860d-8f342f323608,cash_dividends,GROW,,0.0025,False,False,2017-10-13,2017-10-13,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
eb730022-dbb1-4d52-8ccf-0e5c5453be0f,cash_dividends,GROW,,0.0025,False,False,2017-11-10,2017-11-10,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
25670109-ef7e-46e4-9309-0547c90e3892,cash_dividends,GROW,,0.0025,False,False,2017-12-11,2017-12-11,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
7f9e3685-63a3-4884-9749-4633c2df5d39,cash_dividends,GROW,,0.0025,False,False,2018-01-12,2018-01-12,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
652ba316-7cf1-4122-89a7-a766404e4428,cash_dividends,GROW,,0.0025,False,False,2018-02-09,2018-02-09,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
a8976aa8-fa9e-4c71-b871-1fcf48613b0b,cash_dividends,GROW,,0.0025,False,False,2018-03-09,2018-03-09,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
5c43d5da-a858-4cc9-a713-7b5b80af8d41,cash_dividends,GROW,,0.0025,False,False,2018-04-13,2018-04-13,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
1609a651-4461-459b-b492-7de4a24949a2,cash_dividends,GROW,,0.0025,False,False,2018-05-14,2018-05-14,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
f7e5be3c-2399-4f8c-a415-5fad30efc63b,cash_dividends,GROW,,0.0025,False,False,2018-06-08,2018-06-08,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
e491d120-b2ab-4692-8ae4-c81d64e2acaa,cash_dividends,GROW,,0.0025,False,False,2018-07-13,2018-07-13,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
b6d051d5-a7d5-422b-87fa-9a5a11ca1d25,cash_dividends,GROW,,0.0025,False,False,2018-08-10,2018-08-10,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
0b437db1-fb7c-4e16-b09c-634455a68ae6,cash_dividends,GROW,,0.0025,False,False,2018-09-07,2018-09-07,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
520ebbf3-6e3c-4d31-8d54-786976a427f8,cash_dividends,GROW,,0.0025,False,False,2018-10-12,2018-10-12,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
536f554a-6713-45ee-b26d-0102f5b076ec,cash_dividends,GROW,,0.0025,False,False,2018-11-08,2018-11-08,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
655c1742-bbc4-4e28-8dd9-2db7bed59b96,cash_dividends,GROW,,0.0025,False,False,2018-12-14,2018-12-14,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
caba013a-a282-4c1d-9d5a-90e13acdf542,cash_dividends,GROW,,0.0025,False,False,2019-01-11,2019-01-11,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
bf205c6c-7de2-4ab1-bdc7-42f79a6dba62,cash_dividends,GROW,,0.0025,False,False,2019-02-08,2019-02-08,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
31b235f6-b441-4db2-9e69-ed51c4b2f35e,cash_dividends,GROW,,0.0025,False,False,2019-03-08,2019-03-08,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
c9f99efb-b9aa-4303-87e5-dc9dd33d3079,cash_dividends,GROW,,0.0025,False,False,2019-04-12,2019-04-12,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
a7c5b9ae-e4d3-4431-84ac-60c163de10e1,cash_dividends,GROW,,0.0025,False,False,2019-05-10,2019-05-10,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
576eb2ba-81b9-465b-bbdd-35e4201bb28f,cash_dividends,GROW,,0.0025,False,False,2019-06-07,2019-06-07,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
0c45eeae-1450-47ce-9d07-66695a61a50b,cash_dividends,GROW,,0.0025,False,False,2019-07-12,2019-07-12,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
ee165c8a-ccfb-41aa-a3ef-8ac9724feefb,cash_dividends,GROW,,0.0025,False,False,2019-08-09,2019-08-09,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
ff5b9efa-9bbf-429c-b836-81021e7b63f8,cash_dividends,GROW,,0.0025,False,False,2019-09-13,2019-09-13,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2bb8e2a5-9cab-4f67-9b91-3cc67ce7a504,cash_dividends,GROW,,0.0025,False,False,2019-10-10,2019-10-10,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
8c2b0824-c424-48d0-8638-7b877ffda589,cash_dividends,GROW,,0.0025,False,False,2019-11-07,2019-11-07,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
32be5618-f596-42d2-af39-9e067ee82495,cash_dividends,GROW,,0.0025,False,False,2019-12-06,2019-12-06,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
d6be947d-c698-48e4-ad75-6dc6a0ee17a0,cash_dividends,GROW,,0.0025,False,False,2020-01-10,2020-01-10,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
10be259b-0128-42a1-8051-a06c0fea367a,cash_dividends,GROW,,0.0025,False,False,2020-02-07,2020-02-07,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
55d77f0f-dadf-4c99-bf0c-b1a21c0a2896,cash_dividends,GROW,,0.0025,False,False,2020-03-13,2020-03-13,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
998bfeb0-a83e-498e-ba6d-d988971136b4,cash_dividends,GROW,902952100,0.0025,False,False,2020-04-27,2020-04-09,2020-04-13,2020-04-27,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
79ab5da0-52c0-4a14-b23a-b7ec79dd193f,cash_dividends,GROW,902952100,0.0025,False,False,2020-05-26,2020-05-08,2020-05-11,2020-05-26,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
974de58e-0267-41f4-9fe7-4e55888ed5bf,cash_dividends,GROW,902952100,0.0025,False,False,2020-06-29,2020-06-12,2020-06-15,2020-06-29,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
6ca7070c-6009-4cad-842e-3338418fbfe8,cash_dividends,GROW,902952100,0.0025,False,False,2020-07-27,2020-07-10,2020-07-13,2020-07-27,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
69d26ac4-ede0-4197-838f-324c5f08dd98,cash_dividends,GROW,902952100,0.0025,False,False,2020-08-31,2020-08-14,2020-08-17,2020-08-31,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
56ef702a-c1c3-4351-9e27-425326b8220e,cash_dividends,GROW,902952100,0.0025,False,False,2020-09-28,2020-09-11,2020-09-14,2020-09-28,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
6d421ea5-b5ca-4154-9d68-02ed11cd5dfa,cash_dividends,GROW,902952100,0.0025,False,False,2020-10-26,2020-10-08,2020-10-12,2020-10-26,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
5fed3586-4c50-4b26-91a7-64a4d73b8130,cash_dividends,GROW,902952100,0.0025,False,False,2020-11-30,2020-11-13,2020-11-16,2020-11-30,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
63c4bf4b-b120-46bf-856e-6a58e8f14dd2,cash_dividends,GROW,902952100,0.0025,False,False,2020-12-28,2020-12-11,2020-12-14,2020-12-28,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
ab49a553-0744-44b9-a7a3-2b6e482be884,cash_dividends,GROW,902952100,0.0025,False,False,2021-01-25,2021-01-08,2021-01-11,2021-01-25,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
e9d5b314-d559-4787-9696-a54aa429a35d,cash_dividends,GROW,902952100,0.0025,False,False,2021-02-26,2021-02-12,2021-02-16,2021-02-26,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
a6adb3cc-e384-4621-86ed-52bbc98c89a2,cash_dividends,GROW,902952100,0.005,False,False,2021-03-29,2021-03-12,2021-03-15,2021-03-29,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
74467dbd-0781-4518-a519-2474791da95f,cash_dividends,GROW,902952100,0.005,False,False,2021-04-26,2021-04-09,2021-04-12,2021-04-26,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
296cb04d-659b-4afd-a381-190084a7e975,cash_dividends,GROW,902952100,0.005,False,False,2021-05-24,2021-05-07,2021-05-10,2021-05-24,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
ce29f08e-7d9b-40ea-bed3-ffe3d22d5d79,cash_dividends,GROW,902952100,0.005,False,False,2021-06-28,2021-06-11,2021-06-14,2021-06-28,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
9ffed5a2-717c-4fc6-83a7-cd041e6b006b,cash_dividends,GROW,902952100,0.005,False,False,2021-07-26,2021-07-09,2021-07-12,2021-07-26,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
f696023d-4727-42c5-b34f-2a42f6768126,cash_dividends,GROW,902952100,0.005,False,False,2021-08-30,2021-08-13,2021-08-16,2021-08-30,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
00b0e7df-8b83-4f0e-af8d-929a5620064e,cash_dividends,GROW,902952100,0.005,False,False,2021-09-27,2021-09-10,2021-09-13,2021-09-27,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
5e08ca50-7257-42da-b6f9-7ce6a5232bb3,cash_dividends,GROW,902952100,0.0075,False,False,2021-10-25,2021-10-07,2021-10-11,2021-10-25,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
0c1d9cd9-8b3f-4259-b929-a8598cb3c811,cash_dividends,GROW,902952100,0.0075,False,False,2021-11-29,2021-11-12,2021-11-15,2021-11-29,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
32be8025-1ea9-4876-a61d-93398fd9cf0d,cash_dividends,GROW,902952100,0.0075,False,False,2021-12-27,2021-12-10,2021-12-13,2021-12-27,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
74f96a78-277c-46e2-86f8-e593ff25f7a0,cash_dividends,GROW,902952100,0.0075,False,False,2022-01-24,2022-01-07,2022-01-10,2022-01-24,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
4ae4f05d-fc76-4734-9007-e64bf8529211,cash_dividends,GROW,902952100,0.0075,False,False,2022-02-28,2022-02-11,2022-02-14,2022-02-28,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
93d1ca90-31d3-4778-a911-a4634f6c86cd,cash_dividends,GROW,902952100,0.0075,False,False,2022-03-28,2022-03-11,2022-03-14,2022-03-28,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
11b185d0-3a7f-4acd-a62f-6c330b5c7823,cash_dividends,GROW,902952100,0.0075,False,False,2022-04-25,2022-04-08,2022-04-11,2022-04-25,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2147f54c-d566-4ef2-8ce3-3f2ede223341,cash_dividends,GROW,902952100,0.0075,False,False,2022-05-23,2022-05-06,2022-05-09,2022-05-23,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
9ace8ee3-9b94-487e-bcf9-442a68f49182,cash_dividends,GROW,902952100,0.0075,False,False,2022-06-27,2022-06-10,2022-06-13,2022-06-27,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
c214c914-4417-40af-a9e0-5344a052dccc,cash_dividends,GROW,902952100,0.0075,False,False,2022-07-25,2022-07-08,2022-07-11,2022-07-25,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
cff999f3-2b04-4fe4-9a0d-ad1d2e1181a6,cash_dividends,GROW,902952100,0.0075,False,False,2022-08-22,2022-08-05,2022-08-08,2022-08-22,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
bf6bd261-4bb7-45de-b29d-f060fa30daf6,cash_dividends,GROW,902952100,0.0075,False,False,2022-09-26,2022-09-09,2022-09-12,2022-09-26,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
06533a8a-a71f-4f61-bde7-58662e6e6857,cash_dividends,GROW,902952100,0.0075,False,False,2022-10-31,2022-10-14,2022-10-17,2022-10-31,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
a9cec8a4-4308-49eb-a923-08fe4b005bac,cash_dividends,GROW,902952100,0.0075,False,False,2022-11-28,2022-11-10,2022-11-14,2022-11-28,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
ab8985b5-062d-4a83-bb48-83dbfaa1b6af,cash_dividends,GROW,902952100,0.0075,False,False,2022-12-27,2022-12-09,2022-12-12,2022-12-27,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
615fe9a5-4335-4467-8c96-4c4c6b914a11,cash_dividends,GROW,902952100,0.0075,False,False,2023-01-23,2023-01-06,2023-01-09,2023-01-23,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
971b7389-1645-4b22-88da-dfe93849029c,cash_dividends,GROW,902952100,0.0075,False,False,2023-02-27,2023-02-10,2023-02-13,2023-02-27,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
b1a4cce0-d4ac-43d7-bfc4-243d80db4931,cash_dividends,GROW,902952100,0.0075,False,False,2023-03-27,2023-03-10,2023-03-13,2023-03-27,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
678d4e91-3d90-46c2-8e70-1d8a1f376112,cash_dividends,GROW,902952100,0.0075,False,False,2023-04-24,2023-04-06,2023-04-10,2023-04-24,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
85f9e13f-1b50-4325-85c9-85ae45c3c3fc,cash_dividends,GROW,902952100,0.0075,False,False,2023-05-22,2023-05-05,2023-05-08,2023-05-22,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
869f2944-1208-4fc1-a4b8-05026ad5100a,cash_dividends,GROW,902952100,0.0075,False,False,2023-06-26,2023-06-09,2023-06-12,2023-06-26,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
c88a39cf-0746-46d7-83e4-a870746767ba,cash_dividends,GROW,902952100,0.0075,False,False,2023-07-24,2023-07-07,2023-07-10,2023-07-24,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
8180be50-7d5d-452d-83d5-3072d155dcf2,cash_dividends,GROW,902952100,0.0075,False,False,2023-08-28,2023-08-11,2023-08-14,2023-08-28,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
c8006cfe-c114-4e88-8e1e-3a08d2c78d0b,cash_dividends,GROW,902952100,0.0075,False,False,2023-09-25,2023-09-08,2023-09-11,2023-09-25,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
de0a3cab-af93-4956-8b2e-e26d65e96eb8,cash_dividends,GROW,902952100,0.0075,False,False,2023-10-23,2023-10-05,2023-10-09,2023-10-23,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
d5c9b38e-517b-4a4d-b0c3-369b4ed55dfa,cash_dividends,GROW,902952100,0.0075,False,False,2023-11-27,2023-11-10,2023-11-13,2023-11-27,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2497dcbb-88d1-4d94-a06d-bb61378df7cd,cash_dividends,GROW,902952100,0.0075,False,False,2023-12-26,2023-12-08,2023-12-11,2023-12-26,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
a9d7a734-1d3d-4b99-8922-b4b365183d94,cash_dividends,GROW,902952100,0.0075,False,False,2024-01-22,2024-01-05,2024-01-08,2024-01-22,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
9f4d1561-fcd6-451d-bbef-c1702b623806,cash_dividends,GROW,902952100,0.0075,False,False,2024-02-26,2024-02-09,2024-02-12,2024-02-26,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
ffe71ff0-e62b-4073-a59f-c1b4c2239511,cash_dividends,GROW,902952100,0.0075,False,False,2024-03-25,2024-03-08,2024-03-11,2024-03-25,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
db22e311-f2f1-4399-9122-b77d32b42166,cash_dividends,GROW,902952100,0.0075,False,False,2024-04-22,2024-04-05,2024-04-08,2024-04-22,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
d2aa2168-3859-4593-bd1b-a6b0c56a8eb0,cash_dividends,GROW,902952100,0.0075,False,False,2024-05-20,2024-05-03,2024-05-06,2024-05-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
b74fc413-0904-4857-896f-09ecc453ceb0,cash_dividends,GROW,902952100,0.0075,False,False,2024-06-24,2024-06-10,2024-06-10,2024-06-24,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
a4adb0b9-9f1e-4d11-803f-180489aca147,cash_dividends,GROW,902952100,0.0075,False,False,2024-07-29,2024-07-15,2024-07-15,2024-07-29,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
c1da1e58-4c88-409d-bea4-185fabbbac90,cash_dividends,GROW,902952100,0.0075,False,False,2024-08-26,2024-08-12,2024-08-12,2024-08-26,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
e6485544-a58b-4927-8a37-3cb67eaead5b,cash_dividends,GROW,902952100,0.0075,False,False,2024-09-30,2024-09-16,2024-09-16,2024-09-30,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
ea46e572-36a1-4784-aa13-6b82b767611f,cash_dividends,GROW,902952100,0.0075,False,False,2024-10-28,2024-10-11,2024-10-14,2024-10-28,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2ca219bc-6159-42c7-8636-682f8d90786e,cash_dividends,GROW,902952100,0.0075,False,False,2024-11-25,2024-11-08,2024-11-11,2024-11-25,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
e7eb3fe7-4fcf-479c-b5f4-30f3cd8c690b,cash_dividends,GROW,902952100,0.0075,False,False,2024-12-30,2024-12-16,2024-12-16,2024-12-30,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
dccf97f4-677a-44e5-8ffb-0720e42888db,cash_dividends,GROW,902952100,0.0075,False,False,2025-01-27,2025-01-13,2025-01-13,2025-01-27,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
eca23903-80ff-47e3-8949-70699d220600,cash_dividends,GROW,902952100,0.0075,False,False,2025-02-24,2025-02-10,2025-02-10,2025-02-24,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
6754ead0-4c82-4035-905b-5be59ba93bd2,cash_dividends,GROW,902952100,0.0075,False,False,2025-03-31,2025-03-17,2025-03-17,2025-03-31,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
79ef10eb-eca0-49a4-8205-f7678219fe8d,cash_dividends,GROW,902952100,0.0075,False,False,2025-04-28,2025-04-14,2025-04-14,2025-04-28,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
af203e56-7d44-4fd1-a44b-f57f98fba529,cash_dividends,GROW,902952100,0.0075,False,False,2025-05-27,2025-05-12,2025-05-12,2025-05-27,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
849098b8-45e3-4fa9-90c7-9fdcfd3559f4,cash_dividends,GROW,902952100,0.0075,False,False,2025-06-30,2025-06-16,2025-06-16,2025-06-30,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
e5c166fe-0452-4ee6-af47-129639329bcc,cash_dividends,GROW,902952100,0.0075,False,False,2025-07-28,2025-07-14,2025-07-14,2025-07-28,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
19138db1-7b3b-4b96-8edd-c2973cf32b1c,cash_dividends,GROW,902952100,0.0075,False,False,2025-08-25,2025-08-11,2025-08-11,2025-08-25,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
ce1a8c2d-acbc-479b-93d9-7ac21372eb16,cash_dividends,GROW,902952100,0.0075,False,False,2025-09-29,2025-09-15,2025-09-15,2025-09-29,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
cebf1307-33b2-4a54-a58e-63cc0c27194f,cash_dividends,GROW,902952100,0.0075,False,False,2025-10-27,2025-10-14,2025-10-14,2025-10-27,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2319609d-665a-40e9-8251-e6f635e13294,cash_dividends,GROW,902952100,0.0075,False,False,2025-11-24,2025-11-10,2025-11-10,2025-11-24,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
f818ec23-bbe6-4ab2-882b-3f3ce8eb5583,cash_dividends,GROW,902952100,0.0075,False,False,2025-12-29,2025-12-15,2025-12-15,2025-12-29,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
0ca70e70-b819-4fa9-91fd-9be63015813f,cash_dividends,GROW,902952100,0.0075,False,False,2026-01-26,2026-01-12,2026-01-12,2026-01-26,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
3d8b7815-4738-4774-8342-09a9e145b70c,cash_dividends,GROW,902952100,0.0075,False,False,2026-02-23,2026-02-09,2026-02-09,2026-02-23,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
4a4ecf8a-8084-47fe-b68e-2992eaa6b2de,cash_dividends,GROW,902952100,0.0075,False,False,2026-03-30,2026-03-16,2026-03-16,2026-03-30,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
ad8f7d67-03f2-40a4-8d6b-1daeaeee87d7,cash_dividends,GROW,902952100,0.0075,False,False,2026-04-27,2026-04-13,2026-04-13,2026-04-27,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
554b2a03-bb73-49fd-9b01-7081fdbeaa40,cash_dividends,GROW,902952100,0.0075,False,False,2026-05-26,2026-05-11,2026-05-11,2026-05-26,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
aa95bcdb-c07f-4d73-967a-e22a7b899c7c,cash_dividends,GROW,902952100,0.0075,False,False,2026-06-29,2026-06-15,2026-06-15,2026-06-29,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
6f631e07-a455-46ea-979e-e925b423a7c2,cash_dividends,GROW,902952100,0.0075,False,False,2026-07-27,2026-07-13,2026-07-13,2026-07-27,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2780a3b3-e3a4-4ff7-82ad-045596023723,cash_dividends,GROW,902952100,0.0075,False,False,2026-08-31,2026-08-17,2026-08-17,2026-08-31,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
08ee5681-6e4f-48f6-af7c-da7f1fdb1bef,cash_dividends,GROW,902952100,0.0075,False,False,2026-09-28,2026-09-14,2026-09-14,2026-09-28,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
5d344315-aef2-4a65-9a9d-9745281f9fe9,cash_dividends,JAKK,47012E403,0.25,False,False,2025-03-31,2025-03-03,2025-03-03,2025-03-31,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
0a221b66-dbe4-4a9c-aabf-7987bc6ede63,cash_dividends,JAKK,47012E403,0.25,False,False,2025-06-27,2025-05-30,2025-05-30,2025-06-27,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
3d21f1ee-9ba5-412d-8b65-1fb770a09b29,cash_dividends,JAKK,47012E403,0.25,False,False,2025-09-30,2025-08-29,2025-08-29,2025-09-30,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
dc1435fd-c01d-464f-b978-f65aa911c997,cash_dividends,JAKK,47012E403,0.25,False,False,2025-12-29,2025-11-28,2025-11-28,2025-12-29,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
9543c845-491b-4d0a-be61-cb88bfb33c5d,cash_dividends,JAKK,47012E403,0.25,False,False,2026-03-30,2026-02-27,2026-02-27,2026-03-30,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
a28fd3d5-a661-4e80-b154-8f67f2e16b5b,cash_dividends,JAKK,47012E403,0.25,False,False,2026-06-29,2026-05-29,2026-05-29,2026-06-29,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
23f25015-1590-42c1-8091-2989ff6848e8,cash_dividends,JAKK,47012E403,0.25,False,False,2026-09-28,2026-08-28,2026-08-28,2026-09-28,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
d0b6d11d-e5e8-483d-8548-3839a8070acb,name_changes,,,,,,2021-01-20,,,,,,name_changes,,,,,,MGEN,92790C104,VRDN,92790C104,,,,,,,,,,,
44a35335-144e-4285-9d18-cafd0cbc955f,name_changes,,,,,,2023-12-19,,,,,,name_changes,,,,,,NLTX,64049K203,NGNE,64135M105,,,,,,,,,,,
1178129a-bb43-4cd8-a668-f90b7970366a,reverse_splits,JAKK,,,,,2020-07-10,2020-07-10,2020-07-10,2020-07-10,,,reverse_splits,,,,,,,47012E106,,47012E403,,,1.0,10.0,,,,,,,
77345ef8-bc1f-4520-b2a2-b4dc164e85b4,cash_dividends,CHMG,,0.26,False,False,2016-03-16,2016-03-16,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
36443fe3-2b5c-4dc8-bf0a-41e9607d135c,cash_dividends,CHMG,,0.26,False,False,2016-06-15,2016-06-15,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
4d89585a-d129-4b1a-ba33-f3f2b473e6e1,cash_dividends,CHMG,,0.26,False,False,2016-09-15,2016-09-15,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
1c573075-7472-4a13-847a-a5f72e0f09b6,cash_dividends,CHMG,,0.26,False,False,2016-12-16,2016-12-16,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
adda631c-178c-44ea-b768-a72343cea315,cash_dividends,CHMG,,0.26,False,False,2017-03-16,2017-03-16,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
69d44ddb-34d0-4a18-b5c9-6ab3ecf3cb0f,cash_dividends,CHMG,,0.26,False,False,2017-06-15,2017-06-15,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
15938e08-95e4-4859-818c-05b4ae3d612d,cash_dividends,CHMG,,0.26,False,False,2017-09-15,2017-09-15,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
03fe46a5-3fda-4e39-891e-0278abbcd605,cash_dividends,CHMG,,0.26,False,False,2017-12-18,2017-12-18,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
fd3a8c49-aabb-4664-ae77-5334023b3b79,cash_dividends,CHMG,,0.26,False,False,2018-03-16,2018-03-16,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
7904be9c-d111-4054-8ad2-4a63a6e3a359,cash_dividends,CHMG,,0.26,False,False,2018-06-15,2018-06-15,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
ee0d1e09-1ec3-4487-b509-cb26156e28d2,cash_dividends,CHMG,,0.26,False,False,2018-09-14,2018-09-14,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
077899aa-e733-48f2-a8bf-145743b935c9,cash_dividends,CHMG,,0.26,False,False,2018-12-18,2018-12-18,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
f1ae30ca-804c-4d69-9383-ccba17226e5e,cash_dividends,CHMG,,0.26,False,False,2019-03-15,2019-03-15,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
b1d04ce6-7518-4b98-82ef-47650dbbaaca,cash_dividends,CHMG,,0.26,False,False,2019-06-14,2019-06-14,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
66725433-be47-47c4-934c-6bd70b199694,cash_dividends,CHMG,,0.26,False,False,2019-09-16,2019-09-16,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
4ffe76e0-3ff5-4b69-8f3c-a662e5afa1ff,cash_dividends,CHMG,,0.26,False,False,2019-12-20,2019-12-20,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
86d9e931-d6b0-4140-b819-f738f2f4dcdf,cash_dividends,CHMG,164024101,0.26,False,False,2020-04-01,2020-03-17,2020-03-18,2020-04-01,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
0c75a7d0-17b5-451d-a181-bf2e78ba7024,cash_dividends,CHMG,164024101,0.26,False,False,2020-07-01,2020-06-16,2020-06-17,2020-07-01,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
c87d3810-59b8-4933-b2a3-506bb0112959,cash_dividends,CHMG,164024101,0.26,False,False,2020-10-01,2020-09-16,2020-09-17,2020-10-01,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
1e7ba56d-c418-4ede-8c47-1f73099b8668,cash_dividends,CHMG,164024101,0.26,False,False,2021-01-04,2020-12-18,2020-12-21,2021-01-04,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
134ad6a1-cff4-41ac-8de3-566750d903f9,cash_dividends,CHMG,164024101,0.26,False,False,2021-04-01,2021-03-17,2021-03-18,2021-04-01,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
3c5cbc83-95c6-41f9-85dd-a67a2937d17b,cash_dividends,CHMG,164024101,0.31,False,False,2021-07-01,2021-06-16,2021-06-17,2021-07-01,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
268547c9-6e4c-47a6-b322-81841ac46df6,cash_dividends,CHMG,164024101,0.31,False,False,2021-10-01,2021-09-16,2021-09-17,2021-10-01,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
9010d6e6-3d13-4444-afdc-5915aa926c39,cash_dividends,CHMG,164024101,0.31,False,False,2022-01-03,2021-12-17,2021-12-20,2022-01-03,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
d06b090a-01f1-459a-9734-0baf7c9fc71c,cash_dividends,CHMG,164024101,0.31,False,False,2022-04-01,2022-03-17,2022-03-18,2022-04-01,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
327a3cbb-b19a-49de-96f6-897a0a54d953,cash_dividends,CHMG,164024101,0.31,False,False,2022-07-01,2022-06-16,2022-06-17,2022-07-01,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
74d1b5e7-5660-48d2-93fb-04a98d3ae366,cash_dividends,CHMG,164024101,0.31,False,False,2022-10-03,2022-09-16,2022-09-19,2022-10-03,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
3d82f1aa-e7c6-4628-93ac-150745a0b911,cash_dividends,CHMG,164024101,0.31,False,False,2023-01-03,2022-12-19,2022-12-20,2023-01-03,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
9cb82ac7-8f35-4e3c-9ca2-7a3bba50daab,cash_dividends,CHMG,164024101,0.31,False,False,2023-04-03,2023-03-17,2023-03-20,2023-04-03,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
44d74221-fa5a-463c-820e-8f86546889ac,cash_dividends,CHMG,164024101,0.31,False,False,2023-07-03,2023-06-16,2023-06-20,2023-07-03,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
27abaf3d-8ee1-4503-bdeb-f748066e54f0,cash_dividends,CHMG,164024101,0.31,False,False,2023-10-02,2023-09-15,2023-09-18,2023-10-02,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
a3276470-5a2e-43b4-82a6-b32616263029,cash_dividends,CHMG,164024101,0.31,False,False,2024-01-02,2023-12-18,2023-12-19,2024-01-02,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
4f48db15-7f8e-4de3-a94d-f346d9716ee6,cash_dividends,CHMG,164024101,0.31,False,False,2024-04-01,2024-03-15,2024-03-18,2024-04-01,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
c7ef83bd-c72a-4772-87e3-595f59e667a3,cash_dividends,CHMG,164024101,0.31,False,False,2024-07-01,2024-06-17,2024-06-17,2024-07-01,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
c926e2fd-b9b4-45ef-b399-e9e4d897b665,cash_dividends,CHMG,164024101,0.31,False,False,2024-10-01,2024-09-19,2024-09-19,2024-10-01,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
5fb8f935-df63-4ef4-87c2-8e0b63b33995,cash_dividends,CHMG,164024101,0.31,False,False,2025-01-02,2024-12-19,2024-12-19,2025-01-02,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
60168cd4-7e63-4594-a371-f8632568d102,cash_dividends,CHMG,164024101,0.32,False,False,2025-04-01,2025-03-18,2025-03-18,2025-04-01,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
4c4b9cfc-1497-46cb-9d36-86b38e1d2610,cash_dividends,CHMG,164024101,0.32,False,False,2025-07-01,2025-06-17,2025-06-17,2025-07-01,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
947155ef-91da-4b62-9022-5320e702e2b1,cash_dividends,CHMG,164024101,0.34,False,False,2025-10-01,2025-09-17,2025-09-17,2025-10-01,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
be80adf4-fb25-4b32-820e-a269b6098292,cash_dividends,CHMG,164024101,0.34,False,False,2026-01-02,2025-12-19,2025-12-19,2026-01-02,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
80c3a1ba-a391-473f-911e-5656f44399da,cash_dividends,CHMG,164024101,0.34,False,False,2026-04-01,2026-03-18,2026-03-18,2026-04-01,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
c95953c0-68d3-4c37-920f-3aa7c6af7ea2,cash_dividends,CHMG,164024101,0.34,False,False,2026-07-01,2026-06-17,2026-06-17,2026-07-01,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
675fa8db-1a7a-4efb-88f0-2382556e63ec,cash_dividends,CHMG,164024101,0.36,False,False,2026-10-01,2026-09-17,2026-09-17,2026-10-01,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
ab7a430d-b238-4ec8-9b3a-4fe0a40c06fa,cash_dividends,CZWI,,0.12,False,False,2016-03-09,2016-03-09,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
bda78185-107a-4bb5-b05e-3846d2716ff9,cash_dividends,CZWI,,0.16,False,False,2017-03-07,2017-03-07,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
e29d384f-f8b5-4701-8ece-75b8631c0955,cash_dividends,CZWI,,0.2,False,False,2018-02-08,2018-02-08,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
be308e96-bc9e-4379-867e-5eabff60009a,cash_dividends,CZWI,,0.2,False,False,2019-02-07,2019-02-07,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
5e601d3a-860a-41e4-a34f-49d7f54d61bb,cash_dividends,CZWI,,0.21,False,False,2020-02-04,2020-02-04,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
29b18a83-bb00-4d3e-bd17-3a040cb91434,cash_dividends,CZWI,174903104,0.23,False,False,2021-02-25,2021-02-10,2021-02-11,2021-02-25,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
65468031-aa56-43e8-800f-3ff52b1ef763,cash_dividends,CZWI,174903104,0.26,False,False,2022-02-28,2022-02-11,2022-02-14,2022-02-28,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
dab54388-b691-4f0c-bec7-b0db0a8203a7,cash_dividends,CZWI,174903104,0.29,False,False,2023-02-17,2023-02-02,2023-02-03,2023-02-17,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
8df6c150-4f3c-41f9-830b-05bc06941e2e,cash_dividends,CZWI,174903104,0.32,False,False,2024-02-23,2024-02-08,2024-02-09,2024-02-23,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
e1086e85-524b-481a-a3d4-88a8f6cdb1ba,cash_dividends,CZWI,174903104,0.36,False,False,2025-02-21,2025-02-07,2025-02-07,2025-02-21,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
465b8bc3-96b6-4cce-8382-c334c223ce0b,cash_dividends,CZWI,174903104,0.105,False,False,2026-02-20,2026-02-06,2026-02-06,2026-02-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
1b683ef3-d6ec-4ca4-a8f1-2f4d65b4f3ed,cash_dividends,CZWI,174903104,0.105,False,False,2026-05-22,2026-05-08,2026-05-08,2026-05-22,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
81e9d070-6447-42cb-a4af-1ee595275025,cash_dividends,CZWI,174903104,0.105,False,False,2026-08-21,2026-08-07,2026-08-07,2026-08-21,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
3a5c88d1-c46b-4f71-b66d-6db9637d0d6d,cash_dividends,GABC,,0.18,False,False,2016-01-27,2016-01-27,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
391cefc0-276c-478c-a5d5-bb73d17425d8,cash_dividends,GABC,,0.18,False,False,2016-05-06,2016-05-06,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
8c1fb4c9-112b-436e-bea8-aea02222fe0a,cash_dividends,GABC,,0.18,False,False,2016-08-08,2016-08-08,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
7d91de31-2329-4702-96b7-0f1ef74d46e0,cash_dividends,GABC,,0.18,False,False,2016-11-08,2016-11-08,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
3ad77aef-9d59-4fe4-8858-2bf970a9c8ca,cash_dividends,GABC,,0.19,False,False,2017-02-08,2017-02-08,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
1e56e6fb-4471-4274-87ef-c910251e0eb6,cash_dividends,GABC,,0.13,False,False,2017-05-08,2017-05-08,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
bef9e9cd-3ae9-4207-b531-0bba93f807e4,cash_dividends,GABC,,0.13,False,False,2017-08-08,2017-08-08,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2768879e-c89f-4fb0-8243-3d29ec4690f1,cash_dividends,GABC,,0.13,False,False,2017-11-09,2017-11-09,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
86f09828-be58-4005-bc0b-1ab88a0b8983,cash_dividends,GABC,,0.15,False,False,2018-02-08,2018-02-08,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
1b81788d-94bb-4dc0-99cc-aeb81414a3db,cash_dividends,GABC,,0.15,False,False,2018-05-09,2018-05-09,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
e4e875f9-b205-41c9-bdd5-98240a44d773,cash_dividends,GABC,,0.15,False,False,2018-08-09,2018-08-09,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
ef7a9d83-efa5-4fec-91a5-15fe9034caec,cash_dividends,GABC,,0.15,False,False,2018-11-08,2018-11-08,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
b4b55d2b-5d91-4b2b-9659-a2ad5262f44d,cash_dividends,GABC,,0.17,False,False,2019-02-07,2019-02-07,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
f3aaf79b-c9d4-47a0-9693-9f050f8c7ab5,cash_dividends,GABC,,0.17,False,False,2019-05-09,2019-05-09,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
15b8f7a1-7379-487f-a552-861890cad60e,cash_dividends,GABC,,0.17,False,False,2019-08-08,2019-08-08,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
bf750bfe-3e4f-4646-91c4-9ad536f33975,cash_dividends,GABC,,0.17,False,False,2019-11-07,2019-11-07,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
8f5322ed-5e4e-4572-9f74-667e5988ca5a,cash_dividends,GABC,,0.19,False,False,2020-02-07,2020-02-07,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
29ebee0d-f18b-4665-aaac-dad06dd274bb,cash_dividends,GABC,373865104,0.19,False,False,2020-05-20,2020-05-07,2020-05-10,2020-05-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2c689c9f-0059-4412-a117-9833bdf67e11,cash_dividends,GABC,373865104,0.19,False,False,2020-08-20,2020-08-07,2020-08-10,2020-08-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
37e943ee-2b9d-48b8-bc1a-d70dc66c0e5f,cash_dividends,GABC,373865104,0.19,False,False,2020-11-20,2020-11-09,2020-11-10,2020-11-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
5b660a87-372b-435b-a75f-3f2e4559ed2f,cash_dividends,GABC,373865104,0.21,False,False,2021-02-20,2021-02-09,2021-02-10,2021-02-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
f79fabaa-c2d4-4070-90d5-f917022270ac,cash_dividends,GABC,373865104,0.21,False,False,2021-05-20,2021-05-07,2021-05-10,2021-05-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
9eba537c-af8e-4883-afcc-4e2aa8f37ccb,cash_dividends,GABC,373865104,0.21,False,False,2021-08-20,2021-08-09,2021-08-10,2021-08-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
a71829cc-8dd5-4696-89c5-3f3675341d93,cash_dividends,GABC,373865104,0.21,False,False,2021-11-20,2021-11-09,2021-11-10,2021-11-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
a8845287-9437-4eef-b98a-0b700e09e6cd,cash_dividends,GABC,373865104,0.23,False,False,2022-02-20,2022-02-09,2022-02-10,2022-02-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
131d466d-a2a9-40c2-880e-66aded3b652d,cash_dividends,GABC,373865104,0.23,False,False,2022-05-20,2022-05-09,2022-05-10,2022-05-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
29fb3b6d-3813-4f63-9321-054997cd93ef,cash_dividends,GABC,373865104,0.23,False,False,2022-08-20,2022-08-09,2022-08-10,2022-08-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
3a0b5486-b335-49d1-b220-2e6530251a1a,cash_dividends,GABC,373865104,0.23,False,False,2022-11-20,2022-11-09,2022-11-10,2022-11-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
a17d397a-a1f8-4671-9c16-d283cfcc2bf8,cash_dividends,GABC,373865104,0.25,False,False,2023-02-20,2023-02-09,2023-02-10,2023-02-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
822891fe-2b0b-4814-917e-1c468982264a,cash_dividends,GABC,373865104,0.25,False,False,2023-05-20,2023-05-09,2023-05-10,2023-05-22,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
00bd3f6d-a537-48da-83b5-d9258d4c99f9,cash_dividends,GABC,373865104,0.25,False,False,2023-08-20,2023-08-09,2023-08-10,2023-08-21,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
04902d08-b38b-46ae-ac8f-3023b252886f,cash_dividends,GABC,373865104,0.25,False,False,2023-11-20,2023-11-09,2023-11-10,2023-11-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
889cfd0c-4b29-4e8b-8173-316044df28c0,cash_dividends,GABC,373865104,0.27,False,False,2024-02-20,2024-02-08,2024-02-10,2024-02-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
eacb3a58-2711-4e3b-ac17-ec76b273510a,cash_dividends,GABC,373865104,0.27,False,False,2024-05-20,2024-05-09,2024-05-10,2024-05-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
dda872c5-414a-4bde-8879-4ef0e99ae832,cash_dividends,GABC,373865104,0.27,False,False,2024-08-20,2024-08-09,2024-08-09,2024-08-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
c8a954f3-91de-4124-a8cf-22af83148171,cash_dividends,GABC,373865104,0.27,False,False,2024-11-20,2024-11-08,2024-11-08,2024-11-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
a474cc9b-c954-4bca-a5d7-7c8c43a2b1d7,cash_dividends,GABC,373865104,0.29,False,False,2025-02-20,2025-02-10,2025-02-10,2025-02-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
fd1a9f4d-eb7b-400e-b695-e4db36530fe3,cash_dividends,GABC,373865104,0.29,False,False,2025-05-20,2025-05-09,2025-05-09,2025-05-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
ca6567f1-9b28-442d-b7fe-b68aed4ee9bc,cash_dividends,GABC,373865104,0.29,False,False,2025-08-20,2025-08-08,2025-08-08,2025-08-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
f007f2dc-5e2e-4115-8f1d-a0cbe0bb9bb0,cash_dividends,GABC,373865104,0.29,False,False,2025-11-20,2025-11-10,2025-11-10,2025-11-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
8c044ee5-9505-43ca-8922-a4befb7dcd98,cash_dividends,GABC,373865104,0.31,False,False,2026-02-20,2026-02-10,2026-02-10,2026-02-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
a3ec2ccb-d2aa-4736-a521-bb7d53853af8,cash_dividends,GABC,373865104,0.31,False,False,2026-05-20,2026-05-08,2026-05-08,2026-05-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
56a2e2f7-7967-439f-9be3-0cf73ade93da,cash_dividends,GABC,373865104,0.31,False,False,2026-08-20,2026-08-10,2026-08-10,2026-08-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
1b0faff9-571a-4738-a011-6d1f806b9f55,cash_dividends,GBLI,,0.25,False,False,2018-03-20,2018-03-20,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
8f5692be-8210-41a2-9b77-ef8f54a6ad72,cash_dividends,GBLI,,0.25,False,False,2018-06-21,2018-06-21,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
35e56cdb-dd42-44ee-a8ef-d5e421a15350,cash_dividends,GBLI,,0.25,False,False,2018-09-26,2018-09-26,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
18366bb9-3473-497e-afb9-07f2b31daf2c,cash_dividends,GBLI,,0.25,False,False,2018-12-21,2018-12-21,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
38314610-e68b-45d6-a0b6-4b5673d9ba80,cash_dividends,GBLI,,0.25,False,False,2019-03-21,2019-03-21,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
7c87f494-d34e-4ef5-88dc-8d82d4fdeaec,cash_dividends,GBLI,,0.25,False,False,2019-06-20,2019-06-20,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
74826b65-88b6-43f4-9ad4-7f4b3a1ca91a,cash_dividends,GBLI,,0.25,False,False,2019-09-25,2019-09-25,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
48af0456-42a0-4e97-8546-ff8f0a7d4626,cash_dividends,GBLI,,0.25,False,False,2019-12-23,2019-12-23,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
43738446-aa41-4ff4-bb8c-ae227dbc9234,cash_dividends,GBLI,,0.25,False,False,2020-03-23,2020-03-23,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
b1c8b1f5-1711-4b03-9829-028dfb4158ce,cash_dividends,GBLI,G3933F105,0.25,False,True,2020-06-30,2020-06-22,2020-06-23,2020-06-30,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
491fb59d-3d7e-4771-b786-b5513f66d9d3,cash_dividends,GBLI,37959R103,0.012622,False,False,2020-09-30,2020-09-24,2020-09-25,2020-09-30,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
78367503-4713-4848-90ce-2a4f390309a2,cash_dividends,GBLI,37959R103,0.237378,False,False,2020-09-30,2020-09-24,2020-09-25,2020-09-30,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
07b9c624-617c-4581-862b-083daae46e21,cash_dividends,GBLI,37959R103,0.235664,False,False,2020-12-31,2020-12-23,2020-12-24,2020-12-31,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
9e637dda-c45e-4bb1-a30b-4b18d49747cf,cash_dividends,GBLI,37959R103,0.014336,False,False,2020-12-31,2020-12-23,2020-12-24,2020-12-31,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
08b4b927-0837-44e7-963d-9bd3e802c82f,cash_dividends,GBLI,37959R103,0.25,False,False,2021-03-31,2021-03-19,2021-03-22,2021-03-31,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
4fc5fd20-c2da-4216-ac30-683e2a528e86,cash_dividends,GBLI,37959R103,0.102931,False,False,2021-06-30,2021-06-18,2021-06-21,2021-06-30,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
860db413-589c-421f-821b-1f82a2662efb,cash_dividends,GBLI,37959R103,0.147069,False,False,2021-06-30,2021-06-18,2021-06-21,2021-06-30,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
9cc3a0e4-3f04-4828-b567-371fafbf50b9,cash_dividends,GBLI,37959R103,0.058153,False,False,2021-09-30,2021-09-22,2021-09-23,2021-09-30,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
b1f5f60c-c5e3-46e8-a80e-aa6b1088951a,cash_dividends,GBLI,37959R103,0.191846,False,False,2021-09-30,2021-09-22,2021-09-23,2021-09-30,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
a37cfe57-f760-444e-91fb-83b6e4044e5e,cash_dividends,GBLI,37959R103,0.25,False,False,2021-12-31,2021-12-17,2021-12-20,2021-12-31,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
ddf406ab-1fb6-43f2-83d0-6ddfb9c41b06,cash_dividends,GBLI,37959R103,0.25,False,False,2022-03-31,2022-03-18,2022-03-21,2022-03-31,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
c80404a4-51d5-4c36-b657-badcf5373636,cash_dividends,GBLI,37959R103,0.25,False,False,2022-06-30,2022-06-16,2022-06-20,2022-06-30,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
97c0fec9-e8f4-481a-8ebc-7a596401e409,cash_dividends,GBLI,37959R103,0.25,False,False,2022-10-11,2022-10-03,2022-10-04,2022-10-11,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
778004ae-908e-4246-a9b6-03289fec9190,cash_dividends,GBLI,37959R103,0.25,False,False,2022-12-30,2022-12-22,2022-12-23,2022-12-30,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
29f7d931-1dcf-4d69-8ae5-f583fe1312cb,cash_dividends,GBLI,37959R103,0.25,False,False,2023-03-31,2023-03-23,2023-03-24,2023-03-31,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
192792ec-4ebc-42ea-857c-6d6280e804bd,cash_dividends,GBLI,37959R103,0.25,False,False,2023-06-30,2023-06-22,2023-06-23,2023-06-30,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
e3f83fb1-00f7-4d76-b0c9-94dd75544466,cash_dividends,GBLI,37959R103,0.25,False,False,2023-10-16,2023-10-05,2023-10-09,2023-10-16,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
818b59c5-93d9-454d-9c84-7b26b7bc8bd0,cash_dividends,GBLI,37959R103,0.25,False,False,2023-12-29,2023-12-21,2023-12-22,2023-12-29,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
c5461bcc-252f-4cf3-a657-a7e723831a57,cash_dividends,GBLI,37959R103,0.35,False,False,2024-03-28,2024-03-20,2024-03-21,2024-03-28,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
954e0b02-089d-4aaf-bcf4-55162ed0cf6f,cash_dividends,GBLI,37959R103,0.35,False,False,2024-06-28,2024-06-21,2024-06-21,2024-06-28,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
6c9dfb56-4f96-4efd-9f7e-d68570c93137,cash_dividends,GBLI,37959R103,0.35,False,False,2024-10-07,2024-09-30,2024-09-30,2024-10-07,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
eccfb6c4-3e00-4bdf-ba34-16b33dd04e85,cash_dividends,GBLI,37959R103,0.35,False,False,2024-12-31,2024-12-24,2024-12-24,2024-12-31,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
e9852e4c-3478-46f4-8d7d-36fc81c401f5,cash_dividends,GBLI,37959R103,0.35,False,False,2025-03-28,2025-03-21,2025-03-21,2025-03-28,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
dfcbf513-947d-4938-99cf-50fdea2bf406,cash_dividends,GBLI,37959R103,0.35,False,False,2025-06-27,2025-06-20,2025-06-20,2025-06-27,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
f9d06c6f-6fd2-424e-aa36-01f7fb099865,cash_dividends,GBLI,37959R103,0.35,False,False,2025-10-06,2025-09-29,2025-09-29,2025-10-06,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
872a32b4-9616-4396-a0f6-ac342d1ac6d3,cash_dividends,GBLI,37959R103,0.35,False,False,2025-12-30,2025-12-22,2025-12-22,2025-12-30,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2c6921ae-e06c-438d-960a-c07661fd25b0,cash_dividends,GBLI,37959R103,0.35,False,False,2026-03-30,2026-03-20,2026-03-20,2026-03-30,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
3cec2117-8744-4160-8c18-62ab93e5f0b5,cash_dividends,GBLI,37959R103,0.35,False,False,2026-06-29,2026-06-18,2026-06-18,2026-06-29,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
141ebbb3-c266-4212-994f-3b795165b33a,cash_dividends,GBLI,37959R103,0.35,False,False,2026-09-30,2026-09-18,2026-09-18,2026-09-30,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
4cd38bfd-1f84-4cbb-ad2b-5756e19368dc,cash_dividends,HBCP,,0.09,False,False,2016-02-04,2016-02-04,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
a6c0a58a-0f47-4ad5-8361-2b3478723a8f,cash_dividends,HBCP,,0.1,False,False,2016-05-05,2016-05-05,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
3269e91b-1023-422a-87a9-5e768d09fe39,cash_dividends,HBCP,,0.1,False,False,2016-08-04,2016-08-04,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
20cbdc3b-25f2-4afd-88dc-e6303c46f29a,cash_dividends,HBCP,,0.12,False,False,2016-11-03,2016-11-03,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
524fb400-0381-436a-98a9-a18762dfb043,cash_dividends,HBCP,,0.13,False,False,2017-02-02,2017-02-02,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
0bc5d15b-dea2-49bf-a13c-67d186573926,cash_dividends,HBCP,,0.14,False,False,2017-05-04,2017-05-04,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
cc27fab7-aaa1-4bb7-ae9d-83b539db598a,cash_dividends,HBCP,,0.14,False,False,2017-08-03,2017-08-03,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
d5c55b05-add0-4236-81b0-b89afe4a48a4,cash_dividends,HBCP,,0.14,False,False,2017-11-03,2017-11-03,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
a65400f0-dfc5-485f-a07a-1fb572d6b37d,cash_dividends,HBCP,,0.15,False,False,2018-02-05,2018-02-05,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
60dc6f83-d583-446d-abeb-cdbe2278c9b8,cash_dividends,HBCP,,0.17,False,False,2018-05-04,2018-05-04,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
864c4b7a-d524-496a-ba53-9aee157fc26d,cash_dividends,HBCP,,0.19,False,False,2018-08-03,2018-08-03,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2a98ade8-4860-458d-bb6b-98c41a6fb74d,cash_dividends,HBCP,,0.2,False,False,2018-11-02,2018-11-02,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
3eaf92f6-07ba-44e1-bcdf-ccd1cc73f1e8,cash_dividends,HBCP,,0.2,False,False,2019-02-08,2019-02-08,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
59fe2cfd-ac98-4c43-b1bc-558ba6e319ca,cash_dividends,HBCP,,0.21,False,False,2019-05-03,2019-05-03,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
886c4da1-b6a2-46d1-a789-fb9eb6b8ccb4,cash_dividends,HBCP,,0.21,False,False,2019-08-02,2019-08-02,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
f2a97f67-7b4b-4688-8bd5-25a2dfa204bd,cash_dividends,HBCP,,0.22,False,False,2019-11-07,2019-11-07,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
1f6a2590-4e37-472f-a82c-c93499d943ea,cash_dividends,HBCP,,0.22,False,False,2020-02-07,2020-02-07,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
4e76e0ca-d04d-4b9b-b858-fc5754e3127b,cash_dividends,HBCP,43689E107,0.22,False,False,2020-05-22,2020-05-08,2020-05-11,2020-05-22,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
9f4d96d3-b29c-4c23-8f9c-7c8e1426fc9a,cash_dividends,HBCP,43689E107,0.22,False,False,2020-08-21,2020-08-07,2020-08-10,2020-08-21,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
e3c1288a-4a03-4990-aa2c-7818fc36669a,cash_dividends,HBCP,43689E107,0.22,False,False,2020-11-20,2020-11-06,2020-11-09,2020-11-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
db9fe476-281d-48c3-9831-efb914515807,cash_dividends,HBCP,43689E107,0.22,False,False,2021-02-19,2021-02-05,2021-02-08,2021-02-19,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
01cd326a-625a-4474-8c90-691138dfc269,cash_dividends,HBCP,43689E107,0.23,False,False,2021-05-21,2021-05-07,2021-05-10,2021-05-21,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
de096d4b-87a2-49f2-b381-bc4ee5b32ce8,cash_dividends,HBCP,43689E107,0.23,False,False,2021-08-20,2021-08-06,2021-08-09,2021-08-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2ec0bec4-684d-491a-9db5-16d6ba2aea1b,cash_dividends,HBCP,43689E107,0.23,False,False,2021-11-19,2021-11-05,2021-11-08,2021-11-19,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
b36ab54a-458f-4716-9c02-97393a272eab,cash_dividends,HBCP,43689E107,0.23,False,False,2022-02-18,2022-02-04,2022-02-07,2022-02-18,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2402de95-d1c4-4679-9663-ba3064790c02,cash_dividends,HBCP,43689E107,0.23,False,False,2022-05-20,2022-05-06,2022-05-09,2022-05-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
0d9a5246-ea65-4d5d-a3e9-f4b1acd102ca,cash_dividends,HBCP,43689E107,0.23,False,False,2022-08-19,2022-08-05,2022-08-08,2022-08-19,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
f239fd90-a1e5-4675-9f88-fe5d05a651dc,cash_dividends,HBCP,43689E107,0.24,False,False,2022-11-10,2022-10-28,2022-10-31,2022-11-10,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
38b6a85d-5dfa-4687-9d87-8f8d15695c69,cash_dividends,HBCP,43689E107,0.25,False,False,2023-02-17,2023-02-03,2023-02-06,2023-02-17,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
4ebedf34-f7c4-4f27-a0a4-814c49bf70da,cash_dividends,HBCP,43689E107,0.25,False,False,2023-05-12,2023-04-28,2023-05-01,2023-05-12,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
382d98a3-f7fb-44e0-ab44-3f85000a2210,cash_dividends,HBCP,43689E107,0.25,False,False,2023-08-11,2023-07-28,2023-07-31,2023-08-11,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
09cff3ad-c9ac-4f9c-a4ef-65e1dcbec6dd,cash_dividends,HBCP,43689E107,0.25,False,False,2023-11-09,2023-10-27,2023-10-30,2023-11-09,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
dbeb4b40-b8dd-46b5-b594-224f4b8af411,cash_dividends,HBCP,43689E107,0.25,False,False,2024-02-16,2024-02-02,2024-02-05,2024-02-16,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
ef6e2486-01d9-41a9-9a47-cf959f1528b6,cash_dividends,HBCP,43689E107,0.25,False,False,2024-05-10,2024-04-26,2024-04-29,2024-05-10,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2e11001c-8b82-4c92-a994-d22eede044ec,cash_dividends,HBCP,43689E107,0.25,False,False,2024-08-09,2024-07-29,2024-07-29,2024-08-09,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
46d182b7-7838-46d9-bb21-8d4431c4130a,cash_dividends,HBCP,43689E107,0.26,False,False,2024-11-08,2024-10-28,2024-10-28,2024-11-08,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
71a771d7-69d8-414b-8beb-c4642c0f7153,cash_dividends,HBCP,43689E107,0.27,False,False,2025-02-21,2025-02-10,2025-02-10,2025-02-21,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
dc487380-5d17-4374-a670-c482e9455566,cash_dividends,HBCP,43689E107,0.27,False,False,2025-05-16,2025-05-05,2025-05-05,2025-05-16,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
7c5a71b4-bdd3-4ed2-a729-6883ca109c57,cash_dividends,HBCP,43689E107,0.29,False,False,2025-08-15,2025-08-04,2025-08-04,2025-08-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
f37a3280-1ef4-43fc-8f40-966f2d97f8da,cash_dividends,HBCP,43689E107,0.31,False,False,2025-11-14,2025-11-03,2025-11-03,2025-11-14,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
f8560e35-06ea-49c7-9fd9-0950c2d81272,cash_dividends,HBCP,43689E107,0.31,False,False,2026-02-20,2026-02-09,2026-02-09,2026-02-20,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
afc2ad67-e58b-4428-8bcc-15b4afc15219,cash_dividends,HBCP,43689E107,0.31,False,False,2026-05-15,2026-05-04,2026-05-04,2026-05-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
be2dde16-8d94-4de8-bc0b-087e4828a922,cash_dividends,HBCP,43689E107,0.32,False,False,2026-08-14,2026-08-03,2026-08-03,2026-08-14,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
3cf26c93-151b-4767-9416-dd2024cc5862,cash_dividends,YORW,,0.1555,False,False,2016-02-25,2016-02-25,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
3770464d-88da-4680-880e-81190334049b,cash_dividends,YORW,,0.1555,False,False,2016-06-28,2016-06-28,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
5f8683c8-4c2a-452f-a8ad-a139122618e6,cash_dividends,YORW,,0.1555,False,False,2016-09-28,2016-09-28,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
01756195-dd28-4cbc-9a8c-026f8eec79cc,cash_dividends,YORW,,0.1602,False,False,2016-12-28,2016-12-28,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
2c1bd26b-7dd1-4341-a1e6-aad96d4153c9,cash_dividends,YORW,,0.1602,False,False,2017-02-24,2017-02-24,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
cdf34132-319a-4399-9cda-d963bc727f02,cash_dividends,YORW,,0.1602,False,False,2017-06-28,2017-06-28,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
da988bf0-36a4-4627-a0cb-df64c1f81df6,cash_dividends,YORW,,0.1602,False,False,2017-09-28,2017-09-28,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
780f553d-0396-40bb-aad2-a3d00db4e3a0,cash_dividends,YORW,,0.1666,False,False,2017-12-28,2017-12-28,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
ebd2110e-4a93-4ab5-9e0d-947a00c33970,cash_dividends,YORW,,0.1666,False,False,2018-02-27,2018-02-27,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
ebc53439-59ea-42e7-b3dc-1e4a74e5f502,cash_dividends,YORW,,0.1666,False,False,2018-06-28,2018-06-28,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
f0b26a04-5f65-4178-9797-60ba1ab0c98f,cash_dividends,YORW,,0.1666,False,False,2018-09-27,2018-09-27,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
0a37dbfa-e08e-477c-86a3-b830c026db82,cash_dividends,YORW,,0.1733,False,False,2018-12-28,2018-12-28,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
7c9749da-b72a-4ed9-936b-cb9b57bb8e61,cash_dividends,YORW,,0.1733,False,False,2019-02-27,2019-02-27,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
77306a0d-4dac-4241-95b3-a55ac409146c,cash_dividends,YORW,,0.1733,False,False,2019-06-27,2019-06-27,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
751a83dd-40d5-4820-8b8f-5eff8ab5b015,cash_dividends,YORW,,0.1733,False,False,2019-09-27,2019-09-27,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
08d034fa-cabe-40a5-9f8c-de053d5f128c,cash_dividends,YORW,,0.1802,False,False,2019-12-30,2019-12-30,,,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
60d6426c-1b8f-4e69-9150-9c18e79cc9cf,cash_dividends,YORW,987184108,0.1802,False,False,2020-04-15,2020-02-27,2020-02-28,2020-04-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
fbd9af37-fa35-400f-a54d-96df81c383de,cash_dividends,YORW,987184108,0.1802,False,False,2020-07-15,2020-06-29,2020-06-30,2020-07-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
36efc412-443a-40fb-b9fb-e23d7a65b314,cash_dividends,YORW,987184108,0.1802,False,False,2020-10-15,2020-09-29,2020-09-30,2020-10-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
6a3a443e-7394-4fd7-9b02-cb3573dd27b2,cash_dividends,YORW,987184108,0.1874,False,False,2021-01-15,2020-12-30,2020-12-31,2021-01-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
42640f93-7ace-4f62-b388-2a1b5abd7f03,cash_dividends,YORW,987184108,0.1874,False,False,2021-04-15,2021-02-25,2021-02-26,2021-04-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
7b11a8bf-07ca-402b-9fda-d192ca1083c3,cash_dividends,YORW,987184108,0.1874,False,False,2021-07-15,2021-06-29,2021-06-30,2021-07-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
f0fdecff-6f91-4e97-98cd-e1127b72573d,cash_dividends,YORW,987184108,0.1874,False,False,2021-10-15,2021-09-29,2021-09-30,2021-10-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
127e6267-08a5-40e4-b18b-cfcb55a4d765,cash_dividends,YORW,987184108,0.1949,False,False,2022-01-14,2021-12-30,2021-12-31,2022-01-14,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
14f2dc3c-7621-48c4-868c-d7c6e2dbc12b,cash_dividends,YORW,987184108,0.1949,False,False,2022-04-14,2022-02-25,2022-02-28,2022-04-14,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
f4c1eb20-49f7-44dc-8cd2-b299c104f00f,cash_dividends,YORW,987184108,0.1949,False,False,2022-07-15,2022-06-29,2022-06-30,2022-07-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
7b180d55-7451-42c9-9bb1-f556e09d4475,cash_dividends,YORW,987184108,0.1949,False,False,2022-10-14,2022-09-29,2022-09-30,2022-10-14,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
278d6973-ad8a-419d-9b4c-9316dc1915a0,cash_dividends,YORW,987184108,0.2027,False,False,2023-01-17,2022-12-29,2022-12-30,2023-01-17,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
d8302dc7-c8d3-4ced-aa15-dddc9265988e,cash_dividends,YORW,987184108,0.2027,False,False,2023-04-14,2023-02-27,2023-02-28,2023-04-14,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
10964f3f-57c8-4896-bb2c-f8a812708eed,cash_dividends,YORW,987184108,0.2027,False,False,2023-07-14,2023-06-29,2023-06-30,2023-07-14,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
94a4710e-3cfe-49b5-905d-504ef1176eb6,cash_dividends,YORW,987184108,0.2027,False,False,2023-10-16,2023-09-28,2023-09-29,2023-10-16,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
0a521535-3ce8-4351-8cbc-84bbd84e9c31,cash_dividends,YORW,987184108,0.2108,False,False,2024-01-16,2023-12-28,2023-12-29,2024-01-16,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
61ff215e-7a39-45c9-82e7-4d9a0f130c67,cash_dividends,YORW,987184108,0.2108,False,False,2024-04-15,2024-02-28,2024-02-29,2024-04-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
989ce44f-3f86-42c4-83fc-2226d924ec63,cash_dividends,YORW,987184108,0.2108,False,False,2024-07-15,2024-06-28,2024-06-28,2024-07-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
cb8997bd-5731-4cb7-a7a6-d2e38c682e91,cash_dividends,YORW,987184108,0.2108,False,False,2024-10-15,2024-09-30,2024-09-30,2024-10-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
3ea7f7ed-70e8-43e3-8a07-3dd99b01238a,cash_dividends,YORW,987184108,0.2192,False,False,2025-01-15,2024-12-31,2024-12-31,2025-01-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
e11291ab-e311-4da4-bd97-d607bd5c4976,cash_dividends,YORW,987184108,0.2192,False,False,2025-04-15,2025-02-28,2025-02-28,2025-04-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
548f4d37-51ff-4efd-866c-1ac87ddd939a,cash_dividends,YORW,987184108,0.2192,False,False,2025-07-15,2025-06-30,2025-06-30,2025-07-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
9a030338-ae7b-4b81-86e4-eacfc08dfd9c,cash_dividends,YORW,987184108,0.2192,False,False,2025-10-15,2025-09-30,2025-09-30,2025-10-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
8b168575-b56a-4b1b-987e-c6be6d5be6f3,cash_dividends,YORW,987184108,0.228,False,False,2026-01-15,2025-12-31,2025-12-31,2026-01-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
c03fcd57-35dd-48c0-91b3-23b7f7b83d2a,cash_dividends,YORW,987184108,0.228,False,False,2026-04-15,2026-02-27,2026-02-27,2026-04-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
92f87a34-9222-4013-b2b4-5de216c26142,cash_dividends,YORW,987184108,0.228,False,False,2026-07-15,2026-06-30,2026-06-30,2026-07-15,,,cash_dividends,,,,,,,,,,,,,,,,,,,,
20b037c8-4895-43dc-9b27-c96cfaf7faed,forward_splits,GABC,,,,,2017-04-24,2017-04-24,,,,,forward_splits,,,,,,,,,,,,3.0,2.0,,,,,,,
0a782264-ec9c-4ffe-975c-ee3d2379905b,forward_splits,JCTCF,,,,,2018-05-29,2018-05-29,,,,,forward_splits,,,,,,,,,,,,2.0,1.0,,,,,,,
47e0cdc0-66e0-4878-bccc-30ecdea0694a,forward_splits,SCVL,824889109,,,,2021-07-20,2021-07-20,2021-07-06,2021-07-19,,,forward_splits,,,,,,,,,,,,2.0,1.0,2021-07-21,,,,,,
969dc3ea-ffc9-4be0-aaa8-775febd396cf,name_changes,,,,,,2021-06-22,,,,,,name_changes,,,,,,ACAC,72815G108,MYPS,72815G108,,,,,,,,,,,
38509ed5-8bea-4dfd-8e78-45eda761e314,name_changes,,,,,,2024-09-27,,,,,,name_changes,,,,,,ACAC,00501A101,FOXX,351665104,,,,,,,,,,,
87d866cb-3a48-44cd-95f3-952f4ef59aed,name_changes,,,,,,2022-08-15,,,,,,name_changes,,,,,,AINV,03761U502,MFIC,03761U502,,,,,,,,,,,
edd73b9a-a51c-4bfa-8002-2f6cb84f89bf,name_changes,,,,,,2026-07-22,,,,,,name_changes,,,,,,ALBT,05344R302,CHGA,05344R302,,,,,,,,,,,
00939fb7-301e-408b-9da5-c743fa1b9f52,name_changes,,,,,,2025-01-13,,,,,,name_changes,,,,,,ALRN,00887A204,RNTX,00887A204,,,,,,,,,,,
11bba412-4405-44bb-aed6-bc6694c39bd8,name_changes,,,,,,2023-11-06,,,,,,name_changes,,,,,,AMAO,02369M102,RMCO,02369M102,,,,,,,,,,,
c94653d5-e1a1-47c7-8902-18c632b19455,name_changes,,,,,,2024-08-01,,,,,,name_changes,,,,,,ARYD,G31659108,ADGM,00534B100,,,,,,,,,,,
f3304d36-c735-49b5-ae9b-944a75ee2a7a,name_changes,,,,,,2023-07-19,,,,,,name_changes,,,,,,BATRA,531229706,BATRA,047726104,,,,,,,,,,,
7ae874e1-8a8c-4d90-a92a-919d2a77ee3c,name_changes,,,,,,2025-08-29,,,,,,name_changes,,,,,,BLDE,092667104,SRTA,092667104,,,,,,,,,,,
9ce36f65-5b81-40b9-b7ed-e71e705cdbd4,name_changes,,,,,,2025-01-14,,,,,,name_changes,,,,,,BRKH,123013104,BZAI,092915107,,,,,,,,,,,
a392be38-1ccf-4ae8-9a17-286f56dce904,name_changes,,,,,,2020-02-19,,,,,,name_changes,,,,,,BWMC,049430101,ATCX,049430101,,,,,,,,,,,
2c13d9c2-fb73-45ef-8183-4728eb7ef1f3,name_changes,,,,,,2023-06-21,,,,,,name_changes,,,,,,CISSV,Y18284102,CISS,Y18284102,,,,,,,,,,,
67fcb73b-71e2-4314-8f8b-d5eb713e7f87,name_changes,,,,,,2023-06-22,,,,,,name_changes,,,,,,CISSV,Y18284102,CISS,Y18284102,,,,,,,,,,,
d1e2d0e7-8617-4bf1-a162-c4f1abab6da5,name_changes,,,,,,2021-03-12,,,,,,name_changes,,,,,,CLA,68989M202,OUST,68989M202,,,,,,,,,,,
70c0cc64-8d5d-4451-b280-6a833c32251c,name_changes,,,,,,2026-07-22,,,,,,name_changes,,,,,,CLBK,197641103,CLBK,197914104,,,,,,,,,,,
093ae7e6-9201-4701-84dd-c908bfa34aaf,name_changes,,,,,,2022-09-21,,,,,,name_changes,,,,,,CLSN,15117N602,IMNN,15117N602,,,,,,,,,,,
77182ca5-1b04-4d65-a06d-3f23017977c9,name_changes,,,,,,2025-03-18,,,,,,name_changes,,,,,,EHLDV,Y234DY109,EHLD,Y234DY109,,,,,,,,,,,
e444d63d-e215-4820-9af9-e349fa482587,name_changes,,,,,,2020-07-21,,,,,,name_changes,,,,,,ERI,12769G100,CZR,12769G100,,,,,,,,,,,
7c7a2ccb-813a-4df5-a0c3-36ff2b541e9d,name_changes,,,,,,2021-05-10,,,,,,name_changes,,,,,,EXPC,092667104,BLDE,092667104,,,,,,,,,,,
4204eca1-5bb0-4e79-be55-a45512e97b3e,name_changes,,,,,,2025-03-10,,,,,,name_changes,,,,,,FFIE,307359885,FFAI,307359885,,,,,,,,,,,
1feab559-ff25-4d41-8270-0854b6f42832,name_changes,,,,,,2024-03-26,,,,,,name_changes,,,,,,FIXX,746964105,QTTB,746964105,,,,,,,,,,,
f45b6eb5-ec7d-4ea6-8b7c-ef507eb0d197,name_changes,,,,,,2023-07-03,,,,,,name_changes,,,,,,FTREV,34965K107,FTRE,34965K107,,,,,,,,,,,
a4f9e06d-c655-4a7f-8cf2-7bb75fbe6c3e,name_changes,,,,,,2022-10-24,,,,,,name_changes,,,,,,GBOX,39366L307,RVYL,39366L307,,,,,,,,,,,
b8f44695-b46d-4047-a73a-591747f3ef75,name_changes,,,,,,2021-07-19,,,,,,name_changes,,,,,,GXGX,151190204,CELU,151190204,,,,,,,,,,,
58fc15de-959a-41bb-964c-8ac83cc890ee,name_changes,,,,,,2026-09-24,,,,,,name_changes,,,,,,HVII,G4405D107,ONEN,68253E100,,,,,,,,,,,
5be2d8ec-1dbb-4d73-9ca0-a70ef3425b5e,name_changes,,,,,,2020-07-06,,,,,,name_changes,,,,,,INTL,861896108,SNEX,861896108,,,,,,,,,,,
0dbe9066-fa41-4e97-97fa-d4f7c536f308,name_changes,,,,,,2021-03-15,,,,,,name_changes,,,,,,IPV,00835Q202,AEVA,00835Q202,,,,,,,,,,,
3231dba9-07f5-4d5d-a38c-fa5ac32294e9,name_changes,,,,,,2024-12-16,,,,,,name_changes,,,,,,IVCP,G63836103,ANNA,01444V103,,,,,,,,,,,
772bb512-056c-4129-bb4a-37aa138b29ed,name_changes,,,,,,2025-02-12,,,,,,name_changes,,,,,,IZTC,461874109,EXOZ,461874109,,,,,,,,,,,
744c4586-c6e1-4f92-b3d4-a8b5621f5125,name_changes,,,,,,2024-10-09,,,,,,name_changes,,,,,,JCTCF,47733C207,JCTC,47733C207,,,,,,,,,,,
2afb1843-0860-4168-a7ba-512e72b6d4df,name_changes,,,,,,2024-12-20,,,,,,name_changes,,,,,,JXJT,Y46002302,JXG,Y46002302,,,,,,,,,,,
680e4275-06f7-4dcf-afc6-ade7dd9f5c79,name_changes,,,,,,2023-11-24,,,,,,name_changes,,,,,,LBTYB,G5480U112,LBTYB,G61188119,,,,,,,,,,,
ce3d5c76-4009-47b6-a4fb-608c288da979,name_changes,,,,,,2026-03-16,,,,,,name_changes,,,,,,LITM,83336J307,FNUC,359134103,,,,,,,,,,,
33f97b25-1169-4b85-9a75-18dadaf49de9,name_changes,,,,,,2022-10-10,,,,,,name_changes,,,,,,LLL,Y46002302,JXJT,Y46002302,,,,,,,,,,,
bf94f78c-e1a4-43a9-bf61-baa7aaf4e651,name_changes,,,,,,2026-08-04,,,,,,name_changes,,,,,,LSH,51216F109,QNME,51216F109,,,,,,,,,,,
d0b6d11d-e5e8-483d-8548-3839a8070acb,name_changes,,,,,,2021-01-20,,,,,,name_changes,,,,,,MGEN,92790C104,VRDN,92790C104,,,,,,,,,,,
f1cd41df-b7c9-4e1c-b8c7-f1d1eec7ab7b,name_changes,,,,,,2026-01-02,,,,,,name_changes,,,,,,MOGO,60800C208,ORIO,68627G104,,,,,,,,,,,
701f1dbf-3f15-4a03-a30c-9929e4736be8,name_changes,,,,,,2021-07-28,,,,,,name_changes,,,,,,MTSL,820014108,SBET,820014108,,,,,,,,,,,
f1710338-0632-479b-b23d-9073c981272d,name_changes,,,,,,2021-04-30,,,,,,name_changes,,,,,,MWK,02156U200,ATER,02156U200,,,,,,,,,,,
44a35335-144e-4285-9d18-cafd0cbc955f,name_changes,,,,,,2023-12-19,,,,,,name_changes,,,,,,NLTX,64049K203,NGNE,64135M105,,,,,,,,,,,
4163c651-e938-45a3-a8c4-d324bf60210b,name_changes,,,,,,2021-02-01,,,,,,name_changes,,,,,,PEIX,021513106,ALTO,021513106,,,,,,,,,,,
f6c11ba4-a5cb-47eb-b6c6-04a75146da69,name_changes,,,,,,2021-08-27,,,,,,name_changes,,,,,,PSAC,307359109,FFIE,307359109,,,,,,,,,,,
080eb370-1420-4a20-a3d1-ce6673e53a94,name_changes,,,,,,2025-04-15,,,,,,name_changes,,,,,,RBNEV,Y73118104,RBNE,Y73118104,,,,,,,,,,,
6c5114c3-93bb-4274-8c45-8d5079146111,name_changes,,,,,,2023-05-24,,,,,,name_changes,,,,,,ROCG,77867P104,TYGO,88675P103,,,,,,,,,,,
a30e1786-6a8b-4df0-8c22-85a4a36ab2c1,name_changes,,,,,,2026-05-13,,,,,,name_changes,,,,,,RVYL,39366L406,RTB,39366L406,,,,,,,,,,,
3e941ff0-358a-4d77-ad48-70b7e5adbd7b,name_changes,,,,,,2024-03-13,,,,,,name_changes,,,,,,SASI,826598609,NTRP,826598609,,,,,,,,,,,
63dfbbc3-4462-4016-821e-fda9c1fa5705,name_changes,,,,,,2026-06-12,,,,,,name_changes,,,,,,SCVL,824889109,SHOE,824889109,,,,,,,,,,,
cc604b0d-f7b5-4f16-aca4-d292a1f920df,name_changes,,,,,,2025-12-19,,,,,,name_changes,,,,,,SGD,78637J204,RENX,78637J204,,,,,,,,,,,
7b22d9c5-0298-4155-8fb5-e8e54f7d5dba,name_changes,,,,,,2023-09-28,,,,,,name_changes,,,,,,SGDVV,78637J105,SGD,78637J105,,,,,,,,,,,
625921de-2b60-4f32-a755-a3ca468bcee8,name_changes,,,,,,2022-05-19,,,,,,name_changes,,,,,,SGLB,826598500,SASI,826598500,,,,,,,,,,,
21c947c4-3c5a-41f9-b7a9-cf3166b68951,name_changes,,,,,,2026-01-08,,,,,,name_changes,,,,,,SLRX,79400X503,DCOY,79400X503,,,,,,,,,,,
381556d5-ac88-4371-9ede-00b59b1eed54,name_changes,,,,,,2021-04-28,,,,,,name_changes,,,,,,SNCA,696389402,PALI,696389402,,,,,,,,,,,
f91ff62c-4395-4d0c-a845-8f10a93b279b,name_changes,,,,,,2025-03-17,,,,,,name_changes,,,,,,SPGC,78577G202,NWTG,78577G301,,,,,,,,,,,
7fbfc4bc-43e5-4269-bba6-74350ca72ad0,name_changes,,,,,,2026-04-28,,,,,,name_changes,,,,,,TIVC,888705308,VBIO,888705308,,,,,,,,,,,
9afccc75-5a11-49da-8d21-c30480263738,name_changes,,,,,,2026-01-05,,,,,,name_changes,,,,,,VSNTV,925283103,VSNT,925283103,,,,,,,,,,,
32f362ce-15f2-41f5-a742-efdcd476275c,name_changes,,,,,,2026-08-10,,,,,,name_changes,,,,,,WVE,Y95308105,WVE,94352A104,,,,,,,,,,,
7fa64ff3-ca5e-437c-975e-229eda918756,name_changes,,,,,,2024-03-15,,,,,,name_changes,,,,,,XPDB,73919C100,AIRJ,612160101,,,,,,,,,,,
cfd3b6e9-7211-40a1-a999-8352bfd7e32a,reverse_splits,AINV,,,,,2018-12-03,2018-12-03,,,,,reverse_splits,,,,,,,,,,,,1.0,3.0,,,,,,,
8138c86d-ab9f-4e95-93ce-3dbeaff3acc4,reverse_splits,ALBT,,,,,2023-01-05,2023-01-05,2023-01-05,2023-01-05,,,reverse_splits,,,,,,,05344R104,,05344R203,,,1.0,10.0,,,,,,,
9638cf79-120e-48cb-8aea-350d8bfa974c,reverse_splits,ALBT,,,,,2024-10-28,2024-10-28,2024-10-28,2024-10-28,,,reverse_splits,,,,,,,05344R203,,05344R302,,,1.0,15.0,,,,,,,
ae531850-af78-4411-87bc-05e267e3b3b7,reverse_splits,ALRN,,,,,2022-11-11,2022-11-11,2022-11-11,2022-11-11,,,reverse_splits,,,,,,,00887A105,,00887A204,,,1.0,20.0,,,,,,,
bd1361bd-6005-4c91-91e9-411d20cd7df9,reverse_splits,CLSN,,,,,2017-05-30,2017-05-30,,,,,reverse_splits,,,,,,,,,,,,1.0,14.0,,,,,,,
09692058-bdf7-4b35-b0d1-d005f43cdca7,reverse_splits,CLSN,,,,,2022-03-01,2022-03-01,2022-03-01,2022-03-01,,,reverse_splits,,,,,,,15117N503,,15117N602,,,1.0,15.0,,,,,,,
e12bffb4-16fb-493d-a130-c95dcf7566a3,reverse_splits,FFIE,,,,,2023-08-28,2023-08-28,2023-08-28,2023-08-28,,,reverse_splits,,,,,,,307359109,,307359505,,,1.0,80.0,,,,,,,
d0503886-fb76-4726-88ae-889f6200ca67,reverse_splits,FFIE,,,,,2024-03-01,2024-03-01,2024-03-01,2024-03-01,,,reverse_splits,,,,,,,307359505,,307359703,,,1.0,3.0,,,,,,,
f2501b4c-0812-4ae4-bda1-4cbe73b04f15,reverse_splits,FFIE,,,,,2024-08-19,2024-08-19,2024-08-19,2024-08-19,,,reverse_splits,,,,,,,307359703,,307359885,,,1.0,40.0,,,,,,,
6176d341-bf37-4c41-8414-30bab5bb3a36,reverse_splits,FIXX,,,,,2024-03-26,2024-03-26,2024-03-26,2024-03-26,,,reverse_splits,,,,,,,438083107,,746964105,,,1.0,18.0,,,,,,,
3fe43b83-2b7c-4529-a0eb-6076c9449948,reverse_splits,JXJT,,,,,2023-04-26,2023-04-26,2023-04-26,2023-04-26,,,reverse_splits,,,,,,,Y46002203,,Y46002302,,,1.0,10.0,,,,,,,
12471f06-cd80-4afb-81ed-76959617ee45,reverse_splits,LITM,,,,,2025-05-02,2025-05-02,2025-05-02,2025-05-02,,,reverse_splits,,,,,,,83336J208,,83336J307,,,1.0,13.0,,,,,,,
caa3ab6b-fd73-4797-846b-694b69edfde4,reverse_splits,MGEN,,,,,2020-11-13,2020-11-13,2020-11-13,2020-11-13,,,reverse_splits,,,,,,,60463E103,,60463E202,,,1.0,15.0,,,,,,,
d1cd6f78-909b-42f8-834f-7d09cbf0662f,reverse_splits,MOGO,,,,,2023-08-14,2023-08-14,2023-08-14,2023-08-14,,,reverse_splits,,,,,,,60800C109,,60800C208,,,1.0,3.0,,,,,,,
c11fd77f-6c58-485a-a2b2-f75144d3aa90,reverse_splits,MTSL,,,,,2017-09-06,2017-09-06,,,,,reverse_splits,,,,,,,,,,,,1.0,3.0,,,,,,,
57887f09-6a45-4f08-b4a2-0809ba132214,reverse_splits,NLTX,,,,,2023-09-25,2023-09-25,2023-09-25,2023-09-25,,,reverse_splits,,,,,,,64049K104,,64049K203,,,1.0,5.0,,,,,,,
84031454-faa5-487f-810a-cfb115b7dd6c,reverse_splits,NLTX,,,,,2023-12-19,2023-12-19,2023-12-19,2023-12-19,,,reverse_splits,,,,,,,64049K203,,64135M105,,,1.0,4.0,,,,,,,
e0a77e05-0763-4aa7-9fe1-1e169c46b6d5,reverse_splits,RVYL,,,,,2023-09-07,2023-09-07,2023-09-07,2023-09-07,,,reverse_splits,,,,,,,39366L208,,39366L307,,,1.0,10.0,,,,,,,
46a5260f-11f4-4fa3-98e3-5cf403a04b1c,reverse_splits,RVYL,,,,,2026-01-02,2026-01-02,2026-01-02,2026-01-02,,,reverse_splits,,,,,,,39366L307,,39366L406,,,1.0,35.0,,,,,,,
3be403c6-14fd-468b-9cb1-9e675e7be6d1,reverse_splits,SASI,,,,,2023-09-22,2023-09-22,2023-09-22,2023-09-22,,,reverse_splits,,,,,,,826598500,,826598609,,,1.0,20.0,,,,,,,
88b58187-cb05-45a3-b5f3-4a626377f96c,reverse_splits,SGD,,,,,2024-10-08,2024-10-08,2024-10-08,2024-10-08,,,reverse_splits,,,,,,,78637J105,,78637J204,,,1.0,20.0,,,,,,,
372d02a2-81a4-4ec6-9c8f-6c3b0d0f01a8,reverse_splits,SLRX,,,,,2022-10-17,2022-10-17,2022-10-17,2022-10-17,,,reverse_splits,,,,,,,79400X107,,79400X305,,,1.0,25.0,,,,,,,
4b9d5f7d-c80b-4926-a9c2-1e8aff7b1767,reverse_splits,SLRX,,,,,2024-06-17,2024-06-17,2024-06-17,2024-06-17,,,reverse_splits,,,,,,,79400X305,,79400X404,,,1.0,8.0,,,,,,,
4be71c71-4957-4154-880f-1d2a08ccad9f,reverse_splits,SLRX,,,,,2025-08-18,2025-08-18,2025-08-18,2025-08-18,,,reverse_splits,,,,,,,79400X404,,79400X503,,,1.0,15.0,,,,,,,
1c5434c1-7960-4e9c-9fe3-5dced63474cf,reverse_splits,SNCA,,,,,2021-04-28,2021-04-28,2021-04-28,2021-04-28,,,reverse_splits,,,,,,,81689B103,,696389105,,,1.0,6.0,,,,,,,
4d861b89-80c8-4974-8e16-7e61ddae12da,reverse_splits,SPGC,,,,,2024-07-30,2024-07-30,2024-07-30,2024-07-30,,,reverse_splits,,,,,,,78577G103,,78577G202,,,1.0,10.0,,,,,,,
a6c2e536-6813-4499-bf86-d1fa46db0840,reverse_splits,TIVC,,,,,2023-08-23,2023-08-23,2023-08-23,2023-08-23,,,reverse_splits,,,,,,,888705100,,888705209,,,1.0,100.0,,,,,,,
87067918-fa4b-4fe2-b7fa-048348a56f3e,reverse_splits,TIVC,,,,,2025-03-07,2025-03-07,2025-03-07,2025-03-07,,,reverse_splits,,,,,,,888705209,,888705308,,,1.0,17.0,,,,,,,
304b0570-876d-4b70-87c0-e335a8346255,stock_dividends,SGD,78637J204,1.05,,,2025-04-22,2025-04-07,2025-04-07,2025-04-22,,,stock_dividends,,,,,,,,,,,,,,,,,,,,
ee12e8e6-fad0-4974-8036-2d4032fe0e29,unit_splits,,,,,,2022-08-01,,,,,,unit_splits,,,,,2022-08-01,ACACU,00501A200,ACAC,00501A101,,,1.0,1.0,,,,,ACACW,00501A119,0.5
f41ca580-83ce-46ed-bb1b-ec0f18e7ea50,unit_splits,,,,,,2025-01-13,,,,,,unit_splits,,,,,2025-01-13,BRKHU,123013203,BRKH,123013104,,,1.0,1.0,,,,,BRKHW,123013112,1.0
ce9eac96-5128-4825-8f7b-98ebce7ecabb,unit_splits,,,,,,2025-02-06,,,,,,unit_splits,,,,,2025-02-06,HVIIU,G4405D123,HVII,G4405D107,,,1.0,1.0,,,,,HVIIR,G4405D115,1.0
2d559aff-c5b4-4d23-ba79-53985ce0528e,unit_splits,,,,,,2024-12-16,,,,,,unit_splits,,,,,2024-12-16,IVCPU,G63836129,IVCP,G63836103,,,1.0,1.0,,,,,IVCPW,G63836111,0.5
eec4bb03-f623-4454-b6b9-a4e9a8b15cbf,unit_splits,,,,,,2023-05-24,,,,,,unit_splits,,,,,2023-05-24,ROCGU,77867P203,ROCG,77867P104,,,1.0,1.0,,,,,ROCGW,77867P112,0.5
b5e91eea-e97a-4560-a848-29f432db7699,name_changes,,,,,,2021-10-13,,,,,,name_changes,,,,,,KBSF,Y46002203,LLL,Y46002203,,,,,,,,,,,
22f9934e-ef9f-4276-8aed-48abde41fd49,reverse_splits,SGLB,,,,,2020-02-28,2020-02-28,,,,,reverse_splits,,,,,,,,,,,,1.0,10.0,,,,,,,
1d335ce6-7d5d-4403-99d4-004d86d255e0,reverse_splits,KBSF,,,,,2017-02-09,2017-02-09,,,,,reverse_splits,,,,,,,,,,,,1.0,15.0,,,,,,,
63d6aa3c-62a2-48d4-ae72-ff4e0661128e,reverse_splits,SGNL,,,,,2016-11-07,2016-11-07,,,,,reverse_splits,,,,,,,,,,,,1.0,15.0,,,,,,,


==> anc/experiment/arxiv/recent/data/data_quality.csv <==
asset,sessions,missing_training,missing_evaluation,zero_volume_evaluation,unchanged_price_evaluation,maximum_abs_log_return,split_events,spin_off_events
AMAT,2707,0,0,0,0,0.22762399996052407,0,0
CAR,2707,0,0,0,1,0.7338618556625152,0,0
CLNE,2707,0,0,0,45,0.42546577481483383,0,0
CZR,2707,0,0,0,13,0.4700843753396873,0,0
FATE,2707,0,0,0,28,0.9533320035545043,0,0
RARE,2707,0,0,0,6,0.5802763029009399,0,0
CBRL,2707,0,0,0,9,0.24715020865356863,0,0
EXC,2707,0,0,0,9,0.2995686821246961,0,1
HAS,2707,0,0,0,6,0.20705233805167156,0,0
JBHT,2707,0,0,0,2,0.20001565787232423,0,0
SSNC,2707,0,0,0,3,0.17834221732893152,1,0
TROW,2707,0,0,0,1,0.15705872097186901,0,0
CHCI,2707,0,0,2,39,0.9358992032625314,0,0
GROW,2707,0,0,0,116,0.4663443448209461,0,0
JAKK,2707,0,0,0,5,0.5922703859835668,1,0
NGNE,2707,0,0,0,18,1.8783552802999823,2,0
PNRG,2707,0,0,27,34,0.4570936916857802,0,0
VRDN,2707,0,0,0,13,1.2945269588045654,2,0
CHMG,2707,0,0,14,45,0.25002438295041607,0,0
CZWI,2707,0,0,5,59,0.21990672057952043,0,0
GABC,2707,0,0,0,9,0.1495540272840854,1,0
GBLI,2707,0,0,93,148,0.3119812166129172,0,0
HBCP,2707,0,0,0,11,0.2533060640716869,0,0
YORW,2707,0,0,0,17,0.21479418542347073,0,0


==> anc/experiment/arxiv/recent/data/external_origins.csv <==
origin,origin_date,target_end_date
1511,2021-12-31,2022-08-22
1521,2022-01-14,2022-09-06
1531,2022-01-31,2022-09-20
1541,2022-02-14,2022-10-04
1551,2022-03-01,2022-10-18
1561,2022-03-15,2022-11-01
1571,2022-03-29,2022-11-15
1581,2022-04-12,2022-11-30
1591,2022-04-27,2022-12-14
1601,2022-05-11,2022-12-29
1611,2022-05-25,2023-01-13
1621,2022-06-09,2023-01-30
1631,2022-06-24,2023-02-13
1641,2022-07-11,2023-02-28
1651,2022-07-25,2023-03-14
1661,2022-08-08,2023-03-28
1671,2022-08-22,2023-04-12
1681,2022-09-06,2023-04-26
1691,2022-09-20,2023-05-10
1701,2022-10-04,2023-05-24
1711,2022-10-18,2023-06-08
1721,2022-11-01,2023-06-23
1731,2022-11-15,2023-07-10
1741,2022-11-30,2023-07-24
1751,2022-12-14,2023-08-07
1761,2022-12-29,2023-08-21
1771,2023-01-13,2023-09-05
1781,2023-01-30,2023-09-19
1791,2023-02-13,2023-10-03
1801,2023-02-28,2023-10-17
1811,2023-03-14,2023-10-31
1821,2023-03-28,2023-11-14
1831,2023-04-12,2023-11-29
1841,2023-04-26,2023-12-13
1851,2023-05-10,2023-12-28
1861,2023-05-24,2024-01-12
1871,2023-06-08,2024-01-29
1881,2023-06-23,2024-02-12
1891,2023-07-10,2024-02-27
1901,2023-07-24,2024-03-12
1911,2023-08-07,2024-03-26
1921,2023-08-21,2024-04-10
1931,2023-09-05,2024-04-24
1941,2023-09-19,2024-05-08
1951,2023-10-03,2024-05-22
1961,2023-10-17,2024-06-06
1971,2023-10-31,2024-06-21
1981,2023-11-14,2024-07-08
1991,2023-11-29,2024-07-22
2001,2023-12-13,2024-08-05
2011,2023-12-28,2024-08-19
2021,2024-01-12,2024-09-03
2031,2024-01-29,2024-09-17
2041,2024-02-12,2024-10-01
2051,2024-02-27,2024-10-15
2061,2024-03-12,2024-10-29
2071,2024-03-26,2024-11-12
2081,2024-04-10,2024-11-26
2091,2024-04-24,2024-12-11
2101,2024-05-08,2024-12-26
2111,2024-05-22,2025-01-13
2121,2024-06-06,2025-01-28
2131,2024-06-21,2025-02-11
2141,2024-07-08,2025-02-26
2151,2024-07-22,2025-03-12
2161,2024-08-05,2025-03-26
2171,2024-08-19,2025-04-09
2181,2024-09-03,2025-04-24
2191,2024-09-17,2025-05-08
2201,2024-10-01,2025-05-22
2211,2024-10-15,2025-06-06
2221,2024-10-29,2025-06-23
2231,2024-11-12,2025-07-08
2241,2024-11-26,2025-07-22
2251,2024-12-11,2025-08-05
2261,2024-12-26,2025-08-19
2271,2025-01-13,2025-09-03
2281,2025-01-28,2025-09-17
2291,2025-02-11,2025-10-01
2301,2025-02-26,2025-10-15
2311,2025-03-12,2025-10-29
2321,2025-03-26,2025-11-12
2331,2025-04-09,2025-11-26
2341,2025-04-24,2025-12-11
2351,2025-05-08,2025-12-26
2361,2025-05-22,2026-01-12
2371,2025-06-06,2026-01-27
2381,2025-06-23,2026-02-10
2391,2025-07-08,2026-02-25
2401,2025-07-22,2026-03-11
2411,2025-08-05,2026-03-25
2421,2025-08-19,2026-04-09
2431,2025-09-03,2026-04-23
2441,2025-09-17,2026-05-07
2451,2025-10-01,2026-05-21
2461,2025-10-15,2026-06-05
2471,2025-10-29,2026-06-22
2481,2025-11-12,2026-07-07
2491,2025-11-26,2026-07-21
2501,2025-12-11,2026-08-04
2511,2025-12-26,2026-08-18
2521,2026-01-12,2026-09-01
2531,2026-01-27,2026-09-16
2541,2026-02-10,2026-09-30


==> anc/experiment/arxiv/recent/data/manual_aliases.json <==
[
  {
    "old_symbol": "SGNL",
    "new_symbol": "MGEN",
    "process_date": "2017-02-13",
    "source": "https://www.sec.gov/Archives/edgar/data/1590750/000117184317001747/f10k_032417p.htm",
    "reason": "Issuer 2016 Form 10-K, Item 5, documents ticker change; missing from connector name-change results"
  }
]


==> anc/experiment/arxiv/recent/data/panel.csv <==
symbol,name,exchange,selection_hash,training_coverage,selection_sessions,median_raw_price,median_dollar_volume,annualized_volatility,zero_volume_fraction,unchanged_price_fraction,eligible,exclusion,cell_hash,liquidity,volatility,cohort
AMAT,"Applied Materials, Inc. Common Stock",NASDAQ,04ece804cfc423ec80d885b4245c11efc9e511d772f4ab2336623358f3ae5a35,1.0,252,134.625,1066440166.2649999,0.4381598666973657,0.0,0.0,True,,b981ae8f280f3185ea7ec2136ee08e39a24a5eb088bc33a7943785e706b7bded,high,high,high_liquidity_high_volatility
CAR,"Avis Budget Group, Inc. Common Stock",NASDAQ,16edece61b40a471acdff5fca9c256bb202a70fe1c67e21c68811bd5ce9c8f28,1.0,252,85.28999999999999,136568685.43,0.9904376746791906,0.0,0.003968253968253968,True,,d795e9b401014bd02c482f54897fb7d10e3b691249860a144efc9252a34b08a7,high,high,high_liquidity_high_volatility
CLNE,Clean Energy Fuels Corp. Common Stock,NASDAQ,15a6c21cd6439a7f0468095921faeaa5176d3bc4158b5a916d2cbae07e0bd36d,1.0,252,8.945,49667258.83,0.9402210166742753,0.0,0.0,True,,595db9e7b6349f439d244becece4e2759a15c8251ae145a00bfa4399d847ff62,high,high,high_liquidity_high_volatility
CZR,"Caesars Entertainment, Inc. Common Stock",NASDAQ,165004717f6ec65a063062a0b57f53c092a9b93e503791f7a3bdc9b9358e5dcb,1.0,252,94.91499999999999,247141610.12,0.4798854501927657,0.0,0.007936507936507936,True,,a127d14dbe937c8f2e680962a2bfc5089fa5c7de3632520d0dba594968918246,high,high,high_liquidity_high_volatility
FATE,"Fate Therapeutics, Inc. Common Stock",NASDAQ,14d563da593bd318f3895286ad39220928b2bc59945de01aab359df5f252ee67,1.0,252,78.53,77030004.25,0.7507201588708192,0.0,0.0,True,,153fcadc754597c9e6d3ab8922cfea0bfeb78691ede082451cc2f13ac32f7e5c,high,high,high_liquidity_high_volatility
RARE,Ultragenyx Pharmaceutical Inc. Common Stock,NASDAQ,16882ad097f7049b56b1b7b0ffbebc94a884dc45ab724a60bbb44ceb912d9826,1.0,252,96.14500000000001,45674219.5,0.47257606123719487,0.0,0.0,True,,71a77b46c5d38ff3990681bb4a7a207d97680b0dc6f6e94e1ce7309c86023370,high,high,high_liquidity_high_volatility
CBRL,"Cracker Barrel Old Country Store, Inc Common Stock",NASDAQ,0bc8aec6d6faa5c06a3ca5de01a49958c03298b1d805b7e3c6ff0eb8dbf7d2b5,1.0,252,143.285,43314217.89,0.30722637526348145,0.0,0.0,True,,5b89587b68991eae2f2d401fa8988fa76cef79ecc313640d8b4f959a318d5c04,high,low,high_liquidity_low_volatility
EXC,Exelon Corporation Common Stock,NASDAQ,01fbf0d18d12397df4846e067937787a542d254753e4daae189c274a18d5dd8d,1.0,252,45.85,255089205.185,0.18112197250662093,0.0,0.015873015873015872,True,,240070be991590a8bb58b19ddb313637fbff13bbf7db70dc14a53bac871bec22,high,low,high_liquidity_low_volatility
HAS,"Hasbro, Inc. Common Stock",NASDAQ,1365e9c16ce180d3c8dcc231380a656ef9a593e2e911314b83b814aa4ed881fe,1.0,252,96.4325,75071682.89,0.2427299052503805,0.0,0.003968253968253968,True,,4935adb33ace915a38e43027021bf4a497bcc13ff651ce4fadf7c7fb0711b3ab,high,low,high_liquidity_low_volatility
JBHT,"J.B. Hunt Transport Services, Inc. Common Stock",NASDAQ,0c18ce406b99aaf9cbc126fd70f4c4919d780f1b249b30bb5abd591a89218e24,1.0,252,169.475,99744638.64500001,0.2596489007845147,0.0,0.0,True,,c746039979ec16a8a9e35d76b7dbbd32f763803ccc72616458a53207d7b14254,high,low,high_liquidity_low_volatility
SSNC,"SS&C Technologies Holdings, Inc. Common Stock",NASDAQ,09de4fdb2746f9e06040d88ecdbe60432a10365b354f9766509ecb22f2cbc791,1.0,252,73.245,89823783.78,0.2062635401927371,0.0,0.0,True,,dceed86d420b6d56a3d26a6219b78b93d2491c5640a1de40722b0a8c7dc7f9b0,high,low,high_liquidity_low_volatility
TROW,"T. Rowe Price Group, Inc. Common Stock",NASDAQ,02766dd404fc944fd72a269860a757f50b6714b294558b013f99110a24e6482e,1.0,252,194.92000000000002,212312983.575,0.25125808163142893,0.0,0.0,True,,42870f89d11b3798da7c675b3c1a0ba7f6152a88e5222716a4ddada9d79111c2,high,low,high_liquidity_low_volatility
CHCI,"Comstock Holding Companies, Inc. Class A Common Stock",NASDAQ,10e86abb234e3bcf9065028e58f51d343041e572eede658a4a4ead77dcda8090,1.0,252,5.27,210282.03,0.9824512238899301,0.0,0.023809523809523808,True,,1d718d39d2f7bbaf7c13923b1ce4de193f792981b74163376625115cced341ab,low,high,low_liquidity_high_volatility
GROW,"U.S. Global Investors, Inc. Class A Common Stock",NASDAQ,13af6cd237021d5b6a4d70804188dfbfb0b0291489c5cce4c6bbab98d661fa3b,1.0,252,6.115,856640.8700000001,0.7240276441966814,0.0,0.027777777777777776,True,,205d5d41139a3347660ff2df83dce03dae9a2434e0e28bbe398f2bbb50f19ce7,low,high,low_liquidity_high_volatility
JAKK,"JAKKS Pacific, Inc. Common Stock",NASDAQ,06accc0e43523d85eb50a0d697a287d0e9210731bf19dd6b8cbf0201f5e92c02,1.0,252,10.355,1471531.1400000001,0.7706622210979257,0.0,0.007936507936507936,True,,4b2ceb1e1a7a21c29b0499442e5aa6571c051007525b788b7301a8b1df159f98,low,high,low_liquidity_high_volatility
NGNE,Neurogene Inc. Common Stock,NASDAQ,0d13af995d4402ebef41bfc53f1f78d20259e976d1d932ee08b487dbc2b3af21,1.0,252,9.225000000000001,1656408.7,0.6405469652806535,0.0,0.015873015873015872,True,,e8034c381c44cb51881bfe8daedb57481494b659990d9cd4f6c1af6f05121967,low,high,low_liquidity_high_volatility
PNRG,PrimeEnergy Resources Corporation Common Stock,NASDAQ,0f20ec57f1c1b3fb4bf2861d52ad7d27c9ea4bdfca68d006a91e24769a06c66c,1.0,252,50.94,131968.7,0.7057913871489669,0.05555555555555555,0.06746031746031746,True,,5ddb38cc1c5e87e53130e7e0ae36537a57801d018b3844eb87dd61b37f95a6ac,low,high,low_liquidity_high_volatility
VRDN,"Viridian Therapeutics, Inc. Common Stock",NASDAQ,074cf91455af20fa26d1d5fb3efe1772f757911ff3482d1004383aef4b728878,1.0,252,17.52,605509.08,0.6640421282080877,0.0,0.003968253968253968,True,,8fbe6c8dc9707bd6a8b0db906fd781752b14c26ebd214d0dfa82391e2e75e81e,low,high,low_liquidity_high_volatility
CHMG,Chemung Financial Corp Common Stock,NASDAQ,07c05edfdf166b11c66d532a1970a554020e44c00beba4f148ab10595d44ea61,1.0,252,44.295,376536.025,0.2891523090608281,0.003968253968253968,0.011904761904761904,True,,866b1a5fb15ddb401814fed9144b71de71f461c727da863c61b8deda37239daf,low,low,low_liquidity_low_volatility
CZWI,"Citizens Community Bancorp, Inc. Common Stock",NASDAQ,09e0df7b9c1ceb40245aaf033c572b0b52359739588bbeb9d8d754750af52891,1.0,252,13.68,161556.37,0.23600187408234055,0.0,0.047619047619047616,True,,1bc27ef24dd1c586464d5aafdb32ba761fedb6a34fdeeb8cfa618bf8085d1fcc,low,low,low_liquidity_low_volatility
GABC,"German American Bancorp, Inc. Common Stock",NASDAQ,0399088711245cd105c3093772af4fa4378b3451980170445ebce238de6df852,1.0,252,39.15,1863038.54,0.2915297965569859,0.0,0.0,True,,a10188ab019bc7afcf39bfccf3bc855ccb77e65d234dd210ccf41bcd291a4869,low,low,low_liquidity_low_volatility
GBLI,"Global Indemnity Group, LLC Class A Common Stock",NASDAQ,11852cbe59dbb8c476399d63a242e2b82af86d39f320751b818e6bf82ae5dda1,1.0,252,27.378,144453.48200000002,0.25502017556623807,0.01984126984126984,0.047619047619047616,True,,a0a0ee4a152cd5cea22f4004d067a8eae11d4cdf26c0777a7c4a3ccfd00af7fc,low,low,low_liquidity_low_volatility
HBCP,"Home Bancorp, Inc. Common Stock",NASDAQ,146237a690bda1ee68aee019835ec535018704b4b25766b03fcb88eefdb5b8c7,1.0,252,37.6,633735.865,0.269175705724477,0.0,0.011904761904761904,True,,2c452a5c68616e23fe9547f9bf1c6ba7738366473bcacf87ac625a255a49b90f,low,low,low_liquidity_low_volatility
YORW,York Water Company (The) Common Stock,NASDAQ,0313b61ab7d81114b1ad0267667ea9bdb49ba00d0534b2950db173c6cfe4d1cb,1.0,252,48.04,1486369.3399999999,0.2770653935815718,0.0,0.003968253968253968,True,,ef4411824621865cb75ed9ecacba2b94e7138a59b0d4b1e1de0b03b647a17c05,low,low,low_liquidity_low_volatility


==> anc/experiment/arxiv/recent/data/selection_audit.csv <==
symbol,name,exchange,selection_hash,training_coverage,selection_sessions,median_raw_price,median_dollar_volume,annualized_volatility,zero_volume_fraction,unchanged_price_fraction,eligible,exclusion
DGICB,"Donegal Group, Inc. Class B Common Stock",NASDAQ,00183022ed685edd3b64a340d8e2470d4c66a2f9599aa1d2bf8149fc26033961,0.99933818663137,252,14.36,0.0,,0.5515873015873016,0.5634920634920635,False,dollar_volume_below_floor
RIVN,"Rivian Automotive, Inc. Class A Common Stock",NASDAQ,00360cda2a7ed713d75c7b597c31c937edb361aecbad139c1344c1c5964f303b,0.02382528127068167,36,115.2,1533507512.87,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history
DCOY,Decoy Therapeutics Inc. Common Stock,NASDAQ,003cab336402e3040697fc2e0fe3ea58743dfbc1aef6812fa76f1e8e164b7391,1.0,252,1.08,828709.375,,0.0,0.03968253968253968,False,price_below_floor
RMCO,Royalty Management Holding Corporation Class A Common Stock,NASDAQ,00680f87720a716aa141c69f9bd876efbe38522d2a6c1b35e19ac7e35f77bcd4,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
AIRJ,AirJoule Technologies Corporation Class A Common Stock,NASDAQ,008ed9d966e9a9624837353b46be3dc18d65e9851a28e521e22406f43f472071,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
BZAI,"Blaize Holdings, Inc. Common Stock",NASDAQ,00abbde7f6adcf40f311d665698a5ce926ea8da8d5ead5cbbbc8fe10c526f3e0,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
SHIM,Shimmick Corporation Common Stock,NASDAQ,00af99b9be6768da069c1bff2b72947740f6406b46325f7ca71fdcb159b3aaff,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
JXG,JX Luxventure Group Inc. Common Stock,NASDAQ,00c3c9940d8e129f0e90cc9171e60051706e99ddf2474c3c7340a03dcfa0fe6e,1.0,252,3.355,551386.41,,0.0,0.023809523809523808,False,price_below_floor
BSY,"Bentley Systems, Incorporated Class B Common Stock",NASDAQ,00ce1ceaf3f95a5a01b710bd94c63b5a2804e4da177e60f0ed30676910d3087a,0.2131039046988749,252,55.07,46895749.97,,0.0,0.0,False,insufficient_training_history
DBX,"Dropbox, Inc. Class A Common Stock",NASDAQ,00d277c8fcbce3751da64a2a160812e2b99b7f185bf688e497cdb4fb4054386f,0.6300463269358041,252,27.259999999999998,134382566.6,,0.0,0.003968253968253968,False,insufficient_training_history
QNME,"Quanome Technologies, Inc. Common Stock",NASDAQ,00fa61a0c49c4aad0cf63761bce77bd2880cf786366f693d25ba4990a726a985,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
AKBA,"Akebia Therapeutics, Inc. Common Stock",NASDAQ,00fc94f1b3b6674799777ef50d6990e1141fd8769c4344e938015a211fbcdcdb,1.0,252,3.05,9879659.97,,0.0,0.015873015873015872,False,price_below_floor
TYGO,"Tigo Energy, Inc. Common Stock",NASDAQ,012588b598047b3bdd106863c807506c663e29aa844f0764fb5db52cd875146b,0.05493050959629384,83,9.87,2536.14,,0.1349206349206349,0.1626984126984127,False,insufficient_training_history;insufficient_selection_history;dollar_volume_below_floor
CETY,"Clean Energy Technologies, Inc. Common Stock",NASDAQ,012ae882296d99fd211bd9732499c2463fa320641f1d6e71709c8f4ca6f10fd0,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
KARD,"Kardigan, Inc. Common Stock",NASDAQ,013853c2af7750cd1137ae7f54d9ff5baf7826d831d947f74d0002302601729e,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
MCFT,"MasterCraft Boat Holdings, Inc. Common Stock",NASDAQ,0149c7aad2fc8bd66b3c4860f6fe275d1e698caa2b27c4c3ed9bf4bab711e121,1.0,252,26.81,4028362.985,0.39277550078113643,0.0,0.01984126984126984,True,
NVST,"Envista Holdings Corporation Common stock, $0.01 par value per share",NYSE,014cb37a2a32e5cf460d7c080bbebef975d1fa234a98d7183fbc1c23d6ba485f,0.3825281270681668,252,41.695,58003586.20999999,,0.0,0.003968253968253968,False,insufficient_training_history
TH,Target Hospitality Corp. Common Stock,NASDAQ,015aec31ecd8bcfa18931e54c3826c21e4358e5df32a5789c74e889f7c8a283a,0.6810059563203177,252,3.46,507393.05,,0.0,0.04365079365079365,False,insufficient_training_history;price_below_floor
USAU,U.S. Gold Corp. Common Stock,NASDAQ,016c186eca5d236df7f5ef45c924b5a0aa5287ae4d9e7b3879861c244a5fd0fe,0.7763070814030444,252,10.370000000000001,389046.08999999997,,0.0,0.015873015873015872,False,insufficient_training_history
BRRR,Coinshares Bitcoin ETF Common Shares of Beneficial Interest,NASDAQ,0189870397c23ce26511186a757ea38a6aaec399f6b250de965284d4ff86f19c,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
ORMP,Oramed Pharmaceuticals Inc. Common Stock,NASDAQ,01a08168cf7a93682c0652c0a2dc685212e85e625d93aad39d269e4d2effe495,1.0,252,13.54,8413401.06,0.9348357819171835,0.0,0.011904761904761904,True,
PMTS,CPI Card Group Inc. Common Stock,NASDAQ,01a1a228d7e1ccfdf0b8fc8b38f93156a8b1bdf2a05ffe7fd812590d40eb4def,1.0,252,0.799,0.0,,0.5873015873015873,0.5833333333333334,False,price_below_floor;dollar_volume_below_floor
ANNA,"AleAnna, Inc. Class A Common Stock",NASDAQ,01dd6a2f583d640687cf10a286d65f48245bd3b3ddc6523caed5ec4834e9127d,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
AMCX,AMC Global Media Inc. Class A Common Stock,NASDAQ,01eb2a6496e550945e62f2d1d83134156a6a0c798754c8fc3cdea055c7a1554d,1.0,252,48.705,21741532.48,0.6477716847081176,0.0,0.003968253968253968,True,
EXC,Exelon Corporation Common Stock,NASDAQ,01fbf0d18d12397df4846e067937787a542d254753e4daae189c274a18d5dd8d,1.0,252,45.85,255089205.185,0.18112197250662093,0.0,0.015873015873015872,True,
BYND,"Beyond Meat, Inc. Common Stock",NASDAQ,022fca54758c73f93342a54b5f668220f9a9793c88798ab1ebed960968a2411c,0.44606221045665123,252,124.5,307528302.45500004,,0.0,0.0,False,insufficient_training_history
REAL,"The RealReal, Inc. Common Stock",NASDAQ,024bc6fb1380daec369452f6f2ac0842f7833acce877b5ae8a9bf19d2aa6b802,0.4195896757114494,252,17.04,45562959.6,,0.0,0.015873015873015872,False,insufficient_training_history
UCTT,"Ultra Clean Holdings, Inc. Common Stock",NASDAQ,024f66785f935e9867277b8893781d8090e3c5108d7851613835f75c5f879f4b,1.0,252,50.295,23415286.695,0.610411613070777,0.0,0.0,True,
OSIS,"OSI Systems, Inc. Common Stock (DE)",NASDAQ,02678eafb1e1377158ce0491f6e68c4ce8afa4b06953980c658479d979708f81,1.0,252,95.875,9236601.345,0.19217943858371644,0.0,0.0,True,
CGON,"CG Oncology, Inc. Common stock",NASDAQ,026e8eaf967efcc38e164e3d9293d10e5341a089856e1cc66296d5367c30d2fb,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
SMID,Smith-Midland Corporation Common Stock,NASDAQ,026f6cb5aefe0a7784eedd297c6a20bac92223725ab0b13f1237378f1d8d92b2,0.1872931833223031,252,16.985,358878.33,,0.0,0.015873015873015872,False,insufficient_training_history
TROW,"T. Rowe Price Group, Inc. Common Stock",NASDAQ,02766dd404fc944fd72a269860a757f50b6714b294558b013f99110a24e6482e,1.0,252,194.92000000000002,212312983.575,0.25125808163142893,0.0,0.0,True,
POWI,"Power Integrations, Inc. Common Stock",NASDAQ,02bbb82945ca756278fdca0a5f7ac44b6bfcc34349abdc35553804b1f1fceeae,1.0,252,88.685,33034247.785,0.41678667964386484,0.0,0.003968253968253968,True,
YORW,York Water Company (The) Common Stock,NASDAQ,0313b61ab7d81114b1ad0267667ea9bdb49ba00d0534b2950db173c6cfe4d1cb,1.0,252,48.04,1486369.3399999999,0.2770653935815718,0.0,0.003968253968253968,True,
SNWV,"SANUWAVE Health, Inc. Common Stock",NASDAQ,03170fa94a93abae02eb7bea4a1041d58a73613f9f504c3f2ceae6e52b1ac723,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
CNXU,Conexeu Sciences Inc. Common Stock,NASDAQ,0319db664d1c79d496e2765d888d98c038654781d3da879682dc4d7cccc2f03b,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
TCPC,BlackRock TCP Capital Corp. Common Stock,NASDAQ,0332563be53e2cf9ae16ea54403663bb00417cddcd5c2dbab645c7f8d311bc97,1.0,252,14.05,2978031.8499999996,0.19962415122558547,0.0,0.01984126984126984,True,
AM,Antero Midstream Corporation Common Stock,NYSE,038ab99104f10ab4ea96cc25dc4a012b3b0b45a8f9b6288328f6db3fd55483d1,0.7776307081403044,252,9.6,38672339.34,,0.0,0.01984126984126984,False,insufficient_training_history
CNOB,"ConnectOne Bancorp, Inc. Common Stock",NASDAQ,038e0ea3901bab2de977e98d0ad05f6bbc8ac85f0e058ee97bcb12f7a28bfc89,1.0,252,27.545,3770264.29,0.3107070960236385,0.0,0.015873015873015872,True,
GABC,"German American Bancorp, Inc. Common Stock",NASDAQ,0399088711245cd105c3093772af4fa4378b3451980170445ebce238de6df852,1.0,252,39.15,1863038.54,0.2915297965569859,0.0,0.0,True,
LGVN,Longeveron Inc. Class A Common Stock,NASDAQ,039c3c4d571c67a1f45366b6889f48e46972d75066564d4f9c550d49e812c171,0.14824619457313037,224,6.175,705661.4199999999,,0.0,0.031746031746031744,False,insufficient_training_history;insufficient_selection_history
VICR,Vicor Corporation Common Stock,NASDAQ,03abf5659ecacad6bc5bab211116f460c7d20f68c898f49a8d345648a7304fe2,1.0,252,105.675,14551399.735,0.4046026633422599,0.0,0.007936507936507936,True,
AEVA,"Aeva Technologies, Inc. Common Stock",NASDAQ,03b792838f18afd55e7d46434a8a01fcd66c934722978efa6d612e1916129199,0.30906684315023164,252,9.725000000000001,13487411.829999998,,0.0,0.003968253968253968,False,insufficient_training_history
GLIBA,Liberty Capital Corporation Series A GCI Group Common Stock,NASDAQ,03dde31471f69f9351d89d2105ed2de40dc6015442125871eb0ade02346a2f06,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
PCRX,"Pacira BioSciences, Inc. Common Stock",NASDAQ,044e7601233f8e8b06d7301629e4f11057b1417fe508cd9f78ba2a291f3570eb,1.0,252,60.465,27834020.79,0.37289239186877393,0.0,0.007936507936507936,True,
TELO,"Telomir Pharmaceuticals, Inc. Common Stock",NASDAQ,045e0f4efd712417fbff4074239e23bfac3c11169ff7cb07d55dcded10997ffd,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
USCB,"USCB Financial Holdings, Inc. Class A Common Stock",NASDAQ,04e8fd92daf64e3a27bdd9ff476ad413dd870679c4c54a91663916fa4359703e,0.07478491065519524,113,12.79,196614.0,,0.007936507936507936,0.01984126984126984,False,insufficient_training_history;insufficient_selection_history
AMAT,"Applied Materials, Inc. Common Stock",NASDAQ,04ece804cfc423ec80d885b4245c11efc9e511d772f4ab2336623358f3ae5a35,1.0,252,134.625,1066440166.2649999,0.4381598666973657,0.0,0.0,True,
BATRA,"Atlanta Braves Holdings, Inc. Series A Common Stock",NASDAQ,04ee37143e03b6bb5eb4bf53c6fb73f3e1513a7d23422f410008b323f88d824e,0.9523494374586366,252,27.975,1460271.77,,0.0,0.0,False,insufficient_training_history
ESQ,"Esquire Financial Holdings, Inc. Common Stock",NASDAQ,04f5a72423949461eb573fa16bde5db2ab56994c33fb0e7375e566fff4a713bb,0.7531436135009927,252,24.545,501143.85,,0.0,0.01984126984126984,False,insufficient_training_history
RZAI,Roze AI Inc. Common Shares,NASDAQ,053a93db44b22a2b0b70c52d9f2fbcc7b9e3203a924b557513c64cecd4463b37,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
PLSE,"Pulse Biosciences, Inc Common Stock (DE)",NASDAQ,054d49acbbc8d247c4f987aed3dc5332a43339a4c178496ac9e0b48aae897f3e,0.9377895433487756,252,21.5,1425685.38,,0.0,0.0,False,insufficient_training_history
ARCT,Arcturus Therapeutics Holdings Inc. Common Stock,NASDAQ,055ab0787a0dea846511d6dac8891637e599514c5aad24be521716ea8cf39b69,1.0,252,42.129999999999995,24756320.295,1.038335648008278,0.0,0.0,True,
IIPR,"Innovative Industrial Properties, Inc. Common stock",NYSE,057ab1451f271354413ad74ed1a2587b547beefbcd3839fb199de02561b2b498,0.8471211118464593,252,209.475,47300832.480000004,,0.0,0.0,False,insufficient_training_history
RNTX,"Rein Therapeutics, Inc. Common Stock",NASDAQ,0582e46226e2d88c68a752007a4ad40fa676056413f7ddf89eaa0b3760233c34,0.7518199867637326,252,1.16,629120.4550000001,,0.0,0.051587301587301584,False,insufficient_training_history;price_below_floor
HCWB,HCW Biologics Inc. Common Stock,NASDAQ,05b5184fdf28f5ae4f6fe5ce97a7b7d14709ee4ed1a2f0b1392f69f7b141eb15,0.07677035076108538,116,3.205,284694.94999999995,,0.0,0.01984126984126984,False,insufficient_training_history;insufficient_selection_history;price_below_floor
HOPE,"Hope Bancorp, Inc. Common Stock",NASDAQ,05ee8aeb5082e3ccf0dd39962c4289c86687a71710455be0f0e5d15b25fb451a,1.0,252,14.52,10811675.25,0.32081985194166457,0.0,0.027777777777777776,True,
VALU,"Value Line, Inc. Common Stock",NASDAQ,05f07cab9c98e8000e82324384546187227984be9a373abb1bab422bfbedbd7f,1.0,252,31.6,144527.375,0.4710006486121316,0.007936507936507936,0.027777777777777776,True,
NDLS,Noodles & Company Class A Common Stock,NASDAQ,0626c2fb73e10dc2bd63e008cc418bd976221e39afd018c5c6f107e0ed9874e8,1.0,252,11.84,2318648.985,0.4542837226934967,0.0,0.011904761904761904,True,
VMD,"Viemed Healthcare, Inc. Common Shares",NASDAQ,06471f77750fb936fc7ef718a25b6e59c1c6bdca8a675395ca9953d3f18b2ca9,0.400397088021178,252,7.155,1031691.325,,0.0,0.027777777777777776,False,insufficient_training_history
RR,Richtech Robotics Inc. Class B Common Stock,NASDAQ,0650a4d96dd9a1e57892c82fe4ce5c5bcfb4ef1a1e6de7ec10c454e664f461e0,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
FDMT,"4D Molecular Therapeutics, Inc. Common Stock",NASDAQ,0671f46911cc847aa71aea5539d37eb51307bffedc11c4ba1fe768f97eff8b6b,0.17604235605559232,252,29.27,4453368.095000001,,0.0,0.0,False,insufficient_training_history
GALT,Galectin Therapeutics Inc. Common Stock,NASDAQ,06836c2ac0d197e7d8845c4c2426a9a324661a44568930c4f7a0382dd3e4beca,1.0,252,2.95,898590.47,,0.0,0.01984126984126984,False,price_below_floor
INTG,Intergroup Corporation (The) Common Stock,NASDAQ,06a30873da7d2d3854387fd028d50099b901e4cb4a4e33f366c594947310c019,1.0,252,44.07,54145.2,,0.1388888888888889,0.1746031746031746,False,dollar_volume_below_floor
JAKK,"JAKKS Pacific, Inc. Common Stock",NASDAQ,06accc0e43523d85eb50a0d697a287d0e9210731bf19dd6b8cbf0201f5e92c02,1.0,252,10.355,1471531.1400000001,0.7706622210979257,0.0,0.007936507936507936,True,
HWKN,"Hawkins, Inc. Common Stock",NASDAQ,06af63e6231e538513c8c6684868297d915a7dad31444fcc34ea3f88d4ffe522,1.0,252,35.465,1829856.49,0.369630928262119,0.0,0.0,True,
CLSK,"CleanSpark, Inc. Common Stock",NASDAQ,06b82d814be71df2d5ef020904fc1b9940e58c27ea934a90f0560984463d6fb5,0.3242885506287227,252,17.155,30037069.755000003,,0.0,0.003968253968253968,False,insufficient_training_history
UEIC,Universal Electronics Inc. Common Stock,NASDAQ,06c0dce59f594713e82e84d47f66b1b280af8aa175272ab9a715967b69287e47,1.0,252,49.730000000000004,3102460.06,0.39386197813816765,0.0,0.007936507936507936,True,
RBNE,Robin Energy Ltd. Common Stock,NASDAQ,06df7a101a3176ec2951b6a694bdfc88ea9706815dbe9c4d32e671c75bcff3fc,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
SHOE,"Shoe Station Group, Inc. Common Stock",NASDAQ,0709e377fcc7b5cb32de30fd3b54560f2c58096ad409f3221b125979097e9ebc,1.0,252,43.295,7620551.635,0.45919017597021655,0.0,0.0,True,
POLA,"Polar Power, Inc. Common Stock",NASDAQ,0711329f4d703c0469ca10f72eb549b63886b3c668686149173f2c66b3e1400d,0.8444738583719391,252,7.93,2255481.41,,0.0,0.007936507936507936,False,insufficient_training_history
STNE,StoneCo Ltd. Class A Common Shares,NASDAQ,071b1bf9db8c35a300ab63f6f2bdad7aa9353ef36e935b3ed470d1a5f9b34ff8,0.5307743216412971,252,59.845,146809997.98000002,,0.0,0.007936507936507936,False,insufficient_training_history
OUST,"Ouster, Inc. Common Stock",NASDAQ,072f6603d8b69f35e42dff51be61d24aea446acb605d77ba996f75106a26fc8e,0.7538054268696228,252,9.415,12196879.64,,0.0,0.023809523809523808,False,insufficient_training_history
PALI,"Palisade Bio, Inc. Common Stock",NASDAQ,074c63371cf8ff4e2324fcf584a2f0526cba53540f6f9f00ce38cba5f0cf7550,1.0,252,2.525,1373622.13,,0.0,0.01984126984126984,False,price_below_floor
VRDN,"Viridian Therapeutics, Inc. Common Stock",NASDAQ,074cf91455af20fa26d1d5fb3efe1772f757911ff3482d1004383aef4b728878,1.0,252,17.52,605509.08,0.6640421282080877,0.0,0.003968253968253968,True,
FENC,Fennec Pharmaceuticals Inc. Common Stock,NASDAQ,074d48a5c07bf09fa8f017c19df20bb3bb9b52e6b1f055650a761349042567f1,0.7174056915949703,252,7.29,563946.4299999999,,0.0,0.003968253968253968,False,insufficient_training_history
WAFD,"WaFd, Inc. Common Stock",NASDAQ,07ab78f067be05886b6c03a0c6bb7fb268e1b0e16a0e0302820fefee4d2293e4,1.0,252,32.78,14811814.23,0.2657609665106178,0.0,0.0,True,
SLDB,Solid Biosciences Inc. Common Stock,NASDAQ,07ac414491b91f1cddf00dfdc9b9ff85bf10a04f4bfab5efc8423d4634a1705a,0.6558570483123759,252,3.495,2969232.54,,0.0,0.023809523809523808,False,insufficient_training_history;price_below_floor
CHMG,Chemung Financial Corp Common Stock,NASDAQ,07c05edfdf166b11c66d532a1970a554020e44c00beba4f148ab10595d44ea61,1.0,252,44.295,376536.025,0.2891523090608281,0.003968253968253968,0.011904761904761904,True,
NRDS,"NerdWallet, Inc. Class A Common Stock",NASDAQ,07cc0eeaf6f346acdf1d3d403e97fd18dbb745d83e92941e92d50ca3cf48ceb5,0.026472534745201854,40,16.18,8598698.46,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history
LOCO,"El Pollo Loco Holdings, Inc. Common Stock",NASDAQ,07e9212f6a3111552b06c9caa207e24e70eae0971b9b722538444b432d253a20,1.0,252,17.27,2970604.205,0.3223432820713561,0.0,0.015873015873015872,True,
SYPR,"Sypris Solutions, Inc. Common Stock",NASDAQ,0806e4223ccd2488637e2f3f7fc56ffdeb209cff88c3bf717ba1986cad9b6e5e,1.0,252,3.27,637433.365,,0.0,0.015873015873015872,False,price_below_floor
ISPC,iSpecimen Inc. Common Stock,NASDAQ,084076af54dfec4389d0c29ad5bce1cdd717a6bb4e0dae44bda4387bba62b4e1,0.09133024487094639,138,6.355,612818.475,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history
UVSP,Univest Financial Corporation Common Stock,NASDAQ,0841a4574103ab5a57ae1bfedb9e87003a686ca27fd8c0f105dad3aa42d418ad,1.0,252,27.735,2408299.0875000004,0.3140852185374966,0.0,0.015873015873015872,True,
BMBL,Bumble Inc. Class A Common Stock,NASDAQ,084a3ec9b4ea68b7ca903ee06e0ee4a53a4c171c648b07888fcd79006de81c42,0.14890800794176043,225,52.0,73957990.71000001,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history
KYMR,"Kymera Therapeutics, Inc. Common Stock",NASDAQ,087c92cfcf795b9aae50e569935b393112acd54f964e3a7272ec5cfca8af996c,0.22766379880873594,252,55.305,16416520.82,,0.0,0.003968253968253968,False,insufficient_training_history
OLMA,"Olema Pharmaceuticals, Inc. Common Stock",NASDAQ,08881b2db1e34932eba78fdcf5b9a440c4cece8595720ce66489f7f3a2a9edbd,0.18596955658504302,252,28.0,6237737.640000001,,0.0,0.015873015873015872,False,insufficient_training_history
ORIO,Orion Digital Corp. Common Shares,NASDAQ,08dc7686fd456d474fb58965eeab89c549e96ffc8f67a12ca3b157466e9f76d2,0.6187954996690933,252,5.785,6546300.58,,0.0,0.015873015873015872,False,insufficient_training_history
AFYA,Afya Limited Class A Common Shares,NASDAQ,09565f9e2080c3fc7ad4d5c1dd0e978d3679b37be5a6b50b7f062141b2f004ac,0.41032428855062875,252,22.015,3320597.0700000003,,0.0,0.003968253968253968,False,insufficient_training_history
SENS,"Senseonics Holdings, Inc. Common Stock",NASDAQ,099c89774be7c7a37017392c4487a311ab171337def960617e6be71ca036c30f,0.9655857048312376,252,3.105,38337132.254999995,,0.0,0.023809523809523808,False,insufficient_training_history;price_below_floor
NTRP,"NextTrip, Inc. Common Stock",NASDAQ,09cace96d8993a89d9590dfaef6fba90ad2eb58a6cce8e4ffee3bb134ce14a16,0.813368630046327,252,3.455,592610.99,,0.0,0.027777777777777776,False,insufficient_training_history;price_below_floor
CGBD,"Carlyle Secured Lending, Inc. Common Stock",NASDAQ,09dccbd079434bed707028fa52d002202983cc731bd85d2802e9317cdfd2d321,0.7590999338186631,252,13.635000000000002,2389099.495,,0.0,0.023809523809523808,False,insufficient_training_history
SSNC,"SS&C Technologies Holdings, Inc. Common Stock",NASDAQ,09de4fdb2746f9e06040d88ecdbe60432a10365b354f9766509ecb22f2cbc791,1.0,252,73.245,89823783.78,0.2062635401927371,0.0,0.0,True,
CZWI,"Citizens Community Bancorp, Inc. Common Stock",NASDAQ,09e0df7b9c1ceb40245aaf033c572b0b52359739588bbeb9d8d754750af52891,1.0,252,13.68,161556.37,0.23600187408234055,0.0,0.047619047619047616,True,
KLAC,KLA Corporation Common Stock,NASDAQ,09fdc8cda620b551f591849d85eeaaa3dd94653210d0261f20177b8a1c417a30,1.0,252,325.2,411332747.43,0.4085220881948316,0.0,0.0,True,
SSRM,SSR Mining Inc. Common Stock,NASDAQ,0a02f50702d9793a1cb50d48fc43703a7669b01b8550261cabf4476d3043ccf9,1.0,252,16.26,24650979.035,0.4060904840314716,0.0,0.015873015873015872,True,
FTCI,"FTC Solar, Inc. Common Stock",NASDAQ,0a28fbb5dae4ffa41c5857920bf489939df23e0baac91c11e9ca712c6e1230d2,0.11449371277299801,173,9.81,6496249.92,,0.0,0.007936507936507936,False,insufficient_training_history;insufficient_selection_history
HNNA,"Hennessy Advisors, Inc. Common Stock",NASDAQ,0a2d2a4567821d0e41c475a54392a18543028e54aba47a1bac1f54078c95865e,1.0,252,9.415,78042.37,,0.0,0.04365079365079365,False,dollar_volume_below_floor
ONDS,Ondas Inc. Common Stock,NASDAQ,0a5aefede8af71ac828a5531e01c8e107c68e7aa1b7803e0cafc238c5b8e03fe,0.17935142289874256,252,8.205,3816892.2199999997,,0.0,0.003968253968253968,False,insufficient_training_history
RTB,"RTB Digital, Inc. Common Stock",NASDAQ,0a72bc572e906714fa431da53aac1a2d3e4ff13789b1c43d91058430a1908881,0.1469225678358703,222,9.75,3993601.255,,0.0,0.007936507936507936,False,insufficient_training_history;insufficient_selection_history
ADVB,Advanced Biomed Inc. Common Stock,NASDAQ,0a7b0b10df39cfafceb2c5555b89db3658d17188666534a62c9d3a4b625bb922,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
LQDA,Liquidia Corporation Common Stock,NASDAQ,0a85810889dfa3bd926add363893d0e5073e2aa67de6d43723087313572abdc6,0.5731303772336201,252,2.825,1242593.3250000002,,0.0,0.03571428571428571,False,insufficient_training_history;price_below_floor
BMRA,"Biomerica, Inc. Common Stock",NASDAQ,0a8f69638e7c78bc5e42819ef2fd9636e47df5417301cf791a1283ca8ea53e94,0.8914626075446724,252,4.555,541172.8600000001,,0.0,0.011904761904761904,False,insufficient_training_history;price_below_floor
ATER,"Aterian, Inc. Common Stock",NASDAQ,0abfa6900478dcd90a0a46cc628d72cc6779408233540999dd483ca3eb878988,0.42753143613500993,252,13.715,21330677.46,,0.0,0.0,False,insufficient_training_history
EXPE,"Expedia Group, Inc. Common Stock",NASDAQ,0ae243b8016fc7d995ae0f0cb8b9af671229586074d7d1a33d6e872e5de3b82a,1.0,252,165.845,388875007.04499996,0.40090054013546383,0.0,0.0,True,
NWTG,"Newton Golf Company, Inc. Common Stock",NASDAQ,0b4ef45a191547203bae60ec6c2c3160911062336c8652a26f00626e3aac6bf4,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
FRD,Friedman Industries Inc. Common Stock,NASDAQ,0b768946c801c481d3823d232866557bb6222af089b4986bfe8663b54b5e4541,1.0,252,11.445,230001.445,0.5704742780768306,0.0,0.031746031746031744,True,
ONEN,ONE Nuclear Energy Inc. Common Stock,NASDAQ,0b922fd8bda59f00704eadff1c91f1539c5d3b3dead0a48c9c854d841671d3df,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
FBIO,"Fortress Biotech, Inc. Common Stock",NASDAQ,0ba0004e6563f9e0b78a3b7a7d0d3cae9295372dbf4cdd6ae612f228248f6f51,1.0,252,3.44,1938232.085,,0.0,0.051587301587301584,False,price_below_floor
LYFT,"Lyft, Inc. Class A Common Stock",NASDAQ,0baab912970344295359ef26bf4a2017c24716901a0d888f0be5af4e1f0bfdd9,0.4612839179351423,252,53.32,292228229.515,,0.0,0.0,False,insufficient_training_history
CBRL,"Cracker Barrel Old Country Store, Inc Common Stock",NASDAQ,0bc8aec6d6faa5c06a3ca5de01a49958c03298b1d805b7e3c6ff0eb8dbf7d2b5,1.0,252,143.285,43314217.89,0.30722637526348145,0.0,0.0,True,
QMLS,"QumulusAI, Inc. Common Stock",NASDAQ,0bf5794f78eeffd8cd0a2c03b53b15eee5f794a64b5342f98e7e30645fc0f16c,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
MPAA,"Motorcar Parts  of America, Inc. Common Stock",NASDAQ,0c11f989bea099ccc5ee6e8fd663b4e14498a202d204fb7e0785054eff54292f,1.0,252,21.335,1388559.6,0.422028820579793,0.0,0.0,True,
JBHT,"J.B. Hunt Transport Services, Inc. Common Stock",NASDAQ,0c18ce406b99aaf9cbc126fd70f4c4919d780f1b249b30bb5abd591a89218e24,1.0,252,169.475,99744638.64500001,0.2596489007845147,0.0,0.0,True,
GANX,"Gain Therapeutics, Inc. Common Stock",NASDAQ,0c1f27592017dd2e6e371e6bff317f8cf0700e9ba948d87bef86b5c331e956ca,0.13302448709463932,201,8.27,307017.2,,0.0,0.027777777777777776,False,insufficient_training_history;insufficient_selection_history
JBSS,"John B. Sanfilippo & Son, Inc. Common Stock",NASDAQ,0c4e9b3dc1665d4ba25e39d74a423a7434bffa7f629a99330d7009042e0a798e,1.0,252,88.16,3441491.435,0.21531431837566145,0.0,0.007936507936507936,True,
SNAL,"Snail, Inc. Class A Common Stock",NASDAQ,0c523aebcd62fde20c2f836f180bf3eab2734d8a79bf979313b7e0c456b0f61a,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
HAIN,"Hain Celestial Group, Inc. (The) Common Stock",NASDAQ,0c6318377145e884978f7cb03e6c2c9ccf9850d3979f0ae0fbaaa8de71f2d05b,1.0,252,41.09,28701379.75,0.29007392622058786,0.0,0.023809523809523808,True,
ELVN,"Enliven Therapeutics, Inc. Common Stock",NASDAQ,0ca75b393a58d620d4961de80859156bc3d55463d2ae0c9a314fea4147aa4bde,0.30244870946393115,252,7.1,670328.7649999999,,0.0,0.023809523809523808,False,insufficient_training_history
NGNE,Neurogene Inc. Common Stock,NASDAQ,0d13af995d4402ebef41bfc53f1f78d20259e976d1d932ee08b487dbc2b3af21,1.0,252,9.225000000000001,1656408.7,0.6405469652806535,0.0,0.015873015873015872,True,
IMNN,"Imunon, Inc. Common Stock",NASDAQ,0d2643744fb0f8f156edca5cd2d24cddc4ba41a30d318e3d658c18250c738ef2,1.0,252,1.07,1454493.995,,0.0,0.06746031746031746,False,price_below_floor
VOR,Vor Biopharma Inc. Common Stock,NASDAQ,0d67090e1d50e2482440e254abddb4ee85b79a7872d6f516314bc089b3d0bfc0,0.15155526141628062,229,17.31,2279273.59,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history
GOSS,"Gossamer Bio, Inc. Common Stock",NASDAQ,0d73d869e74ad916211a4b23c9d44c5e63ccc861fdd600c672b4ca9f42172e19,0.48378557246856385,252,9.925,5419448.904999999,,0.0,0.007936507936507936,False,insufficient_training_history
NSIT,"Insight Enterprises, Inc. Common Stock",NASDAQ,0d798c41600c1cc501be59467abeff4938c10fa154e397b61cdfac822b7393ff,1.0,252,97.5025,20155643.619999997,0.2448939928346458,0.0,0.0,True,
TZOO,Travelzoo Common Stock,NASDAQ,0d8840cc07c77bfdafc51b46017db465cd2c88b0a83d261e27c19bae67220844,1.0,252,12.83,890215.925,0.6218214675567543,0.0,0.003968253968253968,True,
MRAM,"Everspin Technologies, Inc. Common Stock",NASDAQ,0d8de2e54312b4a4688fb4fa06a67bf12d046ef0f8d3d45a366770fc7f4ddc65,0.8722700198544011,252,6.067500000000001,805166.76,,0.0,0.01984126984126984,False,insufficient_training_history
GERN,Geron Corporation Common Stock,NASDAQ,0da152e69ff00de35774bea82ea03be9784e052b612ba459fa17823e1292d3b2,1.0,252,1.45,3215880.755,,0.0,0.09126984126984126,False,price_below_floor
SBET,"SharpLink, Inc. Common Stock",NASDAQ,0debc69679139d360200dc45a68b525be7f03fb06c84af14b83a2b1941e4079a,0.99933818663137,252,3.06,1326299.665,,0.0,0.011904761904761904,False,price_below_floor
LBTYB,Liberty Global Ltd. Class B Common Shares,NASDAQ,0e07abbc5c34c8d56c0144b674c23ea14fc5ce3102963d80c438f6debadfb170,0.99933818663137,252,27.76,0.0,,0.5317460317460317,0.5515873015873016,False,dollar_volume_below_floor
AIRE,reAlpha Tech Corp. Common Stock,NASDAQ,0e3e6f6befb026ffa93197c4413455b20c1bdeb3f13d9fbc9021bb4c83b2768f,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
SXTP,"60 Degrees Pharmaceuticals, Inc. Common Stock",NASDAQ,0e70d18077e57707036d107b48c72a35307a231ac209c4098ec87c690d6ced1a,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
MYPS,"PLAYSTUDIOS, Inc. Class A Common Stock",NASDAQ,0e7c6987490e13db7ab0c77ebe6bae539ba59194ee37daa33936ae9d6f34efbe,0.17207147584381205,252,7.37,1890701.95,,0.0,0.047619047619047616,False,insufficient_training_history
CHGA,Change Agents Corporation Common Stock,NASDAQ,0ebfbec730d663dc1882e8faf6fdfd42b669f75f48bd754d16b9f104f14dad69,0.5261416280608868,252,1.03,236014.97000000003,,0.0,0.08333333333333333,False,insufficient_training_history;price_below_floor
IBIO,"iBio, Inc. Common Stock",NASDAQ,0ef56592f139947f948a467ce84e7dbef239606e1fa6aa82971c39400c0827cd,1.0,252,1.31,4928861.425000001,,0.0,0.07936507936507936,False,price_below_floor
EHLD,Euroholdings Ltd. Common Stock,NASDAQ,0f002324865e2b83c91830b7d2a296bd1fc30e7f98a81f23ed45a824fa3726ca,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
PNRG,PrimeEnergy Resources Corporation Common Stock,NASDAQ,0f20ec57f1c1b3fb4bf2861d52ad7d27c9ea4bdfca68d006a91e24769a06c66c,1.0,252,50.94,131968.7,0.7057913871489669,0.05555555555555555,0.06746031746031746,True,
CHRS,"Coherus Oncology, Inc. Common Stock",NASDAQ,0f282dbfcb9444f74fc87c314179c599f42fa54b9fc411f0dfac7d1be200ced7,1.0,252,15.835,13021862.3125,0.4342645954511415,0.0,0.003968253968253968,True,
BDSX,"Biodesix, Inc. Common Stock",NASDAQ,0f2f0da05a611b56d64c110c9bb1d1a9dd82dd23cc98a3777443392adc79b9bf,0.19655857048312375,252,12.15,1147996.66,,0.0,0.007936507936507936,False,insufficient_training_history
OZK,Bank OZK Common Stock,NASDAQ,0f7332a660abbb94ca0204c7c9fede274935d8680ec5eabbca474e0334e73612,1.0,252,42.254999999999995,27604286.85,0.31985832082305005,0.0,0.007936507936507936,True,
CLBK,"Columbia Financial, Inc. Common Stock",NASDAQ,0f93f8f8d90771f5c08a9d58fac9ec3c52a7deb2c6b98e50800e71b75c5315e4,0.6174718729318333,252,17.855,2668809.405,,0.0,0.01984126984126984,False,insufficient_training_history
CAE,CAE Inc. Common Shares,NASDAQ,0fc3688bf5ff0d9a5c2a2bf760fb15b726c938bf50341433e19b08f56d5ba7e4,1.0,252,29.395,8754484.7,0.36421815005879754,0.0,0.015873015873015872,True,
PCVX,"Vaxcyte, Inc. Common Stock",NASDAQ,0fc6dcb56c1db791febce4e9ad46c231b0ffad52aeed37f2a7c3196d4321f1be,0.2600926538716082,252,23.425,4586558.665,,0.0,0.011904761904761904,False,insufficient_training_history
VAVX,VanEck Avalanche ETF Common Shares of Beneficial Interest,NASDAQ,0fcad79581fbca0628fe677ebdd1f5727c2783b08d7f00df497c9e499c46a362,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
DSWL,"Deswell Industries, Inc. Common Shares",NASDAQ,0ff34646cdb2328286e0eb48c9c93500ef2a6a9653a3b0497869dcbc015d11e9,1.0,252,3.96,44614.41,,0.0,0.04365079365079365,False,price_below_floor;dollar_volume_below_floor
AURA,"Aura Biosciences, Inc. Common Stock",NASDAQ,10230675c32f6c5dc70204f9958ceaf8841bbb5efe9cc292671f955e4433398b,0.02911978821972204,44,17.25,1830715.5150000001,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history
PEGA,Pegasystems Inc. Common Stock,NASDAQ,1031998d404a98386c3ccbd15a7b5b58381f7dc550379338674c16597728444c,1.0,252,127.795,34397423.72,0.32214078801679363,0.0,0.0,True,
QTTB,Q32 Bio Inc. Common Stock,NASDAQ,10375f5b051903ff2d1df1452541c988a6545739e615fc52aaa601a99ccb0302,0.628060886829914,252,6.85,3439580.01,,0.0,0.031746031746031744,False,insufficient_training_history
FFAI,Faraday Future Intelligent Electric Inc. Class A Common Stock,NASDAQ,1043befd73c62ec0c41bd7e1331efb54085c087417f2ce0ee741511c72fe3881,0.22236929185969556,252,11.55,14102707.725,,0.0,0.015873015873015872,False,insufficient_training_history
GIII,"G-III Apparel Group, LTD. Common Stock",NASDAQ,104ebc99e1a647d51a40af7eb73e61e4a45e85f7525fac65b636c10e54ef0aa7,1.0,252,30.075,12648432.42,0.45027493601474383,0.0,0.011904761904761904,True,
EXOZ,eXoZymes Inc. Common Stock,NASDAQ,10a157aee49e5fcfb115f79a4289b7d20c06d46a78a6591a0e919b74791998b8,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
FULC,"Fulcrum Therapeutics, Inc. Common Stock",NASDAQ,10aa13b073b06ce24221d2a7cd50b49b0f055bfc99df6f86a4b79f9281d06c40,0.4109861019192588,252,12.32,2200236.15,,0.0,0.011904761904761904,False,insufficient_training_history
TMDX,"TransMedics Group, Inc. Common Stock",NASDAQ,10bca98f75be1c38222f6f2186dce031d9f713bbe9d64256081dbdc4b7791aab,0.44606221045665123,252,28.54,7574318.09,,0.007936507936507936,0.007936507936507936,False,insufficient_training_history
CASH,"Pathward Financial, Inc. Common Stock",NASDAQ,10bfd621d19c75f184f66c44376f971cbfbb8da136795468f5e5886d3fe5adf6,1.0,252,49.9,11225930.53,0.3445011645143767,0.0,0.007936507936507936,True,
MGY,Magnolia Oil & Gas Corporation Class A Common Stock,NYSE,10cc5ed4fabf24791347774a801deb06573993f5decbf9cc3a9752f9c3c505bf,0.7518199867637326,252,14.245000000000001,27229736.46,,0.0,0.003968253968253968,False,insufficient_training_history
RLYB,Rallybio Corporation Common Stock,NASDAQ,10d194f65830d0280e467ff88bb6eab1b9207690fe9d30421ad2c09cb866d67d,0.07213765718067505,109,13.9,1076441.66,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history
TRNR,Interactive Strength Inc. Common Stock,NASDAQ,10d580e1a30b9c66fbd0d99f4b2df2a723ad55eeb3f906f9ea8f476a6c1c8b04,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
CHCI,"Comstock Holding Companies, Inc. Class A Common Stock",NASDAQ,10e86abb234e3bcf9065028e58f51d343041e572eede658a4a4ead77dcda8090,1.0,252,5.27,210282.03,0.9824512238899301,0.0,0.023809523809523808,True,
ALM,Almonty Industries Inc. Common Shares,NASDAQ,10f1cdc3534d0ef7ad426f7551f2360c3d4372c4d65652ac67bf2b251f4c4a0b,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
AMIX,"Autonomix Medical, Inc. Common Stock",NASDAQ,1110bb1b9c49d9d6dbbfaf871ecd205aae28f2e063e560025ffc8dea069d7eee,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
SNFCA,Security National Financial Corporation Class A Common Stock,NASDAQ,111acacb876f668919b4542272a41f83d87f664c1590f161a6dc3685a9a515c5,1.0,252,8.76,283477.565,,0.0,0.031746031746031744,False,unsupported_stock_dividend
SEPN,"Septerna, Inc. Common Stock",NASDAQ,1147cf3a17d7a2d598fca9e9c91a15606d2c7d23b3c75dd227f59e63cec1c6fd,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
CPSS,"Consumer Portfolio Services, Inc. Common Stock",NASDAQ,1166532eecb251c22f249fadd928a5b373f721227eb70867f998bc5014a8ab1d,1.0,252,4.7,127079.95000000001,,0.0,0.05555555555555555,False,price_below_floor
MLCI,Mount Logan Capital Inc. Common Stock,NASDAQ,1182bfcb65e2b637bbbef6dd192b4683485f80ef11900d8e1e44ea145495016c,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
GBLI,"Global Indemnity Group, LLC Class A Common Stock",NASDAQ,11852cbe59dbb8c476399d63a242e2b82af86d39f320751b818e6bf82ae5dda1,1.0,252,27.378,144453.48200000002,0.25502017556623807,0.01984126984126984,0.047619047619047616,True,
RENX,RenX Enterprises Corp. Common Stock,NASDAQ,11931e41825c7d0ccf09c80fe8269c2f8e822d4572f09be3c438e9a12ea1882d,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
NMIH,NMI Holdings Inc. Common Stock,NASDAQ,1195cdeb6750837f6bab0afcfa82e833cd4587113e28a42360066e62896c5dbc,1.0,252,22.75,12407418.6,0.3607024623111283,0.0,0.003968253968253968,True,
ETON,"Eton Pharmaceuticals, Inc. Common Stock",NASDAQ,11a4028b9832f0e01f2fd25347b674d4e89466d7dc8497f9fbb4e24b507e5393,0.5221707478491066,252,5.995,1424231.67,,0.0,0.011904761904761904,False,insufficient_training_history
VBIO,"Valion Bio, Inc. Common Stock",NASDAQ,11b4a1da79f2ec1ca44af093479df275f2cf16b53dfc56b20281f9a36d452150,0.02316346790205162,35,4.28,3821257.72,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor
WSBK,"Winchester Bancorp, Inc. Common Stock",NASDAQ,11c3abe06875b8727ae7eb0994cbb5a569d2bb2f170970b276aa4a297cf56bc3,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
ATCX,Atlas Critical Minerals Corporation Common Stock,NASDAQ,11e471fb4c1345d5f9a738ea16bd09b0789011f82f1fca80966764291d0b3ff9,0.31369953673064194,252,9.945,904237.1,,0.0,0.007936507936507936,False,insufficient_training_history
MFIC,MidCap Financial Investment Corporation Common Stock,NASDAQ,11ea744c9a8bcac92f049e8463fd5a12c8a62fda9b7537f0684461250d9b14f6,1.0,252,13.67,4276210.51,0.23133024972101715,0.0,0.03968253968253968,True,
NXGL,"NexGel, Inc Common Stock",NASDAQ,11f6b0e0dab83178dd6e5a92d2d33f31581a52d2704f4f6aa30783e9c16b0351,0.004632693580410324,7,2.92,870888.4800000001,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor
PGNY,"Progyny, Inc. Common Stock",NASDAQ,12038da443d2dd9bc87d6a17c6ca99539ef23497af581c63e5034401117bee7b,0.36465916611515553,252,53.35,41484757.22,,0.0,0.0,False,insufficient_training_history
VSNT,"Versant Media Group, Inc. Class A Common Stock",NASDAQ,121d15f02b96992fb67f71114fbe62b997ad2df544991bb1fd00cfecca6f2acd,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
FOXA,Fox Corporation Class A Common Stock,NASDAQ,1228a4092a5208d31eecc8fbd8f83bf8eea72b72c5ba91eee90ebb2f70fea49b,1.0,252,37.19,128573030.64500001,0.3491782635260368,0.0,0.007936507936507936,True,
SRTA,"Strata Critical Medical, Inc. Class A Common Stock",NASDAQ,122acf5df28bfbfa614eeb46049c8ed5103584332fdc80d7cc3d2490fd2ef48a,0.3600264725347452,252,10.075,9604556.595,,0.0,0.01984126984126984,False,insufficient_training_history
CTRM,Castor Maritime Inc. Common Shares,NASDAQ,125288e9bda0ff8189c6303704bf25ffa0e8c24f0f578b36c24d134016b3bbd6,0.4831237590999338,252,1.92,14246316.4217,,0.0,0.03571428571428571,False,insufficient_training_history;price_below_floor
ALGM,"Allegro MicroSystems, Inc. Common Stock",NASDAQ,125aa01159a57ea03ce562ee38780b7cace1cde0ef6f1205316c41c4780a17cf,0.19589675711449372,252,28.905,17744175.21,,0.0,0.015873015873015872,False,insufficient_training_history
EVCM,EverCommerce Inc. Common Stock,NASDAQ,127f0c71469cee8c93ed14c4685cd9d8fa41e873340b1750fd2459044f35c4a8,0.08471211118464593,128,17.855,4902135.965,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history
PDLB,"Ponce Financial Group, Inc. Common Stock",NASDAQ,1281832adfb0eabec005737208487e021c06cdcdf8e280698d438c440c924345,0.7088021178027796,252,13.44,121840.54000000001,,0.015873015873015872,0.05952380952380952,False,insufficient_training_history
FWONK,Liberty Media Corporation Series C Common Stock,NASDAQ,12a1514de216d2a858cc3b0e6c60fae1d1e5d2ca141fd0599b6bba2daa53285f,0.9523494374586366,252,47.385000000000005,39595456.94499999,,0.0,0.003968253968253968,False,insufficient_training_history
SNEX,StoneX Group Inc. Common Stock,NASDAQ,12a3392d9b3d6a9a0f93132656b030df692bb9362fef913e50473c29e5c10b2d,1.0,252,64.83500000000001,3967612.2,0.3574504672888099,0.0,0.011904761904761904,True,
ABNB,"Airbnb, Inc. Class A Common Stock",NASDAQ,12da1f186c389e639d09b5ccde21bb42d089cb8aa88b8a7333c1d08c968ff9c0,0.17670416942422237,252,169.0,881886133.095,,0.0,0.003968253968253968,False,insufficient_training_history
BCAL,California BanCorp Common Stock,NASDAQ,12e8d9349010cb8f3ad83e22ab568698ecff1ef1ac9f7a189bdc3c4b23a5c3c7,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
KLXE,"KLX Energy Services Holdings, Inc. Common Stock",NASDAQ,13269c8c0fed3bc6dcd4fa096bfd9f3dc660269c1735eb2a790cb2797ca0145b,0.557246856386499,252,7.65,1221323.255,,0.0,0.007936507936507936,False,insufficient_training_history
RCKY,"Rocky Brands, Inc. Common Stock",NASDAQ,132be7b587c0851807065827f12ebf4ff0e74fc41e3d8a2390a2b33214313cfa,1.0,252,48.894999999999996,2812416.0549999997,0.5897695166490864,0.0,0.015873015873015872,True,
FTRE,Fortrea Holdings Inc. Common Stock,NASDAQ,1355d3c4a449f1d571bb01fa47f0403ab923af3e19ee91c0270f16b7d36f9123,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
PTLO,Portillo's Inc. Class A Common Stock,NASDAQ,135f7d97876951a3934cf8cb561880a293f6ddacd9d7b7c4eafce6eeaa7f752b,0.03309066843150232,50,39.28,53225165.555,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history
HAS,"Hasbro, Inc. Common Stock",NASDAQ,1365e9c16ce180d3c8dcc231380a656ef9a593e2e911314b83b814aa4ed881fe,1.0,252,96.4325,75071682.89,0.2427299052503805,0.0,0.003968253968253968,True,
CNTY,"Century Casinos, Inc. Common Stock",NASDAQ,1369765099ae516028d5408d0d2599f4e55c034513e26c65617774db161b02d1,1.0,252,12.85,2242298.685,0.6271261537214937,0.0,0.027777777777777776,True,
BV,"BrightView Holdings, Inc. Common Stock",NYSE,137ccd67099e38feb757ae6833da634eb4ddd81e4e5f402518a5be6881e51ac4,1.0,252,15.765,3810345.225,0.36228727757025436,0.0,0.01984126984126984,True,
JCTC,Jewett-Cameron Trading Company Common Shares,NASDAQ,137d3b0081793eae3757e187f937bb8457620ade12c3a8230dcf1b2d3cb20612,1.0,252,10.41,23796.195,,0.05555555555555555,0.0873015873015873,False,dollar_volume_below_floor
SBGI,"Sinclair, Inc. Class A Common Stock",NASDAQ,138567461ef2b9337933d3355e45e7084741d1e27b5567c140664fba1ebadaab,1.0,252,30.314999999999998,16271275.530000001,0.4121577440071539,0.0,0.003968253968253968,True,
ADGM,"Adagio Medical Holdings, Inc Common Stock",NASDAQ,13956643cc2ee9c796d9746c80662de3874e4c3fd86fd39a31f3b81d6c79e5f9,0.14228987425545997,215,10.1501,71188.74,,0.031746031746031744,0.11904761904761904,False,insufficient_training_history;insufficient_selection_history;dollar_volume_below_floor
TDOG,21Shares Dogecoin ETF Common Shares of Beneficial Interest,NASDAQ,139f60d65899fd09483c4066af0be6cfc11f9d364a0d601f5fda583c76d28332,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
PKBK,"Parke Bancorp, Inc. Common Stock",NASDAQ,13a5256e0dce67f245aacf2d4b98a33703e3a7e59a65b994c1c011d1979d4cbc,1.0,252,20.585,450078.31,0.29390510163119155,0.0,0.027777777777777776,True,
ALTO,"Alto Ingredients, Inc. Common Stock",NASDAQ,13ad0c3c754b866b637b8cddacd3dbf37f76f6ba88460926c8b5050dcd46212c,1.0,252,5.545,13570754.415,0.6807707737377489,0.0,0.027777777777777776,True,
GROW,"U.S. Global Investors, Inc. Class A Common Stock",NASDAQ,13af6cd237021d5b6a4d70804188dfbfb0b0291489c5cce4c6bbab98d661fa3b,1.0,252,6.115,856640.8700000001,0.7240276441966814,0.0,0.027777777777777776,True,
XRTX,XORTX Therapeutics Inc. Common Shares,NASDAQ,13c4158987dfe4560149f9a033dbfe2f652dd16795537889e23376897a0a63b1,0.037061548643282594,56,2.5599999999999996,235867.21999999997,,0.0,0.003968253968253968,False,insufficient_training_history;insufficient_selection_history;price_below_floor
REYN,Reynolds Consumer Products Inc. Common Stock,NASDAQ,13c7b779192e45a54ccb3b0b1794b5e1958165f259a075d55211a4d65ccab724,0.32097948378557245,252,29.675,12557134.795,,0.0,0.023809523809523808,False,insufficient_training_history
CDXS,"Codexis, Inc. Common Stock",NASDAQ,13e83d9870959ec0d4c2bd53c2256008eafce528d379018ea05cdc2b5d653536,1.0,252,24.035,13199117.835,0.6606801075596129,0.0,0.003968253968253968,True,
TRMD,TORM plc Class A Common Stock,NASDAQ,13ede31bc19dc87123337dbc24f79737089af69be639771cfc88338bd5bbef6f,0.6432825943084051,252,8.32,316007.91000000003,,0.0,0.01984126984126984,False,insufficient_training_history
FEIM,"Frequency Electronics, Inc. Common Stock",NASDAQ,13f4e14c6f8d1fdb4ccff64a24732ca480e2fbb4329fee364cfc0218524c4479,1.0,252,10.065000000000001,85596.93,,0.0,0.01984126984126984,False,dollar_volume_below_floor
POWL,"Powell Industries, Inc. Common Stock",NASDAQ,13fae27a482c8785123487ae7bf071ad2985b1c4ab9c49f983673b8d51dbbfee,1.0,252,29.485,1434383.595,0.34528964834657955,0.0,0.0,True,
FNUC,Frontier Nuclear and Minerals Inc. Common Shares,NASDAQ,140ab2b6d014f97583d9582493a41038b36f47a31cf89bf737e6af1ae2d6f000,0.019192587690271344,29,6.0,2479727.36,,0.0,0.007936507936507936,False,insufficient_training_history;insufficient_selection_history
RBKB,"Rhinebeck Bancorp, Inc. Common Stock",NASDAQ,145580021f9227648138d016597a8bbdcef66f58366c0337d4acbd65e7b8d970,0.4937127729980146,252,10.64,15575.3131,,0.10714285714285714,0.19047619047619047,False,insufficient_training_history;dollar_volume_below_floor
HBCP,"Home Bancorp, Inc. Common Stock",NASDAQ,146237a690bda1ee68aee019835ec535018704b4b25766b03fcb88eefdb5b8c7,1.0,252,37.6,633735.865,0.269175705724477,0.0,0.011904761904761904,True,
REBN,"Reborn Coffee, Inc. Common Stock",NASDAQ,1468f7743667706570f870cd5306cfe80cd2a2b425755dda473faa6039b0b18f,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
SKYE,"Skye Bioscience, Inc. Common Stock",NASDAQ,14835f846a9068528f6c9a2fc1048fa14ca0fb4f8f3947fbfa8d3792029332a0,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
EBAY,eBay Inc. Common Stock,NASDAQ,14aa8dd82363cbd30793cd1f446510f35cfd4f1315a78b3ee18cd3a31b55eb61,1.0,252,65.96,469697572.0849999,0.330283052475845,0.0,0.003968253968253968,True,
CISS,C3is Inc. Common Stock,NASDAQ,14cb0930164450d741aace7df791ea507d6ca7ff3f83180a8754e54f581d7e02,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
FATE,"Fate Therapeutics, Inc. Common Stock",NASDAQ,14d563da593bd318f3895286ad39220928b2bc59945de01aab359df5f252ee67,1.0,252,78.53,77030004.25,0.7507201588708192,0.0,0.0,True,
PLAB,"Photronics, Inc. Common Stock",NASDAQ,14df93c3e288666d8499d57206412a5765f4a623369fe90af6ce67bfecfd14f6,1.0,252,13.205,5408930.93,0.4215916438286458,0.0,0.011904761904761904,True,
KRYS,"Krystal Biotech, Inc. Common Stock",NASDAQ,1515e66f5d9d476b79efd25a1d081a3b6101590fbf4615e77ce5067f6089565b,0.71409662475182,252,65.89,8144698.97,,0.0,0.003968253968253968,False,insufficient_training_history
PSMT,"PriceSmart, Inc. Common Stock",NASDAQ,151da9ec9cafeeb99a0b1fbf6925373f9c7d5b95834c87fb03755e13b12a5acb,1.0,252,86.995,9239798.555,0.2788525124895056,0.0,0.0,True,
EQPT,EquipmentShare.com Inc Class A Common Stock,NASDAQ,1570fd71c639e51e185953a9b4df852847865ee2a7fff1356301b287831ee374,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
SLRC,SLR Investment Corp. Common Stock,NASDAQ,158b588266b03571af993d80ae2770f9fb927e55421892ce0fa9517adc2b1568,1.0,252,18.955,2404518.2649999997,0.1699392847557947,0.0,0.031746031746031744,True,
BAFN,BayFirst Financial Corp. Common Stock,NASDAQ,158d03bd4daed4dfff2686f4c5ed0e2874c34e724b69a73a319219940c0779eb,0.015221707478491065,23,23.975,52779.6,,0.011904761904761904,0.011904761904761904,False,insufficient_training_history;insufficient_selection_history;dollar_volume_below_floor
MU,"Micron Technology, Inc. Common Stock",NASDAQ,159a55310d494e330e456855360c4bfd0a1ec07c67101073da9f60f5643f819a,1.0,252,80.66,1491714509.35,0.39818009214807326,0.0,0.0,True,
CLNE,Clean Energy Fuels Corp. Common Stock,NASDAQ,15a6c21cd6439a7f0468095921faeaa5176d3bc4158b5a916d2cbae07e0bd36d,1.0,252,8.945,49667258.83,0.9402210166742753,0.0,0.0,True,
BBIO,"BridgeBio Pharma, Inc. Common Stock",NASDAQ,15b1c52a1020cb63df81f16ea55029e32ce3d6d9c26889d80a260e059f12655e,0.4202514890800794,252,55.045,44572059.65,,0.0,0.007936507936507936,False,insufficient_training_history
LGIH,"LGI Homes, Inc. Common Stock",NASDAQ,15ca5a77cc86bc896dd815f029b83a8f9c466860d31d18eaebd14240d3c3adac,1.0,252,152.265,35378101.8,0.40051695440557783,0.0,0.0,True,
CRNC,Cerence Inc. Common Stock,NASDAQ,15d750abbec47821ea360afe965448a4d8d3f78c49640532599b25733f130c40,0.38385175380542685,252,104.02000000000001,46973169.7,,0.0,0.007936507936507936,False,insufficient_training_history
APYX,Apyx Medical Corporation Common Stock,NASDAQ,15ef2392828facadabe3bed83191f3b7a6da5d38cb9d1f50eb9e1fc085159896,1.0,252,10.44,735280.34,0.5805840040039718,0.0,0.01984126984126984,True,
AUUD,Auddia Inc. Common Stock,NASDAQ,15f7c20ce8f6eeceecde3c3c0c85f050b52a7ba67db05a3191cc4f311fd01e8d,0.1469225678358703,222,2.705,572023.27,,0.0,0.015873015873015872,False,insufficient_training_history;insufficient_selection_history;price_below_floor
WVE,"Wave Life Sciences, Inc. Common Stock",NASDAQ,16054f4512610ae24ae0981643e43dd918bb9158bc6d9267a5298fa251dc1442,1.0,252,6.1899999999999995,2921607.08,0.7005217003080652,0.0,0.031746031746031744,True,
CLIR,ClearSign Technologies Corporation Common Stock (DE),NASDAQ,161f31838dcdefb7ad2921f3b34401c65b628952ad6ab57086834b1c7bebf6b8,1.0,252,3.9800000000000004,382225.33999999997,,0.0,0.04365079365079365,False,price_below_floor
LASR,"nLIGHT, Inc. Common Stock",NASDAQ,163f3f9348e0c5b81e148132857d07c06ad1f292483101d423ce9da24c7be0b3,0.614824619457313,252,29.564999999999998,7043338.800000001,,0.0,0.0,False,insufficient_training_history
CELU,Celularity Inc. Class A Common Stock,NASDAQ,1645e6ca2b794c6a791e15ba43921f12b76a33d329ee4e9cde1f9bc8432168e0,0.4010589013898081,252,10.065000000000001,1515273.96,,0.0,0.1626984126984127,False,insufficient_training_history
CZR,"Caesars Entertainment, Inc. Common Stock",NASDAQ,165004717f6ec65a063062a0b57f53c092a9b93e503791f7a3bdc9b9358e5dcb,1.0,252,94.91499999999999,247141610.12,0.4798854501927657,0.0,0.007936507936507936,True,
CENT,Central Garden & Pet Company Common Stock,NASDAQ,165c4eb14ab659ce65c04b1d57e559e675c4f31e3da83ccad60cbdefbb581d25,1.0,252,50.575,3316612.275,0.3076771662283953,0.0,0.007936507936507936,True,
WERN,"Werner Enterprises, Inc. Common Stock",NASDAQ,1684ef572212d355b50b5776bb0423b1b7b80b0cb60308725a7c573136c819de,1.0,252,45.82,28068391.005,0.24223757624535106,0.0,0.011904761904761904,True,
RARE,Ultragenyx Pharmaceutical Inc. Common Stock,NASDAQ,16882ad097f7049b56b1b7b0ffbebc94a884dc45ab724a60bbb44ceb912d9826,1.0,252,96.14500000000001,45674219.5,0.47257606123719487,0.0,0.0,True,
ADIL,"Adial Pharmaceuticals, Inc Common Stock",NASDAQ,169e1334ef179e131251c19b61a7e3301eee275dbb319d6b7ae38c3a9234fad0,0.5724685638649901,252,2.685,734924.78,,0.0,0.03571428571428571,False,insufficient_training_history;price_below_floor
TSSI,"TSS, Inc. Common Stock",NASDAQ,16dbdb06bce3fe209b5dd163563b1040adaa6f0e261fc76fe425886e5a6cef45,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
ELWT,"Elauwit Connection, Inc. Common Stock",NASDAQ,16ea8e539903429527389263b0e2dbca49008307b2705f7216a1ccc324633d37,0.0,0,,,,0.0,0.0,False,insufficient_training_history;insufficient_selection_history;price_below_floor;dollar_volume_below_floor
MDB,"MongoDB, Inc. Class A Common Stock",NASDAQ,16ec9588b2398afbce8b89105a0fc09f29bf7bacf5f88b8151f89bb67eb9dfc3,0.700198544010589,252,375.315,279096253.505,,0.0,0.0,False,insufficient_training_history
CAR,"Avis Budget Group, Inc. Common Stock",NASDAQ,16edece61b40a471acdff5fca9c256bb202a70fe1c67e21c68811bd5ce9c8f28,1.0,252,85.28999999999999,136568685.43,0.9904376746791906,0.0,0.003968253968253968,True,
ABUS,Arbutus Biopharma Corporation Common Stock,NASDAQ,16f6c5dc47495898aa64be2587aa38eb06edd35e096913699034f9fb1a2898b5,1.0,252,3.44,5835481.1,,0.0,0.04365079365079365,False,price_below_floor
BOLT,"Bolt Biotherapeutics, Inc. Common Stock",NASDAQ,16f9b4184fc9b71922247658cb0d7d7d9d428d2ba3d9daeb0542208ff8dd1340,0.15155526141628062,229,15.61,2891672.8,,0.0,0.003968253968253968,False,insufficient_training_history;insufficient_selection_history


==> anc/experiment/arxiv/recent/generation_manifest.json <==
{
  "arxiv/recent/benchmark.R": "447923b8d74a4e0c33228404128dca4dcfffa9e65d805ca71c46c63792e816d3",
  "arxiv/recent/run_study.py": "8b4468d9c1c60410f9c2a05efbb40cf4e4718485bfa84a1ad3c90aa39a89e8b2",
  "arxiv/recent/select_panel.py": "e5a1c9b57f2e8d969944ed6944d5808fff5b3bb0bc3942f6a787d9fcf15f6465",
  "arxiv/recent/prepare_panel.py": "f1e2ef28440d25036cb05892e5486b72b244b33648b30dcbda692147815ce22a",
  "arxiv/recent/action_identity.py": "d4c9f4cd2482b449515df614914c2035e7eb6c88b7c66e5d3745a735c0354c97",
  "R/flow_engine.R": "668a96f7f1db5d4314fdd653bbcdbb5bca045f467ed399568d09bc369c49c23f",
  "R/flow_api.R": "a3eac6a1f452d30a899d975770c67370e27bd0e6854ab98b77e4949ef9a1075c",
  "R/validation.R": "f9dc5fe81a0cbc685215d945db48406c21f85d190aeb432e7538067a610ca5a5",
  "arxiv/horizon_protocol.R": "567d34555d72c3e1d5b9c814023a06bb8e18bde3f337d545c3c25ffdab8a362c",
  "arxiv/matched_comparisons.R": "9a83d818f13dce6efd7ab40425e470b3da3c7da0b1a7e0b9b6adb68f474ee424"
}

==> anc/experiment/arxiv/recent/prepare_panel.py <==
from pathlib import Path
import json, hashlib
import pandas as pd
import numpy as np
from select_panel import ROOT, calendar, load_bars, load_actions, split_adjust
from action_identity import related_actions
dates=calendar(); panel=pd.read_csv(ROOT/'data/panel.csv')
train=load_bars('training_[0-9][0-9].json')
evaluation=load_bars('evaluation_*.json')
bars=pd.concat([train[train.asset.isin(panel.symbol)],evaluation])
assert not bars.duplicated(['asset','date']).any()
actions=load_actions('panel_actions_*.json')+load_actions('alias_actions*.json')
pd.DataFrame(actions).to_csv(ROOT/'data/corporate_actions.csv',index=False)
data=[]; quality=[]
for symbol in panel.symbol:
    d=bars[bars.asset==symbol].set_index('date').sort_index()
    assert d.index.min()==dates.min(),f'{symbol}: cannot fill before first valid bar'
    acts=related_actions(symbol,actions)
    d=split_adjust(d,acts).reindex(dates)
    missing=d.close.isna(); after=dates>'2021-12-31'
    assert missing[after].mean()<=.02,f'{symbol}: evaluation coverage fails; no replacement allowed'
    # Forward adjustment multiplies shares held from effective dates only.
    # Carry both raw and adjusted closes independently across missing sessions.
    d['price']=d.price.ffill(); d['raw_close']=d.close.ffill(); d['volume']=d.volume.fillna(0)
    assert np.isfinite(d.price).all() and (d.price>0).all()
    d['filled']=missing.astype(int); d['asset']=symbol
    data.append(d.reset_index()[['date','asset','price','raw_close','volume','filled']])
    quality.append(dict(asset=symbol,sessions=len(d),missing_training=int(missing[~after].sum()),
        missing_evaluation=int(missing[after].sum()),zero_volume_evaluation=int((d.volume[after]==0).sum()),
        unchanged_price_evaluation=int((d.price.diff()[after]==0).sum()),
        maximum_abs_log_return=float(np.log(d.price).diff().abs().max()),
        split_events=sum(a['kind'] in ['forward_splits','reverse_splits','unit_splits'] for a in acts),
        spin_off_events=sum(a['kind']=='spin_offs' for a in acts)))
data=pd.concat(data); data.to_csv(ROOT/'data/panel_prices.csv',index=False)
pd.DataFrame(quality).to_csv(ROOT/'data/data_quality.csv',index=False)
cutoff=sum(dates<='2021-12-31'); origins=np.arange(cutoff,len(dates)-160+1,10)
origin_table=pd.DataFrame(dict(origin=origins,origin_date=[dates[i-1] for i in origins],
    target_end_date=[dates[i+159] for i in origins]))
origin_table.to_csv(ROOT/'data/external_origins.csv',index=False)
protocol=json.loads((ROOT/'protocol.json').read_text())
protocol['corporate_actions']='forward split-adjusted price levels: multiply raw price by cumulative new/old share ratio effective by that date; dividends and spin-off distributions excluded'
protocol['realized_design']={'training_sessions':int(cutoff),'total_sessions':len(dates),
    'origins':len(origins),'first_origin':origin_table.iloc[0].to_dict(),
    'last_origin':origin_table.iloc[-1].to_dict(),'eligible_candidates':81,
    'liquidity_quartile_size':20,'volatility_tail_size':6}
(ROOT/'protocol.json').write_text(json.dumps(protocol,indent=2))
paths=[ROOT/'protocol.json',*sorted((ROOT/'data').glob('*.csv'))]
manifest={p.relative_to(ROOT).as_posix():hashlib.sha256(p.read_bytes()).hexdigest() for p in paths}
(ROOT/'selection_manifest.json').write_text(json.dumps(manifest,indent=2))
print(json.dumps({'stocks':len(panel),'sessions':len(dates),'training_sessions':int(cutoff),
    'origins':len(origins),'score_rows':int(len(panel)*len(origins)*6*12),
    'quality':quality},indent=2))


==> anc/experiment/arxiv/recent/protocol.json <==
{
  "version": "recent-stocks-v1",
  "frozen_before_forecast_scoring": true,
  "freeze_date": "2026-10-09",
  "data_start": "2016-01-01",
  "data_end_inclusive": "2026-10-08",
  "training_end": "2021-12-31",
  "selection_window": "last 252 exchange sessions ending 2021-12-31",
  "universe": "Alpaca active NYSE/NASDAQ assets retrieved 2026-10-09; name-filtered common stocks; surviving-security restriction",
  "candidate_selection": "first 240 eligible names ranked by SHA256('flowz-recent-v1:'+symbol), before any historical forecast losses",
  "candidate_name_filter": "common stock or common shares; exclude depositary, preferred, warrants, units, funds, trusts, notes and acquisition companies; symbols A-Z only, length <=5",
  "history_eligibility": "at least 98% of exchange sessions during 2016-2021, at least 250 of 252 selection sessions; median raw selection price >=5 USD; median daily dollar volume >=100000 USD",
  "liquidity_metric": "median(raw close * raw reported consolidated volume) during selection window",
  "volatility_metric": "sample standard deviation of split-adjusted daily log close returns during selection window, annualized sqrt(252)",
  "liquidity_groups": "bottom and top quartiles of eligible candidates; middle half unused",
  "volatility_groups": "bottom and top thirds within each retained liquidity quartile; middle third unused",
  "cell_selection": "six smallest SHA256('flowz-cell-v1:'+symbol) per cell; exactly 24 stocks; no outcome-based replacement",
  "missing_prices": "align to exchange calendar; carry last close forward only on missing sessions after a first valid bar; flag fills and raw zero-volume days; stop if selected stock missing >2% of evaluation sessions",
  "corporate_actions": "forward split-adjusted price levels: multiply raw price by cumulative new/old share ratio effective by that date; dividends and spin-off distributions excluded",
  "horizon": 160,
  "scored_horizons": [
    5,
    10,
    20,
    40,
    80,
    160
  ],
  "long_horizons": [
    40,
    80,
    160
  ],
  "outer_origins": "last training session, then every 10 exchange sessions; only origins with complete 160-session outcomes at data end",
  "engines": [
    "ewma",
    "arima",
    "arfima",
    "structural"
  ],
  "outputs_per_engine": [
    "baseline",
    "raw",
    "calibrated"
  ],
  "fit": {
    "min_train": 200,
    "n_origins": 300,
    "n_hidden": 60,
    "flow_aug": 5,
    "n_steps": 20,
    "cal_sims": 300,
    "test_sims": 100,
    "n_sims": 300,
    "seed": 123,
    "cal_fraction": 0.25,
    "test_fraction": 0.1,
    "autotune": true
  },
  "embargo": "purge train/calibration targets extending past first origin of next block, before standardization or fitting",
  "primary_metric": "marginal empirical CRPS of log levels, expressed as 100*(log P_future-log P_origin)",
  "primary_effects": [
    "raw_vs_baseline",
    "calibrated_vs_raw",
    "calibrated_vs_baseline"
  ],
  "aggregation": "equal stock/origin/horizon weights; report pooled loss ratios and median stock relative skill; cells, tickers and each horizon retained",
  "uncertainty": {
    "method": "paired circular origin block bootstrap, shared indices across tickers and horizons",
    "block_origins": 16,
    "replicates": 2000,
    "seed": 20261009
  },
  "limits": [
    "current surviving universe rather than point-in-time exchange universe",
    "one frozen fit seed and configuration per engine",
    "group differences are descriptive, not causal liquidity or volatility effects",
    "no independent test of flow matching versus simpler residual centering/scaling"
  ],
  "realized_design": {
    "training_sessions": 1511,
    "total_sessions": 2707,
    "origins": 104,
    "first_origin": {
      "origin": 1511,
      "origin_date": "2021-12-31",
      "target_end_date": "2022-08-22"
    },
    "last_origin": {
      "origin": 2541,
      "origin_date": "2026-02-10",
      "target_end_date": "2026-09-30"
    },
    "eligible_candidates": 81,
    "liquidity_quartile_size": 20,
    "volatility_tail_size": 6
  }
}


==> anc/experiment/arxiv/recent/provenance/run_seed_study.original.py <==
"""Three-seed, four-output extension. Original study artifacts are read-only."""
from pathlib import Path
import csv, json, hashlib, subprocess, concurrent.futures, datetime, os, argparse
ROOT=Path(__file__).resolve().parent; REPO=ROOT.parent.parent
parser=argparse.ArgumentParser(); parser.add_argument('--workers',type=int,default=8); parser.add_argument('--limit',type=int); args=parser.parse_args()
out=ROOT/'seed_study'; out.mkdir(exist_ok=True); (out/'logs').mkdir(exist_ok=True)
protocol={'fit_seeds':[123,456,789],'forecast_seed':'10000+origin, held fixed across fit seeds','control':'G = b + a + k*(B-b), sharing baseline Gaussian draws B','outputs':['baseline','gaussian_control','raw','calibrated'],'all_stocks':24,'all_engines':4,'origins':104,'horizons':[5,10,20,40,80,160],'paths':300,'selection':'unchanged frozen panel','seed_123':'reuse original fitted objects, regenerate predictions and verify scores','primary_seed_summary':'arithmetic mean loss across the three fits, not a mixture forecast','bootstrap':'resample common origins in blocks of 16; fit seeds averaged within origin, not independent replicates'}
sources=[ROOT/'seed_benchmark.R',ROOT/'residual_control.R',Path(__file__),REPO/'R/flow_engine.R',REPO/'R/flow_api.R',REPO/'R/validation.R',REPO/'arxiv/horizon_protocol.R',ROOT/'data/panel.csv',ROOT/'data/panel_prices.csv',ROOT/'data/external_origins.csv']
manifest={p.relative_to(REPO).as_posix():hashlib.sha256(p.read_bytes()).hexdigest() for p in sources}
for name,value in [('protocol.json',protocol),('generation_manifest.json',manifest)]:
    path=out/name
    if path.exists():assert json.loads(path.read_text())==value,f'Frozen input changed: {path}'
    else:path.write_text(json.dumps(value,indent=2))
panel=list(csv.DictReader((ROOT/'data/panel.csv').open()))
tasks=[(r['symbol'],e,seed) for r in panel for e in ['ewma','arima','arfima','structural'] for seed in protocol['fit_seeds']]
if args.limit:tasks=tasks[:args.limit]
def job(symbol,engine,seed):
    dest=out/'jobs'/f'{symbol}_{engine}_{seed}'
    if (dest/'status.txt').exists():return symbol,engine,seed,'cached'
    with (out/'logs'/f'{symbol}_{engine}_{seed}.log').open('a') as log:
        proc=subprocess.run(['C:/Program Files/R/R-4.5.1/bin/x64/Rscript.exe','--vanilla','arxiv/recent/seed_benchmark.R',symbol,engine,str(seed)],cwd=REPO,stdout=log,stderr=subprocess.STDOUT,creationflags=subprocess.CREATE_NO_WINDOW if os.name=='nt' else 0)
    if proc.returncode:raise RuntimeError(f'Failed {symbol}/{engine}/{seed}; inspect log')
    return symbol,engine,seed,'complete'
print(f'Starting {len(tasks)} jobs on {args.workers} workers',flush=True)
with concurrent.futures.ThreadPoolExecutor(max_workers=args.workers) as pool:
    futures=[pool.submit(job,*t) for t in tasks]
    for n,f in enumerate(concurrent.futures.as_completed(futures),1):print(datetime.datetime.now().isoformat(timespec='seconds'),n,'/',len(tasks),*f.result(),flush=True)
print('ALL_JOBS_COMPLETE',flush=True)


==> anc/experiment/arxiv/recent/provenance/run_study.original.py <==
from pathlib import Path
import csv, subprocess, concurrent.futures, datetime, hashlib, json, os
ROOT=Path(__file__).resolve().parent; REPO=ROOT.parent.parent
RSCRIPT='C:/Program Files/R/R-4.5.1/bin/x64/Rscript.exe'
panel=list(csv.DictReader((ROOT/'data/panel.csv').open()))
manifest=json.loads((ROOT/'selection_manifest.json').read_text())
for path,digest in manifest.items(): assert hashlib.sha256((ROOT/path).read_bytes()).hexdigest()==digest,path
paths=[ROOT/'benchmark.R',ROOT/'run_study.py',ROOT/'select_panel.py',ROOT/'prepare_panel.py',ROOT/'action_identity.py',
       REPO/'R/flow_engine.R',REPO/'R/flow_api.R',REPO/'R/validation.R',REPO/'arxiv/horizon_protocol.R',REPO/'arxiv/matched_comparisons.R']
recipe={p.relative_to(REPO).as_posix():hashlib.sha256(p.read_bytes()).hexdigest() for p in paths}
frozen=ROOT/'generation_manifest.json'
if frozen.exists(): assert json.loads(frozen.read_text())==recipe,'Recipe changed after generation started'
else: frozen.write_text(json.dumps(recipe,indent=2))
(ROOT/'results/logs').mkdir(parents=True,exist_ok=True)
def job(symbol,engine):
    dest=ROOT/'results/jobs'/f'{symbol}_{engine}'
    if (dest/'status.txt').exists() and (dest/'scores.csv').exists(): return symbol,engine,'cached'
    logfile=ROOT/'results/logs'/f'{symbol}_{engine}.log'
    with logfile.open('a') as log:
        flags=subprocess.CREATE_NO_WINDOW if os.name=='nt' else 0
        proc=subprocess.run([RSCRIPT,'--vanilla','arxiv/recent/benchmark.R',symbol,engine],
            cwd=REPO,stdout=log,stderr=subprocess.STDOUT,creationflags=flags)
    if proc.returncode: raise RuntimeError(f'{symbol}/{engine} failed; inspect {logfile}')
    return symbol,engine,'complete'
tasks=[(r['symbol'],e) for r in panel for e in ['ewma','arima','arfima','structural']]
print(f'Starting {len(tasks)} jobs on four processes; CPU count {os.cpu_count()}',flush=True)
with concurrent.futures.ThreadPoolExecutor(max_workers=4) as pool:
    futures={pool.submit(job,*t):t for t in tasks}
    for n,f in enumerate(concurrent.futures.as_completed(futures),1):
        result=f.result()
        print(datetime.datetime.now().isoformat(timespec='seconds'),n,'/',len(tasks),*result,flush=True)
print('ALL_JOBS_COMPLETE',flush=True)


==> anc/experiment/arxiv/recent/provenance/runner_revisions.json <==
{
  "arxiv/recent/run_study.py": {
    "snapshot": "run_study.original.py",
    "historical_sha256": "8b4468d9c1c60410f9c2a05efbb40cf4e4718485bfa84a1ad3c90aa39a89e8b2",
    "current_sha256": "05c328747fe0e357c5e729ba4f64ed077f99af8ae9f706c6b87dcef8733567a4",
    "reason": "Portable Rscript CLI/environment/PATH selection and check-only mode; scientific R recipe unchanged."
  },
  "arxiv/recent/run_seed_study.py": {
    "snapshot": "run_seed_study.original.py",
    "historical_sha256": "9330f32bea4dffe0522d93a63ae96a524e3bea6cc1717ae3eaa0cf180e4afaca",
    "current_sha256": "0fbbec0de8ce442f00f21ce3bf89246b8a160fe1b43b49b4278f2fc52343a97e",
    "reason": "Portable Rscript CLI/environment/PATH selection and check-only mode; scientific R recipe unchanged."
  }
}


==> anc/experiment/arxiv/recent/residual_control.R <==
# Training-only location/scale Gaussian control, using the baseline's Gaussian
# marginal draws and exact baseline means. No transport or calibration is used.
gaussian_residual_control <- function(baseline_samples, baseline_mean, center, multiplier) {
  stopifnot(is.matrix(baseline_samples),ncol(baseline_samples)==length(baseline_mean),
    length(center)==length(baseline_mean),length(multiplier)==length(baseline_mean),
    all(is.finite(c(baseline_samples,baseline_mean,center,multiplier))),all(multiplier>0))
  sweep(sweep(sweep(baseline_samples,2L,baseline_mean,'-'),2L,multiplier,'*'),2L,baseline_mean+center,'+')
}


==> anc/experiment/arxiv/recent/results/baseline_specifications.csv <==
asset,engine,label,historical_fallbacks,current_fallback,fit_seconds
AMAT,ewma,Drift/EWMA,0,False,
AMAT,arima,"ARIMA(0,1,0)",0,False,
AMAT,arfima,"ARFIMA(2,0.243,0)",0,False,
AMAT,structural,Structural local level,5,False,
CAR,ewma,Drift/EWMA,0,False,19.92
CAR,arima,"ARIMA(0,1,0)",0,False,20.71
CAR,arfima,"ARFIMA(1,0.000,0)",0,False,25.46
CAR,structural,Structural local level,0,False,21.5
CLNE,ewma,Drift/EWMA,0,False,18.52
CLNE,arima,"ARIMA(0,1,0)",0,False,19.28
CLNE,arfima,"ARFIMA(1,0.378,1)",0,False,24.22
CLNE,structural,Structural local level,0,False,19.47
CZR,ewma,Drift/EWMA,0,False,20.11
CZR,arima,"ARIMA(0,1,0)",0,False,20.16
CZR,arfima,"ARFIMA(2,0.095,0)",0,False,25.03
CZR,structural,Structural local level,15,False,21.83
FATE,ewma,Drift/EWMA,0,False,20.59
FATE,arima,"ARIMA(0,1,0)",0,False,19.47
FATE,arfima,"ARFIMA(1,0.000,0)",0,False,22.85
FATE,structural,Structural local level,8,False,19.63
RARE,ewma,Drift/EWMA,0,False,18.91
RARE,arima,"ARIMA(2,0,2)",0,False,46.94
RARE,arfima,"ARFIMA(1,0.019,1)",0,False,24.97
RARE,structural,Structural local level,0,False,19.61
CBRL,ewma,Drift/EWMA,0,False,20.04
CBRL,arima,"ARIMA(0,1,0)",0,False,21.19
CBRL,arfima,"ARFIMA(1,0.048,0)",0,False,27.72
CBRL,structural,Structural local level,0,False,21.26
EXC,ewma,Drift/EWMA,0,False,20.32
EXC,arima,"ARIMA(0,1,0)",0,False,21.14
EXC,arfima,"ARFIMA(2,0.172,0)",0,False,27.47
EXC,structural,Structural local level,0,False,21.31
HAS,ewma,Drift/EWMA,0,False,20.29
HAS,arima,"ARIMA(0,1,0)",0,False,22.09
HAS,arfima,"ARFIMA(1,0.000,1)",0,False,18.45
HAS,structural,Structural local level,0,False,14.86
JBHT,ewma,Drift/EWMA,0,False,14.34
JBHT,arima,"ARIMA(0,1,0)",0,False,14.96
JBHT,arfima,"ARFIMA(3,0.000,1)",0,False,19.7
JBHT,structural,Structural local level,0,False,15.67
SSNC,ewma,Drift/EWMA,0,False,14.34
SSNC,arima,"ARIMA(0,1,0)",0,False,15.45
SSNC,arfima,"ARFIMA(1,0.009,0)",0,False,19.11
SSNC,structural,Structural local level,0,False,16.05
TROW,ewma,Drift/EWMA,0,False,14.78
TROW,arima,"ARIMA(0,1,0)",0,False,15.56
TROW,arfima,"ARFIMA(1,0.000,0)",0,False,19.28
TROW,structural,Structural local level,0,False,16.0
CHCI,ewma,Drift/EWMA,0,False,14.59
CHCI,arima,"ARIMA(0,1,1)",0,False,15.8
CHCI,arfima,"ARFIMA(4,0.355,1)",0,False,20.15
CHCI,structural,Structural local level,0,False,15.82
GROW,ewma,Drift/EWMA,0,False,15.03
GROW,arima,"ARIMA(2,1,2)",0,False,23.5
GROW,arfima,"ARFIMA(1,0.000,1)",0,False,19.42
GROW,structural,Structural local level,0,False,15.73
JAKK,ewma,Drift/EWMA,0,False,14.66
JAKK,arima,"ARIMA(1,1,1)",0,False,16.56
JAKK,arfima,"ARFIMA(1,0.000,1)",0,False,19.57
JAKK,structural,Structural local level,0,False,16.28
NGNE,ewma,Drift/EWMA,0,False,14.8
NGNE,arima,"ARIMA(0,1,0)",0,False,15.36
NGNE,arfima,"ARFIMA(1,0.038,0)",0,False,19.06
NGNE,structural,Structural local level,0,False,16.05
PNRG,ewma,Drift/EWMA,0,False,14.68
PNRG,arima,"ARIMA(1,1,0)",0,False,15.72
PNRG,arfima,"ARFIMA(1,0.233,1)",0,False,19.14
PNRG,structural,Structural local level,0,False,15.82
VRDN,ewma,Drift/EWMA,0,False,14.73
VRDN,arima,"ARIMA(0,1,1)",0,False,15.98
VRDN,arfima,"ARFIMA(2,0.000,0)",0,False,19.52
VRDN,structural,Structural local level,0,False,16.12
CHMG,ewma,Drift/EWMA,0,False,14.75
CHMG,arima,"ARIMA(1,1,1)",0,False,16.95
CHMG,arfima,"ARFIMA(2,0.191,0)",0,False,19.23
CHMG,structural,Structural local level,0,False,15.92
CZWI,ewma,Drift/EWMA,0,False,14.72
CZWI,arima,"ARIMA(2,1,0)",0,False,16.58
CZWI,arfima,"ARFIMA(1,0.000,2)",0,False,19.59
CZWI,structural,Structural local level,0,False,16.1
GABC,ewma,Drift/EWMA,0,False,14.86
GABC,arima,"ARIMA(0,1,1)",0,False,16.06
GABC,arfima,"ARFIMA(1,0.000,0)",0,False,19.25
GABC,structural,Structural local level,0,False,16.0
GBLI,ewma,Drift/EWMA,0,False,14.82
GBLI,arima,"ARIMA(1,0,0)",0,False,18.64
GBLI,arfima,"ARFIMA(1,0.000,0)",0,False,19.26
GBLI,structural,Structural local level,0,False,15.73
HBCP,ewma,Drift/EWMA,0,False,14.61
HBCP,arima,"ARIMA(0,1,0)",0,False,15.84
HBCP,arfima,"ARFIMA(1,0.000,0)",0,False,19.42
HBCP,structural,Structural local level,0,False,16.0
YORW,ewma,Drift/EWMA,0,False,14.75
YORW,arima,"ARIMA(0,1,0)",0,False,15.64
YORW,arfima,"ARFIMA(1,0.050,1)",0,False,18.58
YORW,structural,Structural local level,0,False,15.23


==> anc/experiment/arxiv/recent/run_seed_study.py <==
"""Three-seed, four-output extension. Original study artifacts are read-only."""
from pathlib import Path
import csv, json, hashlib, subprocess, concurrent.futures, datetime, os, argparse
from runner_support import executable, historical_recipe
ROOT=Path(__file__).resolve().parent; REPO=ROOT.parent.parent
parser=argparse.ArgumentParser(); parser.add_argument('--workers',type=int,default=8); parser.add_argument('--limit',type=int)
parser.add_argument('--rscript'); parser.add_argument('--check',action='store_true',help='Verify frozen inputs without running R.'); args=parser.parse_args()
out=ROOT/'seed_study'; out.mkdir(exist_ok=True); (out/'logs').mkdir(exist_ok=True)
protocol={'fit_seeds':[123,456,789],'forecast_seed':'10000+origin, held fixed across fit seeds','control':'G = b + a + k*(B-b), sharing baseline Gaussian draws B','outputs':['baseline','gaussian_control','raw','calibrated'],'all_stocks':24,'all_engines':4,'origins':104,'horizons':[5,10,20,40,80,160],'paths':300,'selection':'unchanged frozen panel','seed_123':'reuse original fitted objects, regenerate predictions and verify scores','primary_seed_summary':'arithmetic mean loss across the three fits, not a mixture forecast','bootstrap':'resample common origins in blocks of 16; fit seeds averaged within origin, not independent replicates'}
sources=[ROOT/'seed_benchmark.R',ROOT/'residual_control.R',Path(__file__),REPO/'R/flow_engine.R',REPO/'R/flow_api.R',REPO/'R/validation.R',REPO/'arxiv/horizon_protocol.R',ROOT/'data/panel.csv',ROOT/'data/panel_prices.csv',ROOT/'data/external_origins.csv']
manifest={p.relative_to(REPO).as_posix():hashlib.sha256(p.read_bytes()).hexdigest() for p in sources}
manifest=historical_recipe(manifest,REPO)
for name,value in [('protocol.json',protocol),('generation_manifest.json',manifest)]:
    path=out/name
    if path.exists():assert json.loads(path.read_text())==value,f'Frozen input changed: {path}'
    else:path.write_text(json.dumps(value,indent=2))
if args.check:
    print('Historical scientific inputs and recorded runner revision verified.'); raise SystemExit(0)
RSCRIPT=executable(args.rscript)
panel=list(csv.DictReader((ROOT/'data/panel.csv').open()))
tasks=[(r['symbol'],e,seed) for r in panel for e in ['ewma','arima','arfima','structural'] for seed in protocol['fit_seeds']]
if args.limit:tasks=tasks[:args.limit]
def job(symbol,engine,seed):
    dest=out/'jobs'/f'{symbol}_{engine}_{seed}'
    if (dest/'status.txt').exists():return symbol,engine,seed,'cached'
    with (out/'logs'/f'{symbol}_{engine}_{seed}.log').open('a') as log:
        proc=subprocess.run([RSCRIPT,'--vanilla','arxiv/recent/seed_benchmark.R',symbol,engine,str(seed)],cwd=REPO,stdout=log,stderr=subprocess.STDOUT,creationflags=subprocess.CREATE_NO_WINDOW if os.name=='nt' else 0)
    if proc.returncode:raise RuntimeError(f'Failed {symbol}/{engine}/{seed}; inspect log')
    return symbol,engine,seed,'complete'
print(f'Starting {len(tasks)} jobs on {args.workers} workers',flush=True)
with concurrent.futures.ThreadPoolExecutor(max_workers=args.workers) as pool:
    futures=[pool.submit(job,*t) for t in tasks]
    for n,f in enumerate(concurrent.futures.as_completed(futures),1):print(datetime.datetime.now().isoformat(timespec='seconds'),n,'/',len(tasks),*f.result(),flush=True)
print('ALL_JOBS_COMPLETE',flush=True)


==> anc/experiment/arxiv/recent/run_study.py <==
from pathlib import Path
import csv, subprocess, concurrent.futures, datetime, hashlib, json, os, argparse
from runner_support import executable, historical_recipe
ROOT=Path(__file__).resolve().parent; REPO=ROOT.parent.parent
parser=argparse.ArgumentParser(description='Regenerate the original seed-123 fitted objects.')
parser.add_argument('--rscript'); parser.add_argument('--workers',type=int,default=4)
parser.add_argument('--check',action='store_true',help='Verify frozen inputs without running R.')
args=parser.parse_args()
panel=list(csv.DictReader((ROOT/'data/panel.csv').open()))
manifest=json.loads((ROOT/'selection_manifest.json').read_text())
for path,digest in manifest.items(): assert hashlib.sha256((ROOT/path).read_bytes()).hexdigest()==digest,path
paths=[ROOT/'benchmark.R',ROOT/'run_study.py',ROOT/'select_panel.py',ROOT/'prepare_panel.py',ROOT/'action_identity.py',
       REPO/'R/flow_engine.R',REPO/'R/flow_api.R',REPO/'R/validation.R',REPO/'arxiv/horizon_protocol.R',REPO/'arxiv/matched_comparisons.R']
recipe={p.relative_to(REPO).as_posix():hashlib.sha256(p.read_bytes()).hexdigest() for p in paths}
recipe=historical_recipe(recipe,REPO)
frozen=ROOT/'generation_manifest.json'
if frozen.exists(): assert json.loads(frozen.read_text())==recipe,'Recipe changed after generation started'
else: frozen.write_text(json.dumps(recipe,indent=2))
if args.check:
    print('Historical scientific inputs and recorded runner revision verified.'); raise SystemExit(0)
RSCRIPT=executable(args.rscript)
(ROOT/'results/logs').mkdir(parents=True,exist_ok=True)
def job(symbol,engine):
    dest=ROOT/'results/jobs'/f'{symbol}_{engine}'
    if (dest/'status.txt').exists() and (dest/'scores.csv').exists(): return symbol,engine,'cached'
    logfile=ROOT/'results/logs'/f'{symbol}_{engine}.log'
    with logfile.open('a') as log:
        flags=subprocess.CREATE_NO_WINDOW if os.name=='nt' else 0
        proc=subprocess.run([RSCRIPT,'--vanilla','arxiv/recent/benchmark.R',symbol,engine],
            cwd=REPO,stdout=log,stderr=subprocess.STDOUT,creationflags=flags)
    if proc.returncode: raise RuntimeError(f'{symbol}/{engine} failed; inspect {logfile}')
    return symbol,engine,'complete'
tasks=[(r['symbol'],e) for r in panel for e in ['ewma','arima','arfima','structural']]
print(f'Starting {len(tasks)} jobs on four processes; CPU count {os.cpu_count()}',flush=True)
with concurrent.futures.ThreadPoolExecutor(max_workers=args.workers) as pool:
    futures={pool.submit(job,*t):t for t in tasks}
    for n,f in enumerate(concurrent.futures.as_completed(futures),1):
        result=f.result()
        print(datetime.datetime.now().isoformat(timespec='seconds'),n,'/',len(tasks),*result,flush=True)
print('ALL_JOBS_COMPLETE',flush=True)


==> anc/experiment/arxiv/recent/runner_support.py <==
"""Portable R configuration and explicit operational-runner provenance."""
from pathlib import Path
import hashlib, json, os, shutil

ROOT=Path(__file__).resolve().parent

def executable(value=None):
    candidate=value or os.environ.get('FLOWZ_RSCRIPT') or shutil.which('Rscript')
    if not candidate:
        raise RuntimeError('Set --rscript /path/to/Rscript or FLOWZ_RSCRIPT, or add Rscript to PATH.')
    return str(candidate)

def historical_recipe(recipe, repo):
    """Verify the reviewed operational revision, then compare scientific hashes unchanged.

    Historical manifests are never rewritten. Original runner bytes remain in
    provenance; only these two reviewed launcher revisions are exempted from
    byte equality with the original launcher.
    """
    revisions=json.loads((ROOT/'provenance/runner_revisions.json').read_text())
    result=dict(recipe)
    for relative,digest in recipe.items():
        if relative not in revisions:
            continue
        entry=revisions[relative]
        assert digest==entry['current_sha256'],f'Unrecorded runner revision: {relative}'
        snapshot=ROOT/'provenance'/entry['snapshot']
        assert hashlib.sha256(snapshot.read_bytes()).hexdigest()==entry['historical_sha256']
        result[relative]=entry['historical_sha256']
    return result


==> anc/experiment/arxiv/recent/seed_benchmark.R <==
options(warn=1)
.libPaths(c(normalizePath('arxiv/lib'),.libPaths()))
library(forecast); library(fracdiff)
source('R/validation.R');source('R/flow_engine.R');source('R/flow_api.R')
source('arxiv/horizon_protocol.R');source('arxiv/recent/residual_control.R')
flowz_engine <- purge_flowz_engine(flowz_engine)
args <- commandArgs(trailingOnly=TRUE);stopifnot(length(args)==3L)
asset <- args[1];engine <- args[2];fit_seed <- as.integer(args[3])
stopifnot(fit_seed %in% c(123L,456L,789L))
destination <- file.path('arxiv/recent/seed_study/jobs',paste(asset,engine,fit_seed,sep='_'))
dir.create(destination,recursive=TRUE,showWarnings=FALSE)
d <- read.csv('arxiv/recent/data/panel_prices.csv');d <- d[d$asset==asset,];d <- d[order(d$date),]
y <- log(d$price);cutoff <- sum(d$date<='2021-12-31');H <- 160L;M <- 300L
hs <- c(5L,10L,20L,40L,80L,160L);origins <- read.csv('arxiv/recent/data/external_origins.csv')$origin
score <- function(a,actual,level) {
  a <- 100*(a[,hs,drop=FALSE]-level);actual <- 100*(actual[hs]-level)
  point <- colMeans(a);qs <- apply(a,2L,quantile,c(.05,.95))
  crps <- vapply(seq_along(hs),function(h){z <- sort(a[,h]);mean(abs(z-actual[h]))-sum((2*seq_len(M)-M-1)*z)/M^2},0.0)
  data.frame(horizon=hs,sq_error=(point-actual)^2,abs_error=abs(point-actual),crps=crps,coverage90=as.numeric(actual>=qs[1,]&actual<=qs[2,]),width90=qs[2,]-qs[1,])
}
cat('START',asset,engine,fit_seed,format(Sys.time()),'\n');flush.console()
if(fit_seed==123L) {
  fit <- readRDS(file.path('arxiv/recent/results/jobs',paste(asset,engine,sep='_'),'fit.rds'))
} else {
  fp <- file.path(destination,'fit.rds')
  if(file.exists(fp)) fit <- readRDS(fp) else {
    fit <- flowz(y[seq_len(cutoff)],horizon=H,min_train=200,baseline=engine,autotune=TRUE,
      n_origins=300,n_hidden=60,flow_aug=5,cal_fraction=.25,test_fraction=.10,n_steps=20,
      n_sims=M,cal_sims=300,test_sims=100,seed=fit_seed,parallel=FALSE,plot=FALSE)
    saveRDS(fit,fp)
  }
}
stopifnot(length(fit$model$residual_center)==H,length(fit$model$horizon_scale)==H)
write.csv(data.frame(horizon=seq_len(H),center=fit$model$residual_center,multiplier=fit$model$horizon_scale),file.path(destination,'residual_parameters.csv'),row.names=FALSE)
write.csv(data.frame(asset=asset,engine=engine,fit_seed=fit_seed,label=fit$model$baseline_label),file.path(destination,'specification.csv'),row.names=FALSE)
cat('FIT_DONE',asset,engine,fit_seed,format(Sys.time()),'\n');flush.console()
path <- file.path(destination,'scores.csv');scores <- if(file.exists(path)) read.csv(path) else NULL
completed <- if(is.null(scores)) integer() else unique(scores$origin)
for(origin in setdiff(origins,completed)) {
  pr <- predict.flowz(fit,y[seq_len(origin)],n_sims=M,seed=10000+origin)
  base <- pr$forecast$baseline$samples
  # Exact Gaussian medians are b, unlike the Monte Carlo summary sample mean.
  mu <- vapply(pr$forecast$baseline$pred_fun$qfun,function(f) f(.5),0.0)
  control <- gaussian_residual_control(base,mu,fit$model$residual_center,fit$model$horizon_scale)
  arrays <- list(baseline=base,gaussian_control=control,raw=pr$forecast$uncalibrated$samples,calibrated=pr$forecast$calibrated$samples)
  stopifnot(all(vapply(arrays,function(a) identical(dim(a),c(M,H))&&all(is.finite(a)),TRUE)),max(abs(colMeans(arrays$raw)-colMeans(arrays$calibrated)))<1e-10)
  for(model in names(arrays))scores <- rbind(scores,cbind(asset=asset,engine=engine,fit_seed=fit_seed,origin=origin,model=model,score(arrays[[model]],y[origin+seq_len(H)],y[origin])))
  write.csv(scores,path,row.names=FALSE)
  if((origin-cutoff)%%200==0){cat('ORIGIN',origin,format(Sys.time()),'\n');flush.console()}
}
stopifnot(nrow(scores)==104L*6L*4L,!anyDuplicated(scores[c('asset','engine','fit_seed','origin','model','horizon')]))
if(fit_seed==123L) {
  original <- read.csv(file.path('arxiv/recent/results/jobs',paste(asset,engine,sep='_'),'scores.csv'))
  names_by_engine <- list(ewma=c('EWMA','Flowz_raw','Flowz'),arima=c('ARIMA_baseline','Flowz_arima_raw','Flowz_arima'),arfima=c('ARFIMA_baseline','Flowz_arfima_raw','Flowz_arfima'),structural=c('Structural_baseline','Flowz_structural_raw','Flowz_structural'))
  for(j in 1:3) {
    a <- scores[scores$model==c('baseline','raw','calibrated')[j],];b <- original[original$model==names_by_engine[[engine]][j],]
    a <- a[order(a$origin,a$horizon),];b <- b[order(b$origin,b$horizon),]
    stopifnot(max(abs(a$crps-b$crps))<1e-9)
  }
}
writeLines(capture.output(sessionInfo()),file.path(destination,'session.txt'))
writeLines('COMPLETE',file.path(destination,'status.txt'))
cat('COMPLETE',asset,engine,fit_seed,format(Sys.time()),'\n')


==> anc/experiment/arxiv/recent/seed_study/generation_manifest.json <==
{
  "arxiv/recent/seed_benchmark.R": "5d49ad70ff46291726ef84d924ff3c5ab544a34bb601f26d0faf179c324cf6fe",
  "arxiv/recent/residual_control.R": "b7d39e6f46ab0eb1d4d3fd1ac6ba8301a94fa21081c08243b939734f7aa0269d",
  "arxiv/recent/run_seed_study.py": "9330f32bea4dffe0522d93a63ae96a524e3bea6cc1717ae3eaa0cf180e4afaca",
  "R/flow_engine.R": "668a96f7f1db5d4314fdd653bbcdbb5bca045f467ed399568d09bc369c49c23f",
  "R/flow_api.R": "a3eac6a1f452d30a899d975770c67370e27bd0e6854ab98b77e4949ef9a1075c",
  "R/validation.R": "f9dc5fe81a0cbc685215d945db48406c21f85d190aeb432e7538067a610ca5a5",
  "arxiv/horizon_protocol.R": "567d34555d72c3e1d5b9c814023a06bb8e18bde3f337d545c3c25ffdab8a362c",
  "arxiv/recent/data/panel.csv": "650c6042d6d0018d6474d7ee10eaa671e184ddad551d56bf8500c9835fd3b0d6",
  "arxiv/recent/data/panel_prices.csv": "d54889d82223b12f17bb2f02ac34d53f52799218808b0add345665bebbcfdf9f",
  "arxiv/recent/data/external_origins.csv": "6a7934eaea3837343ade54e0a925d5640d8d8db12bd38e300601e587d964b222"
}

==> anc/experiment/arxiv/recent/seed_study/paired_bootstrap.csv <==
engine,contrast,scope,horizon,model,comparator,CRPS_model,CRPS_comparator,delta_CRPS,skill_percent,lower95,upper95,block_origins,replicates,n_origins
arfima,raw_vs_baseline,near,,raw,baseline,6.318757857969481,5.144719065233728,1.174038792735749,-22.820270219797045,1.0865909201482993,1.2624804093881394,16,2000,104
arfima,control_vs_baseline,near,,gaussian_control,baseline,5.574376959154735,5.144719065233728,0.4296578939210025,-8.351435490899583,0.380324919795295,0.4830690881906343,16,2000,104
arfima,raw_vs_control,near,,raw,gaussian_control,6.318757857969481,5.574376959154735,0.7443808988147462,-13.353616095019504,0.6883743529007009,0.8041097996118047,16,2000,104
arfima,raw_vs_baseline,long,,raw,baseline,20.620620191814968,14.92137518800842,5.699245003806552,-38.195172576229794,4.935443951289731,6.4744551274501845,16,2000,104
arfima,control_vs_baseline,long,,gaussian_control,baseline,18.36483389378642,14.92137518800842,3.443458705778005,-23.077354884456923,2.818626292191893,4.091906027529919,16,2000,104
arfima,raw_vs_control,long,,raw,gaussian_control,20.620620191814968,18.36483389378642,2.255786298028547,-12.28318377979869,1.994435146429883,2.5341967381450754,16,2000,104
arfima,raw_vs_baseline,all,,raw,baseline,13.469689024892215,10.033047126621074,3.43664189827115,-34.25322192649296,3.0262462263860983,3.854556173594911,16,2000,104
arfima,control_vs_baseline,all,,gaussian_control,baseline,11.969605426470574,10.033047126621074,1.936558299849504,-19.301796108493853,1.6056550323871328,2.279141129206266,16,2000,104
arfima,raw_vs_control,all,,raw,gaussian_control,13.469689024892215,11.969605426470574,1.5000835984216463,-12.532439833849772,1.3440324312324876,1.6627367789050795,16,2000,104
arfima,raw_vs_baseline,horizon,5.0,raw,baseline,4.066242721266128,3.5050145325257054,0.561228188740422,-16.012150121842783,0.5197985922466158,0.6046354482249626,16,2000,104
arfima,control_vs_baseline,horizon,5.0,gaussian_control,baseline,3.681662295433099,3.5050145325257054,0.1766477629073944,-5.039858216510784,0.1506848431051539,0.2024385177155792,16,2000,104
arfima,raw_vs_control,horizon,5.0,raw,gaussian_control,4.066242721266128,3.681662295433099,0.3845804258330276,-10.445836553506815,0.3501561767396912,0.4185309240919501,16,2000,104
arfima,raw_vs_baseline,horizon,10.0,raw,baseline,6.024461029740063,4.876649871741476,1.147811157998591,-23.536878557752573,1.0475523057330467,1.246718098607991,16,2000,104
arfima,control_vs_baseline,horizon,10.0,gaussian_control,baseline,5.27174355576438,4.876649871741476,0.3950936840229073,-8.101743910555026,0.3458437914594322,0.4483590029893887,16,2000,104
arfima,raw_vs_control,horizon,10.0,raw,gaussian_control,6.024461029740063,5.27174355576438,0.7527174739756837,-14.278340097796027,0.6808093807112571,0.8358745297181739,16,2000,104
arfima,raw_vs_baseline,horizon,20.0,raw,baseline,8.865569822902243,7.05249279143401,1.8130770314682327,-25.708314564609047,1.6751367248557043,1.958546154624438,16,2000,104
arfima,control_vs_baseline,horizon,20.0,gaussian_control,baseline,7.769725026266711,7.05249279143401,0.7172322348327058,-10.169910924316785,0.6324232417783052,0.8153386876186135,16,2000,104
arfima,raw_vs_control,horizon,20.0,raw,gaussian_control,8.865569822902243,7.769725026266711,1.0958447966355274,-14.104035766141854,1.0157971475191716,1.180542471291648,16,2000,104
arfima,raw_vs_baseline,horizon,40.0,raw,baseline,13.012554498632088,10.113265480087298,2.8992890185447897,-28.66817868326901,2.589149825164505,3.2287495943338493,16,2000,104
arfima,control_vs_baseline,horizon,40.0,gaussian_control,baseline,11.624654338759342,10.113265480087298,1.5113888586720394,-14.944617657352332,1.2829934698678085,1.7604700149878791,16,2000,104
arfima,raw_vs_control,horizon,40.0,raw,gaussian_control,13.012554498632088,11.624654338759342,1.3879001598727505,-11.93928111260185,1.2499371639728407,1.515627837856936,16,2000,104
arfima,raw_vs_baseline,horizon,80.0,raw,baseline,19.723702462187905,14.38845037419505,5.335252087992864,-37.080102090502784,4.552739561342144,6.088143011894744,16,2000,104
arfima,control_vs_baseline,horizon,80.0,gaussian_control,baseline,17.52967386703226,14.38845037419505,3.141223492837212,-21.831562198461828,2.5370109568282158,3.778703990616377,16,2000,104
arfima,raw_vs_control,horizon,80.0,raw,gaussian_control,19.723702462187905,17.52967386703226,2.1940285951556526,-12.516083366969632,1.867001209596461,2.544907288142132,16,2000,104
arfima,raw_vs_baseline,horizon,160.0,raw,baseline,29.12560361462491,20.262409709742908,8.863193904882005,-43.74205255863648,7.550293262683541,10.184763742854388,16,2000,104
arfima,control_vs_baseline,horizon,160.0,gaussian_control,baseline,25.94017347556767,20.262409709742908,5.677763765824765,-28.02116750750867,4.574677468197638,6.761811537681699,16,2000,104
arfima,raw_vs_control,horizon,160.0,raw,gaussian_control,29.12560361462491,25.94017347556767,3.1854301390572384,-12.279910703209108,2.726645938560638,3.661042121071472,16,2000,104
arima,raw_vs_baseline,near,,raw,baseline,5.960557551046828,5.102098170755994,0.8584593802908363,-16.82561470908808,0.7900513351065843,0.9276244025309436,16,2000,104
arima,control_vs_baseline,near,,gaussian_control,baseline,5.325977065666527,5.102098170755994,0.2238788949105359,-4.387977012942512,0.1916657598426484,0.2550621914045398,16,2000,104
arima,raw_vs_control,near,,raw,gaussian_control,5.960557551046828,5.325977065666527,0.6345804853803002,-11.91481821187461,0.5780545737497261,0.7000664667673762,16,2000,104
arima,raw_vs_baseline,long,,raw,baseline,16.844771629489227,13.928105407580867,2.916666221908357,-20.940868384876367,2.422281728114851,3.389534385329944,16,2000,104
arima,control_vs_baseline,long,,gaussian_control,baseline,15.620097533061427,13.928105407580867,1.6919921254805637,-12.148042220872558,1.3456803541605804,2.063359215322575,16,2000,104
arima,raw_vs_control,long,,raw,gaussian_control,16.844771629489227,15.620097533061427,1.224674096427793,-7.840374196356081,0.92990801113579,1.5064361778704656,16,2000,104
arima,raw_vs_baseline,all,,raw,baseline,11.402664590268024,9.515101789168432,1.887562801099596,-19.8375471216536,1.6150783032189766,2.142888915827059,16,2000,104
arima,control_vs_baseline,all,,gaussian_control,baseline,10.473037299363982,9.515101789168432,0.9579355101955496,-10.067527719840276,0.7738026888987479,1.151709676416518,16,2000,104
arima,raw_vs_control,all,,raw,gaussian_control,11.402664590268024,10.473037299363982,0.9296272909040468,-8.876386709331175,0.7603314114497771,1.096211950123604,16,2000,104
arima,raw_vs_baseline,horizon,5.0,raw,baseline,3.9695210430665617,3.4961647567665617,0.4733562863000017,-13.53930146981359,0.4382973902348371,0.5089492813737508,16,2000,104
arima,control_vs_baseline,horizon,5.0,gaussian_control,baseline,3.6172507989373,3.4961647567665617,0.12108604217074,-3.463396338412972,0.0998385152378876,0.1399978054440789,16,2000,104
arima,raw_vs_control,horizon,5.0,raw,gaussian_control,3.9695210430665617,3.6172507989373,0.3522702441292618,-9.738618185743553,0.3194207079605193,0.386396249593948,16,2000,104
arima,raw_vs_baseline,horizon,10.0,raw,baseline,5.721947531565963,4.839694171570607,0.8822533599953568,-18.229527088259,0.8068263711299529,0.9601084565780352,16,2000,104
arima,control_vs_baseline,horizon,10.0,gaussian_control,baseline,5.082245779371784,4.839694171570607,0.2425516078011768,-5.011713534007489,0.2117110481860911,0.2726049745704993,16,2000,104
arima,raw_vs_control,horizon,10.0,raw,gaussian_control,5.721947531565963,5.082245779371784,0.6397017521941799,-12.5869896885084,0.5735984187798853,0.7206526458661641,16,2000,104
arima,raw_vs_baseline,horizon,20.0,raw,baseline,8.190204078507962,6.970435583930809,1.21976849457715,-17.499171750315412,1.1157561182052926,1.3250426806312108,16,2000,104
arima,control_vs_baseline,horizon,20.0,gaussian_control,baseline,7.278434618690501,6.970435583930809,0.3079990347596911,-4.418648319048146,0.2559229398391316,0.3578688829038746,16,2000,104
arima,raw_vs_control,horizon,20.0,raw,gaussian_control,8.190204078507962,7.278434618690501,0.911769459817459,-12.526999383577644,0.8253285552906622,1.0093558846908128,16,2000,104
arima,raw_vs_baseline,horizon,40.0,raw,baseline,11.38837184343527,9.855747981368872,1.532623862066394,-15.550558567078207,1.2995178563373797,1.7421350857425266,16,2000,104
arima,control_vs_baseline,horizon,40.0,gaussian_control,baseline,10.450227701544152,9.855747981368872,0.5944797201752754,-6.031807238771458,0.4838366938623729,0.7065071195547807,16,2000,104
arima,raw_vs_control,horizon,40.0,raw,gaussian_control,11.38837184343527,10.450227701544152,0.9381441418911188,-8.97726029216086,0.7812682982183706,1.077128394068667,16,2000,104
arima,raw_vs_baseline,horizon,80.0,raw,baseline,16.24399725379971,13.649490113521804,2.594507140277911,-19.00808835128329,2.071180042033303,3.063891688904464,16,2000,104
arima,control_vs_baseline,horizon,80.0,gaussian_control,baseline,15.00875455687469,13.649490113521804,1.3592644433528835,-9.958353257506204,1.080865663862387,1.6314630326039392,16,2000,104
arima,raw_vs_control,horizon,80.0,raw,gaussian_control,16.24399725379971,15.00875455687469,1.235242696925027,-8.230147892979044,0.8879250291928347,1.5683568011720423,16,2000,104
arima,raw_vs_baseline,horizon,160.0,raw,baseline,22.901945791232706,18.27907812785192,4.622867663380766,-25.290485827821364,3.758580424782899,5.459135721116708,16,2000,104
arima,control_vs_baseline,horizon,160.0,gaussian_control,baseline,21.401310340765445,18.27907812785192,3.1222322129135334,-17.08090632949464,2.3646485115607034,3.906121159918233,16,2000,104
arima,raw_vs_control,horizon,160.0,raw,gaussian_control,22.901945791232706,21.401310340765445,1.5006354504672326,-7.011885845180377,1.0295629816529954,1.968965503928568,16,2000,104
ewma,raw_vs_baseline,near,,raw,baseline,6.339544182643683,6.431576278968135,-0.0920320963244519,1.4309415348987775,-0.2155323289002933,0.0476536797908889,16,2000,104
ewma,control_vs_baseline,near,,gaussian_control,baseline,6.57424081817546,6.431576278968135,0.1426645392073235,-2.218189336785925,0.0730028654573238,0.2220852798808436,16,2000,104
ewma,raw_vs_control,near,,raw,gaussian_control,6.339544182643683,6.57424081817546,-0.2346966355317755,3.5699427815744533,-0.3073351876371044,-0.144940830563418,16,2000,104
ewma,raw_vs_baseline,long,,raw,baseline,26.75201746424356,38.58944511458199,-11.837427650338416,30.67529894557972,-12.916176325111977,-10.797789999017144,16,2000,104
ewma,control_vs_baseline,long,,gaussian_control,baseline,35.193300307765575,38.58944511458199,-3.396144806816423,8.800709097351334,-3.86485413550432,-2.969557464020428,16,2000,104
ewma,raw_vs_control,long,,raw,gaussian_control,26.75201746424356,35.193300307765575,-8.441282843521995,23.9854823779042,-9.21155803578689,-7.725947293852292,16,2000,104
ewma,raw_vs_baseline,all,,raw,baseline,16.545780823443625,22.51051069677506,-5.964729873331435,26.49753243575218,-6.530246259846957,-5.416932825093878,16,2000,104
ewma,control_vs_baseline,all,,gaussian_control,baseline,20.883770562970508,22.51051069677506,-1.6267401338045495,7.226580310492936,-1.879055504834375,-1.3988346236874634,16,2000,104
ewma,raw_vs_control,all,,raw,gaussian_control,16.545780823443625,20.883770562970508,-4.337989739526885,20.77206185753961,-4.740698559015768,-3.9628314333211914,16,2000,104
ewma,raw_vs_baseline,horizon,5.0,raw,baseline,3.934603321531697,3.8022247008948336,0.1323786206368615,-3.4816096114916206,0.043901918511186,0.2199707753627939,16,2000,104
ewma,control_vs_baseline,horizon,5.0,gaussian_control,baseline,3.9074620795411774,3.8022247008948336,0.1052373786463446,-2.767784308528043,0.0725371871031753,0.1453166188407121,16,2000,104
ewma,raw_vs_control,horizon,5.0,raw,gaussian_control,3.934603321531697,3.9074620795411774,0.0271412419905168,-0.6946002657997719,-0.0361139626008831,0.0877705768489274,16,2000,104
ewma,raw_vs_baseline,horizon,10.0,raw,baseline,6.001020607127506,5.792434810965588,0.2085857961619185,-3.6010037742167933,0.0815781593067046,0.3444264921048464,16,2000,104
ewma,control_vs_baseline,horizon,10.0,gaussian_control,baseline,5.998609913863244,5.792434810965588,0.2061751028976548,-3.559385813153182,0.1283545096638225,0.290535075133382,16,2000,104
ewma,raw_vs_control,horizon,10.0,raw,gaussian_control,6.001020607127506,5.998609913863244,0.0024106932642637,-0.0401875317594946,-0.0745683500933014,0.0899962179640861,16,2000,104
ewma,raw_vs_baseline,horizon,20.0,raw,baseline,9.083008619271844,9.70006932504398,-0.6170607057721357,6.361405110569541,-0.8106224530655622,-0.3873333043985033,16,2000,104
ewma,control_vs_baseline,horizon,20.0,gaussian_control,baseline,9.81665046112195,9.70006932504398,0.1165811360779708,-1.2018587926683866,-0.0006042262960714,0.2419059038977462,16,2000,104
ewma,raw_vs_control,horizon,20.0,raw,gaussian_control,9.083008619271844,9.81665046112195,-0.7336418418501066,7.473443663453594,-0.8565593635228173,-0.5807517158614771,16,2000,104
ewma,raw_vs_baseline,horizon,40.0,raw,baseline,14.65389474247708,17.473964051397324,-2.820069308920245,16.138692403311506,-3.1933664850467216,-2.4917312287623523,16,2000,104
ewma,control_vs_baseline,horizon,40.0,gaussian_control,baseline,17.030134682185817,17.473964051397324,-0.4438293692114986,2.539946676701643,-0.683157562070076,-0.188053201620528,16,2000,104
ewma,raw_vs_control,horizon,40.0,raw,gaussian_control,14.65389474247708,17.030134682185817,-2.376239939708747,13.953148251930012,-2.588052370707248,-2.171119325541472,16,2000,104
ewma,raw_vs_baseline,horizon,80.0,raw,baseline,24.686414568180187,33.48036899950797,-8.793954431327762,26.266002120397825,-9.783479128044718,-7.84015014056095,16,2000,104
ewma,control_vs_baseline,horizon,80.0,gaussian_control,baseline,31.04968970917209,33.48036899950797,-2.4306792903358567,7.260013443614078,-2.960891146354653,-1.944566636731565,16,2000,104
ewma,raw_vs_control,horizon,80.0,raw,gaussian_control,24.686414568180187,31.04968970917209,-6.363275140991907,20.49384454593177,-7.04987550983069,-5.700540160797976,16,2000,104
ewma,raw_vs_baseline,horizon,160.0,raw,baseline,40.91574308207343,64.8140022928407,-23.898259210767247,36.872062155320805,-26.06770184973861,-21.845577977637088,16,2000,104
ewma,control_vs_baseline,horizon,160.0,gaussian_control,baseline,57.50007653193873,64.8140022928407,-7.313925760901915,11.284484065428336,-8.048305207442882,-6.621755092405333,16,2000,104
ewma,raw_vs_control,horizon,160.0,raw,gaussian_control,40.91574308207343,57.50007653193873,-16.584333449865333,28.842280654449997,-18.149806268052785,-15.099381794672672,16,2000,104
structural,raw_vs_baseline,near,,raw,baseline,5.913256535264451,5.087064712226921,0.8261918230375283,-16.241032300056112,0.7661014513811019,0.8927748940570498,16,2000,104
structural,control_vs_baseline,near,,gaussian_control,baseline,5.308900359915664,5.087064712226921,0.2218356476887423,-4.360778960714895,0.1886381947319842,0.2540334697001846,16,2000,104
structural,raw_vs_control,near,,raw,gaussian_control,5.913256535264451,5.308900359915664,0.604356175348786,-11.383829689325498,0.5467496120013118,0.6715677890046169,16,2000,104
structural,raw_vs_baseline,long,,raw,baseline,16.809351656999617,14.066001104299676,2.7433505526999533,-19.503414882154104,2.3004717239979064,3.190168657486549,16,2000,104
structural,control_vs_baseline,long,,gaussian_control,baseline,15.666889767883209,14.066001104299676,1.6008886635835435,-11.381263599461654,1.2482270327647915,2.0189202065943728,16,2000,104
structural,raw_vs_control,long,,raw,gaussian_control,16.809351656999617,15.666889767883209,1.1424618891164091,-7.292206085846287,0.7895887351660167,1.4766025304787878,16,2000,104
structural,raw_vs_baseline,all,,raw,baseline,11.361304096132042,9.576532908263292,1.784771187868741,-18.63692429155364,1.5511589089750684,2.02245374751993,16,2000,104
structural,control_vs_baseline,all,,gaussian_control,baseline,10.487895063899442,9.576532908263292,0.9113621556361432,-9.516619055835584,0.7263627607457682,1.1332932805276403,16,2000,104
structural,raw_vs_control,all,,raw,gaussian_control,11.361304096132042,10.487895063899442,0.8734090322325977,-8.327781951585077,0.6735699217562832,1.061282922280168,16,2000,104
structural,raw_vs_baseline,horizon,5.0,raw,baseline,3.946264640411528,3.479738518414556,0.4665261219969736,-13.4069304210114,0.4316914046968521,0.5008364443698402,16,2000,104
structural,control_vs_baseline,horizon,5.0,gaussian_control,baseline,3.6056390707493855,3.479738518414556,0.1259005523348327,-3.6181038221283712,0.1067465113063209,0.1427737584213651,16,2000,104
structural,raw_vs_control,horizon,5.0,raw,gaussian_control,3.946264640411528,3.6056390707493855,0.3406255696621408,-9.44702348123121,0.3073193773370296,0.3739450908176154,16,2000,104
structural,raw_vs_baseline,horizon,10.0,raw,baseline,5.678220425070887,4.826462996482284,0.8517574285886058,-17.64765272642508,0.7811082792462712,0.9254201060100804,16,2000,104
structural,control_vs_baseline,horizon,10.0,gaussian_control,baseline,5.067404468261848,4.826462996482284,0.2409414717795658,-4.992091972012869,0.208712663107903,0.2731315736494634,16,2000,104
structural,raw_vs_control,horizon,10.0,raw,gaussian_control,5.678220425070887,5.067404468261848,0.6108159568090401,-12.053822832471717,0.5431309654502964,0.6890805099962409,16,2000,104
structural,raw_vs_baseline,horizon,20.0,raw,baseline,8.115284540310933,6.9549926217839255,1.1602919185270055,-16.682863399348903,1.0686320119610322,1.2618928116824046,16,2000,104
structural,control_vs_baseline,horizon,20.0,gaussian_control,baseline,7.253657540735755,6.9549926217839255,0.2986649189518283,-4.294252132149978,0.2413865442406815,0.3560414301147597,16,2000,104
structural,raw_vs_control,horizon,20.0,raw,gaussian_control,8.115284540310933,7.253657540735755,0.8616269995751771,-11.878517764815522,0.7711592339981215,0.9653229078594924,16,2000,104
structural,raw_vs_baseline,horizon,40.0,raw,baseline,11.320348779270372,9.88141317352636,1.438935605744007,-14.562042700522992,1.230006387752112,1.6393348203812468,16,2000,104
structural,control_vs_baseline,horizon,40.0,gaussian_control,baseline,10.45655702462446,9.88141317352636,0.5751438510980982,-5.820461516971953,0.4467065451102529,0.7098660676779901,16,2000,104
structural,raw_vs_control,horizon,40.0,raw,gaussian_control,11.320348779270372,10.45655702462446,0.8637917546459091,-8.260766451249136,0.7030407740248642,1.0067031631954428,16,2000,104
structural,raw_vs_baseline,horizon,80.0,raw,baseline,16.257723891130038,13.801073822616726,2.456650068513317,-17.800426981902227,2.0134166383817225,2.878842362418744,16,2000,104
structural,control_vs_baseline,horizon,80.0,gaussian_control,baseline,15.121083747836064,13.801073822616726,1.3200099252193394,-9.56454506500901,1.0478446119341631,1.620624978192048,16,2000,104
structural,raw_vs_control,horizon,80.0,raw,gaussian_control,16.257723891130038,15.121083747836064,1.1366401432939783,-7.516922478897281,0.7452516292258797,1.4987537933072677,16,2000,104
structural,raw_vs_baseline,horizon,160.0,raw,baseline,22.849982300598462,18.51551631675592,4.334465983842535,-23.40991150173868,3.571360015148801,5.108797653162341,16,2000,104
structural,control_vs_baseline,horizon,160.0,gaussian_control,baseline,21.42302853118912,18.51551631675592,2.907512214433194,-15.703111729063668,2.165967147141644,3.7550272112056815,16,2000,104
structural,raw_vs_control,horizon,160.0,raw,gaussian_control,22.849982300598462,21.42302853118912,1.426953769409341,-6.660840540504776,0.8098460130989995,1.9941059767194609,16,2000,104


==> anc/experiment/arxiv/recent/seed_study/per_seed_effects.csv <==
engine,fit_seed,scope,horizon,contrast,delta_CRPS,skill_percent
arfima,123,near,,raw_vs_baseline,1.2362462377567685,-24.029421666790363
arfima,123,near,,control_vs_baseline,0.4296578939210027,-8.351435490899494
arfima,123,near,,raw_vs_control,0.8065883438357657,-14.469569419971062
arfima,123,long,,raw_vs_baseline,5.757059972789232,-38.5826366554733
arfima,123,long,,control_vs_baseline,3.4434587057780064,-23.077354884456945
arfima,123,long,,raw_vs_control,2.313601267011226,-12.597997239681067
arfima,123,all,,raw_vs_baseline,3.496653105273001,-34.85135733086706
arfima,123,all,,control_vs_baseline,1.936558299849505,-19.301796108493896
arfima,123,all,,raw_vs_control,1.5600948054234962,-13.03380311913518
arfima,123,horizon,5.0,raw_vs_baseline,0.615356826541702,-17.55647004688101
arfima,123,horizon,5.0,control_vs_baseline,0.1766477629073941,-5.039858216510784
arfima,123,horizon,5.0,raw_vs_control,0.4387090636343078,-11.916059334896143
arfima,123,horizon,10.0,raw_vs_baseline,1.2636715674420025,-25.9126982801154
arfima,123,horizon,10.0,control_vs_baseline,0.3950936840229069,-8.10174391055507
arfima,123,horizon,10.0,raw_vs_control,0.8685778834190954,-16.47610272069
arfima,123,horizon,20.0,raw_vs_baseline,1.8297103192866,-25.94416433163853
arfima,123,horizon,20.0,control_vs_baseline,0.7172322348327045,-10.169910924316827
arfima,123,horizon,20.0,raw_vs_control,1.1124780844538955,-14.31811397048155
arfima,123,horizon,40.0,raw_vs_baseline,2.8558073558687145,-28.23823186973296
arfima,123,horizon,40.0,control_vs_baseline,1.5113888586720383,-14.944617657352266
arfima,123,horizon,40.0,raw_vs_control,1.344418497196676,-11.565234182611928
arfima,123,horizon,80.0,raw_vs_baseline,5.417722147614271,-37.65327055184955
arfima,123,horizon,80.0,control_vs_baseline,3.1412234928372094,-21.831562198461853
arfima,123,horizon,80.0,raw_vs_control,2.276498654777061,-12.986543115661895
arfima,123,horizon,160.0,raw_vs_baseline,8.997650414884717,-44.40562866793836
arfima,123,horizon,160.0,control_vs_baseline,5.677763765824764,-28.021167507508693
arfima,123,horizon,160.0,raw_vs_control,3.319886649059953,-12.798243821256094
arfima,456,near,,raw_vs_baseline,1.059556442557211,-20.59503014882456
arfima,456,near,,control_vs_baseline,0.4296578939210027,-8.351435490899494
arfima,456,near,,raw_vs_control,0.6298985486362083,-11.299891508085636
arfima,456,long,,raw_vs_baseline,5.500983877609443,-36.86646712047234
arfima,456,long,,control_vs_baseline,3.4434587057780064,-23.077354884456945
arfima,456,long,,raw_vs_control,2.057525171831436,-11.203614384596094
arfima,456,all,,raw_vs_baseline,3.280270160083326,-32.69465515994297
arfima,456,all,,control_vs_baseline,1.936558299849505,-19.301796108493896
arfima,456,all,,raw_vs_control,1.343711860233821,-11.226033042511377
arfima,456,horizon,5.0,raw_vs_baseline,0.4371193854614477,-12.471257434315408
arfima,456,horizon,5.0,control_vs_baseline,0.1766477629073941,-5.039858216510784
arfima,456,horizon,5.0,raw_vs_control,0.2604716225540535,-7.0748374416945925
arfima,456,horizon,10.0,raw_vs_baseline,1.114883121291788,-22.8616601686366
arfima,456,horizon,10.0,control_vs_baseline,0.3950936840229069,-8.10174391055507
arfima,456,horizon,10.0,raw_vs_control,0.7197894372688811,-13.653726317582882
arfima,456,horizon,20.0,raw_vs_baseline,1.6266668209183957,-23.065132698811876
arfima,456,horizon,20.0,control_vs_baseline,0.7172322348327045,-10.169910924316827
arfima,456,horizon,20.0,raw_vs_control,0.9094345860856912,-11.70484905207343
arfima,456,horizon,40.0,raw_vs_baseline,2.8303379008676317,-27.98638982078021
arfima,456,horizon,40.0,control_vs_baseline,1.5113888586720383,-14.944617657352266
arfima,456,horizon,40.0,raw_vs_control,1.3189490421955927,-11.346135581837524
arfima,456,horizon,80.0,raw_vs_baseline,5.099366078369389,-35.44068989885696
arfima,456,horizon,80.0,control_vs_baseline,3.1412234928372094,-21.831562198461853
arfima,456,horizon,80.0,raw_vs_control,1.95814258553218,-11.170445042989783
arfima,456,horizon,160.0,raw_vs_baseline,8.573247653591302,-42.31109614504032
arfima,456,horizon,160.0,control_vs_baseline,5.677763765824764,-28.021167507508693
arfima,456,horizon,160.0,raw_vs_control,2.895483887766538,-11.162160848668634
arfima,789,near,,raw_vs_baseline,1.226313697893266,-23.83635884377593
arfima,789,near,,control_vs_baseline,0.4296578939210027,-8.351435490899494
arfima,789,near,,raw_vs_control,0.7966558039722633,-14.291387357001838
arfima,789,long,,raw_vs_baseline,5.839691161020983,-39.13641395274385
arfima,789,long,,control_vs_baseline,3.4434587057780064,-23.077354884456945
arfima,789,long,,raw_vs_control,2.396232455242977,-13.047939715118906
arfima,789,all,,raw_vs_baseline,3.5330024294571256,-35.21365328866914
arfima,789,all,,control_vs_baseline,1.936558299849505,-19.301796108493896
arfima,789,all,,raw_vs_control,1.5964441296076206,-13.337483339902857
arfima,789,horizon,5.0,raw_vs_baseline,0.6312083542181162,-18.008722884331906
arfima,789,horizon,5.0,control_vs_baseline,0.1766477629073941,-5.039858216510784
arfima,789,horizon,5.0,raw_vs_control,0.454560591310722,-12.34661288392962
arfima,789,horizon,10.0,raw_vs_baseline,1.064878785261982,-21.83627722450594
arfima,789,horizon,10.0,control_vs_baseline,0.3950936840229069,-8.10174391055507
arfima,789,horizon,10.0,raw_vs_control,0.669785101239075,-12.7051912551152
arfima,789,horizon,20.0,raw_vs_baseline,1.9828539541997,-28.115646663376715
arfima,789,horizon,20.0,control_vs_baseline,0.7172322348327045,-10.169910924316827
arfima,789,horizon,20.0,raw_vs_control,1.2656217193669956,-16.289144275870427
arfima,789,horizon,40.0,raw_vs_baseline,3.0117217988980194,-29.77991435929379
arfima,789,horizon,40.0,control_vs_baseline,1.5113888586720383,-14.944617657352266
arfima,789,horizon,40.0,raw_vs_control,1.5003329402259808,-12.906473573356214
arfima,789,horizon,80.0,raw_vs_baseline,5.4886680379949375,-38.14634582080212
arfima,789,horizon,80.0,control_vs_baseline,3.1412234928372094,-21.831562198461853
arfima,789,horizon,80.0,raw_vs_control,2.347444545157728,-13.39126194225737
arfima,789,horizon,160.0,raw_vs_baseline,9.018683646169997,-44.50943286293085
arfima,789,horizon,160.0,control_vs_baseline,5.677763765824764,-28.021167507508693
arfima,789,horizon,160.0,raw_vs_control,3.3409198803452327,-12.879327439702571
arima,123,near,,raw_vs_baseline,0.914180582598954,-17.917737997258044
arima,123,near,,control_vs_baseline,0.2238788949105359,-4.387977012942557
arima,123,near,,raw_vs_control,0.690301687688418,-12.961033800509414
arima,123,long,,raw_vs_baseline,2.9689785556586266,-21.316456680767605
arima,123,long,,control_vs_baseline,1.6919921254805637,-12.1480422208726
arima,123,long,,raw_vs_control,1.276986430178063,-8.175278211132797
arima,123,all,,raw_vs_baseline,1.9415795691287911,-20.405242236493983
arima,123,all,,control_vs_baseline,0.9579355101955488,-10.067527719840276
arima,123,all,,raw_vs_control,0.9836440589332422,-9.392156552263774
arima,123,horizon,5.0,raw_vs_baseline,0.5383756243259286,-15.39903470750179
arima,123,horizon,5.0,control_vs_baseline,0.1210860421707398,-3.4633963384130384
arima,123,horizon,5.0,raw_vs_control,0.4172895821551887,-11.5360975876426
arima,123,horizon,10.0,raw_vs_baseline,0.9780576580193898,-20.209079816751817
arima,123,horizon,10.0,control_vs_baseline,0.2425516078011771,-5.011713534007511
arima,123,horizon,10.0,raw_vs_control,0.7355060502182127,-14.47206770683036
arima,123,horizon,20.0,raw_vs_baseline,1.2261084654515422,-17.590126910836588
arima,123,horizon,20.0,control_vs_baseline,0.3079990347596917,-4.418648319048124
arima,123,horizon,20.0,raw_vs_control,0.9181094306918504,-12.614105625599926
arima,123,horizon,40.0,raw_vs_baseline,1.5282589990768631,-15.506271081259948
arima,123,horizon,40.0,control_vs_baseline,0.5944797201752756,-6.031807238771414
arima,123,horizon,40.0,raw_vs_control,0.9337792789015876,-8.935492178449
arima,123,horizon,80.0,raw_vs_baseline,2.740554489048101,-20.078072266840085
arima,123,horizon,80.0,control_vs_baseline,1.3592644433528849,-9.958353257506204
arima,123,horizon,80.0,raw_vs_control,1.3812900456952164,-9.203228958544884
arima,123,horizon,160.0,raw_vs_baseline,4.638122178850924,-25.373939245786104
arima,123,horizon,160.0,control_vs_baseline,3.1222322129135343,-17.08090632949466
arima,123,horizon,160.0,raw_vs_control,1.51588996593739,-7.083164263311037
arima,456,near,,raw_vs_baseline,0.7860975522129685,-15.40733882226515
arima,456,near,,control_vs_baseline,0.2238788949105359,-4.387977012942557
arima,456,near,,raw_vs_control,0.5622186573024326,-10.556159937802366
arima,456,long,,raw_vs_baseline,2.833890264546355,-20.34655957589113
arima,456,long,,control_vs_baseline,1.6919921254805637,-12.1480422208726
arima,456,long,,raw_vs_control,1.1418981390657912,-7.31044179877145
arima,456,all,,raw_vs_baseline,1.8099939083796617,-19.02232838370765
arima,456,all,,control_vs_baseline,0.9579355101955488,-10.067527719840276
arima,456,all,,raw_vs_control,0.8520583981841128,-8.135733444163872
arima,456,horizon,5.0,raw_vs_baseline,0.3598240387160811,-10.291964588329794
arima,456,horizon,5.0,control_vs_baseline,0.1210860421707398,-3.4633963384130384
arima,456,horizon,5.0,raw_vs_control,0.2387379965453413,-6.599984624109534
arima,456,horizon,10.0,raw_vs_baseline,0.8783321677338654,-18.14850559965908
arima,456,horizon,10.0,control_vs_baseline,0.2425516078011771,-5.011713534007511
arima,456,horizon,10.0,raw_vs_control,0.6357805599326882,-12.509834973216847
arima,456,horizon,20.0,raw_vs_baseline,1.1201364501889604,-16.06981998042203
arima,456,horizon,20.0,control_vs_baseline,0.3079990347596917,-4.418648319048124
arima,456,horizon,20.0,raw_vs_control,0.8121374154292686,-11.158133004915062
arima,456,horizon,40.0,raw_vs_baseline,1.445047279808417,-14.661974743470596
arima,456,horizon,40.0,control_vs_baseline,0.5944797201752756,-6.031807238771414
arima,456,horizon,40.0,raw_vs_control,0.8505675596331415,-8.139225133893113
arima,456,horizon,80.0,raw_vs_baseline,2.4107501990949274,-17.661833365531578
arima,456,horizon,80.0,control_vs_baseline,1.3592644433528849,-9.958353257506204
arima,456,horizon,80.0,raw_vs_control,1.0514857557420427,-7.005816183864599
arima,456,horizon,160.0,raw_vs_baseline,4.645873314735724,-25.416343659348904
arima,456,horizon,160.0,control_vs_baseline,3.1222322129135343,-17.08090632949466
arima,456,horizon,160.0,raw_vs_control,1.5236411018221894,-7.11938230679241
arima,789,near,,raw_vs_baseline,0.8751000060605865,-17.151767307741174
arima,789,near,,control_vs_baseline,0.2238788949105359,-4.387977012942557
arima,789,near,,raw_vs_control,0.6512211111500505,-12.227260897312032
arima,789,long,,raw_vs_baseline,2.9471298455200845,-21.15958889797032
arima,789,long,,control_vs_baseline,1.6919921254805637,-12.1480422208726
arima,789,long,,raw_vs_control,1.2551377200395208,-8.035402579163819
arima,789,all,,raw_vs_baseline,1.9111149257903364,-20.08507074475929
arima,789,all,,control_vs_baseline,0.9579355101955488,-10.067527719840276
arima,789,all,,raw_vs_control,0.9531794155947876,-9.101270131566077
arima,789,horizon,5.0,raw_vs_baseline,0.5218691958579948,-14.926905113609322
arima,789,horizon,5.0,control_vs_baseline,0.1210860421707398,-3.4633963384130384
arima,789,horizon,5.0,raw_vs_control,0.400783153687255,-11.0797723454785
arima,789,horizon,10.0,raw_vs_baseline,0.7903702542328164,-16.330995848366193
arima,789,horizon,10.0,control_vs_baseline,0.2425516078011771,-5.011713534007511
arima,789,horizon,10.0,raw_vs_control,0.5478186464316392,-10.779066385478009
arima,789,horizon,20.0,raw_vs_baseline,1.3130605680909486,-18.837568359687506
arima,789,horizon,20.0,control_vs_baseline,0.3079990347596917,-4.418648319048124
arima,789,horizon,20.0,raw_vs_control,1.005061533331257,-13.808759520217851
arima,789,horizon,40.0,raw_vs_baseline,1.6245653073139046,-16.48342987650406
arima,789,horizon,40.0,control_vs_baseline,0.5944797201752756,-6.031807238771414
arima,789,horizon,40.0,raw_vs_control,1.030085587138629,-9.857063564140534
arima,789,horizon,80.0,raw_vs_baseline,2.632216732690708,-19.284359421478413
arima,789,horizon,80.0,control_vs_baseline,1.3592644433528849,-9.958353257506204
arima,789,horizon,80.0,raw_vs_control,1.2729522893378231,-8.481398536527829
arima,789,horizon,160.0,raw_vs_baseline,4.584607496555648,-25.081174578328746
arima,789,horizon,160.0,control_vs_baseline,3.1222322129135343,-17.08090632949466
arima,789,horizon,160.0,raw_vs_control,1.462375283642114,-6.833110965437306
ewma,123,near,,raw_vs_baseline,0.0510318827035192,-0.7934584072398998
ewma,123,near,,control_vs_baseline,0.142664539207324,-2.218189336785925
ewma,123,near,,raw_vs_control,-0.0916326565038048,1.3938135069599622
ewma,123,long,,raw_vs_baseline,-11.504221795065083,29.81183523345852
ewma,123,long,,control_vs_baseline,-3.396144806816416,8.800709097351334
ewma,123,long,,raw_vs_control,-8.10807698824867,23.03869463035152
ewma,123,all,,raw_vs_baseline,-5.72659495618079,25.43964920796401
ewma,123,all,,control_vs_baseline,-1.626740133804553,7.226580310492936
ewma,123,all,,raw_vs_control,-4.099854822376237,19.63177487520278
ewma,123,horizon,5.0,raw_vs_baseline,0.2660320024424725,-6.996745941392235
ewma,123,horizon,5.0,control_vs_baseline,0.1052373786463451,-2.767784308528065
ewma,123,horizon,5.0,raw_vs_control,0.1607946237961273,-4.115065495786152
ewma,123,horizon,10.0,raw_vs_baseline,0.2650949112927421,-4.576571337339774
ewma,123,horizon,10.0,control_vs_baseline,0.2061751028976548,-3.559385813153182
ewma,123,horizon,10.0,raw_vs_control,0.0589198083950872,-0.982224369331286
ewma,123,horizon,20.0,raw_vs_baseline,-0.3780312656246583,3.897201689565699
ewma,123,horizon,20.0,control_vs_baseline,0.1165811360779702,-1.2018587926683866
ewma,123,horizon,20.0,raw_vs_control,-0.4946124017026285,5.038504769641139
ewma,123,horizon,40.0,raw_vs_baseline,-2.3084529850023365,13.210814547931603
ewma,123,horizon,40.0,control_vs_baseline,-0.443829369211496,2.539946676701588
ewma,123,horizon,40.0,raw_vs_control,-1.8646236157908405,10.948965763267326
ewma,123,horizon,80.0,raw_vs_baseline,-8.980062758706222,26.821875107882462
ewma,123,horizon,80.0,control_vs_baseline,-2.4306792903358563,7.26001344361401
ewma,123,horizon,80.0,raw_vs_control,-6.549383468370365,21.09323323265183
ewma,123,horizon,160.0,raw_vs_baseline,-23.22414964148672,35.831994352942544
ewma,123,horizon,160.0,control_vs_baseline,-7.313925760901917,11.284484065428268
ewma,123,horizon,160.0,raw_vs_control,-15.910223880584802,27.669917746539653
ewma,456,near,,raw_vs_baseline,-0.1714718267393129,2.6660933385808105
ewma,456,near,,control_vs_baseline,0.142664539207324,-2.218189336785925
ewma,456,near,,raw_vs_control,-0.3141363659466369,4.778291131017909
ewma,456,long,,raw_vs_baseline,-12.041818706100209,31.204954283081697
ewma,456,long,,control_vs_baseline,-3.396144806816416,8.800709097351334
ewma,456,long,,raw_vs_control,-8.645673899283793,24.566249324949176
ewma,456,all,,raw_vs_baseline,-6.106645266419768,27.127973010823915
ewma,456,all,,control_vs_baseline,-1.626740133804553,7.226580310492936
ewma,456,all,,raw_vs_control,-4.479905132615215,21.451610565759797
ewma,456,horizon,5.0,raw_vs_baseline,-0.001213803250998,0.031923501278408
ewma,456,horizon,5.0,control_vs_baseline,0.1052373786463451,-2.767784308528065
ewma,456,horizon,5.0,raw_vs_control,-0.1064511818973432,2.72430492556035
ewma,456,horizon,10.0,raw_vs_baseline,0.2334491285648372,-4.030241792672351
ewma,456,horizon,10.0,control_vs_baseline,0.2061751028976548,-3.559385813153182
ewma,456,horizon,10.0,raw_vs_control,0.0272740256671824,-0.4546724334274499
ewma,456,horizon,20.0,raw_vs_baseline,-0.7466508055317789,7.697375972396914
ewma,456,horizon,20.0,control_vs_baseline,0.1165811360779702,-1.2018587926683866
ewma,456,horizon,20.0,raw_vs_control,-0.8632319416097491,8.793548726508183
ewma,456,horizon,40.0,raw_vs_baseline,-3.305011688349227,18.913920611419243
ewma,456,horizon,40.0,control_vs_baseline,-0.443829369211496,2.539946676701588
ewma,456,horizon,40.0,raw_vs_control,-2.861182319137731,16.800702827856295
ewma,456,horizon,80.0,raw_vs_baseline,-8.379704533217716,25.02871020728854
ewma,456,horizon,80.0,control_vs_baseline,-2.4306792903358563,7.26001344361401
ewma,456,horizon,80.0,raw_vs_control,-5.949025242881859,19.159693055240147
ewma,456,horizon,160.0,raw_vs_baseline,-24.440739896733703,37.70904284896077
ewma,456,horizon,160.0,control_vs_baseline,-7.313925760901917,11.284484065428268
ewma,456,horizon,160.0,raw_vs_control,-17.126814135831786,29.785724069982056
ewma,789,near,,raw_vs_baseline,-0.1556563449375607,2.4201896733553774
ewma,789,near,,control_vs_baseline,0.142664539207324,-2.218189336785925
ewma,789,near,,raw_vs_control,-0.2983208841448848,4.537723706745467
ewma,789,long,,raw_vs_baseline,-11.966242449849949,31.009107320198822
ewma,789,long,,control_vs_baseline,-3.396144806816416,8.800709097351334
ewma,789,long,,raw_vs_control,-8.570097643033531,24.35150317841177
ewma,789,all,,raw_vs_baseline,-6.06094939739376,26.92497508846866
ewma,789,all,,control_vs_baseline,-1.626740133804553,7.226580310492936
ewma,789,all,,raw_vs_control,-4.434209263589207,21.23280013165633
ewma,789,horizon,5.0,raw_vs_baseline,0.1323176627191107,-3.480006394360924
ewma,789,horizon,5.0,control_vs_baseline,0.1052373786463451,-2.767784308528065
ewma,789,horizon,5.0,raw_vs_control,0.0270802840727655,-0.6930402271733804
ewma,789,horizon,10.0,raw_vs_baseline,0.1272133486281763,-2.1961981926382768
ewma,789,horizon,10.0,control_vs_baseline,0.2061751028976548,-3.559385813153182
ewma,789,horizon,10.0,raw_vs_control,-0.0789617542694784,1.3163342074801632
ewma,789,horizon,20.0,raw_vs_baseline,-0.7265000461599715,7.489637669746008
ewma,789,horizon,20.0,control_vs_baseline,0.1165811360779702,-1.2018587926683866
ewma,789,horizon,20.0,raw_vs_control,-0.8430811822379418,8.58827749421146
ewma,789,horizon,40.0,raw_vs_baseline,-2.8467432534091675,16.29134205058368
ewma,789,horizon,40.0,control_vs_baseline,-0.443829369211496,2.539946676701588
ewma,789,horizon,40.0,raw_vs_control,-2.4029138841976714,14.109776164666576
ewma,789,horizon,80.0,raw_vs_baseline,-9.02209600205936,26.94742104602238
ewma,789,horizon,80.0,control_vs_baseline,-2.4306792903358563,7.26001344361401
ewma,789,horizon,80.0,raw_vs_control,-6.591416711723504,21.228607349903395
ewma,789,horizon,160.0,raw_vs_baseline,-24.02988809408132,37.07514926405904
ewma,789,horizon,160.0,control_vs_baseline,-7.313925760901917,11.284484065428268
ewma,789,horizon,160.0,raw_vs_control,-16.715962333179405,29.071200146828367
structural,123,near,,raw_vs_baseline,0.8808747791535785,-17.315973532563245
structural,123,near,,control_vs_baseline,0.2218356476887413,-4.360778960714851
structural,123,near,,raw_vs_control,0.6590391314648372,-12.413853845154987
structural,123,long,,raw_vs_baseline,2.7884128399928603,-19.82377805402349
structural,123,long,,control_vs_baseline,1.600888663583543,-11.381263599461722
structural,123,long,,raw_vs_control,1.1875241764093172,-7.579833610904174
structural,123,all,,raw_vs_baseline,1.8346438095732207,-19.157703807295047
structural,123,all,,control_vs_baseline,0.9113621556361444,-9.516619055835518
structural,123,all,,raw_vs_control,0.9232816539370764,-8.803307511295767
structural,123,horizon,5.0,raw_vs_baseline,0.5280640108745946,-15.175393440631058
structural,123,horizon,5.0,control_vs_baseline,0.1259005523348326,-3.618103822128438
structural,123,horizon,5.0,raw_vs_control,0.402163458539762,-11.153735874516624
structural,123,horizon,10.0,raw_vs_baseline,0.9404686297409964,-19.48566953536053
structural,123,horizon,10.0,control_vs_baseline,0.2409414717795659,-4.992091972012913
structural,123,horizon,10.0,raw_vs_control,0.6995271579614304,-13.80444687892406
structural,123,horizon,20.0,raw_vs_baseline,1.1740916968451485,-16.881278826489954
structural,123,horizon,20.0,control_vs_baseline,0.2986649189518289,-4.294252132149956
structural,123,horizon,20.0,raw_vs_control,0.8754267778933196,-12.06876355792945
structural,123,horizon,40.0,raw_vs_baseline,1.4968169312278192,-15.147802292469592
structural,123,horizon,40.0,control_vs_baseline,0.5751438510980975,-5.820461516971931
structural,123,horizon,40.0,raw_vs_control,0.9216730801297216,-8.814307405001909
structural,123,horizon,80.0,raw_vs_baseline,2.5718177230868235,-18.63491026960682
structural,123,horizon,80.0,control_vs_baseline,1.3200099252193382,-9.56454506500901
structural,123,horizon,80.0,raw_vs_control,1.2518077978674853,-8.278558724645823
structural,123,horizon,160.0,raw_vs_baseline,4.296603865663936,-23.205422912109945
structural,123,horizon,160.0,control_vs_baseline,2.90751221443319,-15.703111729063624
structural,123,horizon,160.0,raw_vs_control,1.3890916512307463,-6.484104939730684
structural,456,near,,raw_vs_baseline,0.7583430457997276,-14.907281284962348
structural,456,near,,control_vs_baseline,0.2218356476887413,-4.360778960714851
structural,456,near,,raw_vs_control,0.5365073981109862,-10.105810275925188
structural,456,long,,raw_vs_baseline,2.678763908043562,-19.04424639370121
structural,456,long,,control_vs_baseline,1.600888663583543,-11.381263599461722
structural,456,long,,raw_vs_control,1.077875244460019,-6.879956777826068
structural,456,all,,raw_vs_baseline,1.7185534769216453,-17.945466207699855
structural,456,all,,control_vs_baseline,0.9113621556361444,-9.516619055835518
structural,456,all,,raw_vs_control,0.8071913212855009,-7.696409206685795
structural,456,horizon,5.0,raw_vs_baseline,0.3550635499365562,-10.203742265620884
structural,456,horizon,5.0,control_vs_baseline,0.1259005523348326,-3.618103822128438
structural,456,horizon,5.0,raw_vs_control,0.2291629976017235,-6.355683225778197
structural,456,horizon,10.0,raw_vs_baseline,0.8527602019259666,-17.668429293822264
structural,456,horizon,10.0,control_vs_baseline,0.2409414717795659,-4.992091972012913
structural,456,horizon,10.0,raw_vs_control,0.6118187301464006,-12.0736115298935
structural,456,horizon,20.0,raw_vs_baseline,1.0672053855366643,-15.344450290199308
structural,456,horizon,20.0,control_vs_baseline,0.2986649189518289,-4.294252132149956
structural,456,horizon,20.0,raw_vs_control,0.7685404665848354,-10.595212997977852
structural,456,horizon,40.0,raw_vs_baseline,1.3006697321052467,-13.162790678462022
structural,456,horizon,40.0,control_vs_baseline,0.5751438510980975,-5.820461516971931
structural,456,horizon,40.0,raw_vs_control,0.7255258810071492,-6.938477735057402
structural,456,horizon,80.0,raw_vs_baseline,2.32308895660956,-16.832668142116326
structural,456,horizon,80.0,control_vs_baseline,1.3200099252193382,-9.56454506500901
structural,456,horizon,80.0,raw_vs_control,1.0030790313902216,-6.6336451018847775
structural,456,horizon,160.0,raw_vs_baseline,4.412533035415869,-23.83154193449455
structural,456,horizon,160.0,control_vs_baseline,2.90751221443319,-15.703111729063624
structural,456,horizon,160.0,raw_vs_control,1.5050208209826792,-7.025247708518734
structural,789,near,,raw_vs_baseline,0.8393576441592749,-16.499842082642502
structural,789,near,,control_vs_baseline,0.2218356476887413,-4.360778960714851
structural,789,near,,raw_vs_control,0.6175219964705336,-11.63182494689623
structural,789,long,,raw_vs_baseline,2.76287491006344,-19.64222019873785
structural,789,long,,control_vs_baseline,1.600888663583543,-11.381263599461722
structural,789,long,,raw_vs_control,1.161986246479897,-7.416827868808684
structural,789,all,,raw_vs_baseline,1.8011162771113582,-18.80760285966574
structural,789,all,,control_vs_baseline,0.9113621556361444,-9.516619055835518
structural,789,all,,raw_vs_control,0.8897541214752138,-8.483629136773608
structural,789,horizon,5.0,raw_vs_baseline,0.5164508051797685,-14.841655556782316
structural,789,horizon,5.0,control_vs_baseline,0.1259005523348326,-3.618103822128438
structural,789,horizon,5.0,raw_vs_control,0.3905502528449358,-10.83165134339874
structural,789,horizon,10.0,raw_vs_baseline,0.7620434540988548,-15.788859350092665
structural,789,horizon,10.0,control_vs_baseline,0.2409414717795659,-4.992091972012913
structural,789,horizon,10.0,raw_vs_control,0.5211019823192888,-10.2834100885977
structural,789,horizon,20.0,raw_vs_baseline,1.2395786731992056,-17.822861081357377
structural,789,horizon,20.0,control_vs_baseline,0.2986649189518289,-4.294252132149956
structural,789,horizon,20.0,raw_vs_control,0.9409137542473768,-12.971576738539238
structural,789,horizon,40.0,raw_vs_baseline,1.5193201538989545,-15.375535130637164
structural,789,horizon,40.0,control_vs_baseline,0.5751438510980975,-5.820461516971931
structural,789,horizon,40.0,raw_vs_control,0.944176302800857,-9.029514213688008
structural,789,horizon,80.0,raw_vs_baseline,2.47504352584356,-17.933702533983585
structural,789,horizon,80.0,control_vs_baseline,1.3200099252193382,-9.56454506500901
structural,789,horizon,80.0,raw_vs_control,1.155033600624222,-7.638563610161309
structural,789,horizon,160.0,raw_vs_baseline,4.294261050447798,-23.19276965861132
structural,789,horizon,160.0,control_vs_baseline,2.90751221443319,-15.703111729063624
structural,789,horizon,160.0,raw_vs_control,1.3867488360146076,-6.473168973264842


==> anc/experiment/arxiv/recent/seed_study/per_seed_summary.csv <==
engine,fit_seed,model,RMSE,MAE,CRPS,coverage90,width90
arfima,123,baseline,22.655015582722037,13.63814248317058,10.033047126621073,0.9018429487179488,59.84263384864102
arfima,123,gaussian_control,26.10269935451381,15.03394623682191,11.969605426470578,0.9170673076923076,87.95744138069071
arfima,123,raw,29.613042989994668,17.219214982733398,13.529700231894074,0.9503205128205128,109.1626531476087
arfima,456,baseline,22.655015582722037,13.63814248317058,10.033047126621073,0.9018429487179488,59.84263384864102
arfima,456,gaussian_control,26.10269935451381,15.03394623682191,11.969605426470578,0.9170673076923076,87.95744138069071
arfima,456,raw,29.48162331614615,17.013056200577992,13.3133172867044,0.946113782051282,105.61910449008306
arfima,789,baseline,22.655015582722037,13.63814248317058,10.033047126621073,0.9018429487179488,59.84263384864102
arfima,789,gaussian_control,26.10269935451381,15.03394623682191,11.969605426470578,0.9170673076923076,87.95744138069071
arfima,789,raw,29.184230608851344,17.11294104082035,13.5660495560782,0.9401041666666666,107.55765346828862
arima,123,baseline,21.102927927174232,12.825882257554277,9.51510178916843,0.9373664529914528,66.45975671164264
arima,123,gaussian_control,24.17287505107977,13.987454705278587,10.47303729936398,0.9127938034188036,65.79234631633757
arima,123,raw,26.68922314297905,15.328701808310832,11.456681358297224,0.9483840811965812,81.92382165306394
arima,456,baseline,21.102927927174232,12.825882257554277,9.51510178916843,0.9373664529914528,66.45975671164264
arima,456,gaussian_control,24.17287505107977,13.987454705278587,10.47303729936398,0.9127938034188036,65.79234631633757
arima,456,raw,26.23090729287907,15.09013292694987,11.325095697548091,0.9438434829059827,80.3665628837911
arima,789,baseline,21.102927927174232,12.825882257554277,9.51510178916843,0.9373664529914528,66.45975671164264
arima,789,gaussian_control,24.17287505107977,13.987454705278587,10.47303729936398,0.9127938034188036,65.79234631633757
arima,789,raw,26.462602673708084,15.285281860602934,11.426216714958768,0.9418402777777778,80.55469993733784
ewma,123,baseline,56.36152720281992,28.8493226620184,22.51051069677506,0.6885683760683761,57.96547719279844
ewma,123,gaussian_control,56.70811295382413,29.012189458820213,20.883770562970508,0.8997729700854701,127.668282002139
ewma,123,raw,41.02437959419652,21.80796179058578,16.783915740594274,0.9650774572649572,144.71943246605773
ewma,456,baseline,56.36152720281992,28.8493226620184,22.51051069677506,0.6885683760683761,57.96547719279844
ewma,456,gaussian_control,56.70811295382413,29.012189458820213,20.883770562970508,0.8997729700854701,127.668282002139
ewma,456,raw,40.36354210603904,21.11100339579237,16.403865430355292,0.9638087606837606,141.6439533361519
ewma,789,baseline,56.36152720281992,28.8493226620184,22.51051069677506,0.6885683760683761,57.96547719279844
ewma,789,gaussian_control,56.70811295382413,29.012189458820213,20.883770562970508,0.8997729700854701,127.668282002139
ewma,789,raw,39.17886179881952,21.065072203532683,16.4495612993813,0.9616720085470084,143.6375951355218
structural,123,baseline,22.741836902466154,12.922708919848326,9.576532908263296,0.9285523504273504,64.9066830176932
structural,123,gaussian_control,25.18915114150656,14.002275722192206,10.48789506389944,0.9025774572649572,64.23233485425142
structural,123,raw,27.87904476794733,15.281061160977378,11.411176717836517,0.9416399572649572,79.83095642212595
structural,456,baseline,22.741836902466154,12.922708919848326,9.576532908263296,0.9285523504273504,64.9066830176932
structural,456,gaussian_control,25.18915114150656,14.002275722192206,10.48789506389944,0.9025774572649572,64.23233485425142
structural,456,raw,27.38665492970621,15.04951172073521,11.29508638518494,0.9373664529914528,78.34980811086722
structural,789,baseline,22.741836902466154,12.922708919848326,9.576532908263296,0.9285523504273504,64.9066830176932
structural,789,gaussian_control,25.18915114150656,14.002275722192206,10.48789506389944,0.9025774572649572,64.23233485425142
structural,789,raw,27.59385207370154,15.20554890638775,11.377649185374652,0.9356971153846154,78.4225896024721


==> anc/experiment/arxiv/recent/seed_study/protocol.json <==
{
  "fit_seeds": [
    123,
    456,
    789
  ],
  "forecast_seed": "10000+origin, held fixed across fit seeds",
  "control": "G = b + a + k*(B-b), sharing baseline Gaussian draws B",
  "outputs": [
    "baseline",
    "gaussian_control",
    "raw",
    "calibrated"
  ],
  "all_stocks": 24,
  "all_engines": 4,
  "origins": 104,
  "horizons": [
    5,
    10,
    20,
    40,
    80,
    160
  ],
  "paths": 300,
  "selection": "unchanged frozen panel",
  "seed_123": "reuse original fitted objects, regenerate predictions and verify scores",
  "primary_seed_summary": "arithmetic mean loss across the three fits, not a mixture forecast",
  "bootstrap": "resample common origins in blocks of 16; fit seeds averaged within origin, not independent replicates"
}

==> anc/experiment/arxiv/recent/seed_study/summary.json <==
{
  "outputs": [
    "baseline",
    "gaussian_control",
    "raw"
  ],
  "fit_seeds": [
    123,
    456,
    789
  ],
  "score_rows": 539136,
  "seed_averaged_rows": 179712,
  "paired_comparisons": 108
}

==> anc/experiment/arxiv/recent/select_panel.py <==
from pathlib import Path
import json, hashlib
import pandas as pd
import numpy as np
from action_identity import related_actions
def rank(symbol,prefix='flowz-recent-v1:'): return hashlib.sha256((prefix+symbol).encode()).hexdigest()
ROOT=Path(__file__).resolve().parent
def read_json(path): return json.loads(path.read_text(encoding='utf-8'))
def calendar(): return pd.Index([x['date'] for x in read_json(ROOT/'data/calendar.json')['calendar']],name='date')
def load_bars(pattern):
    records=[]
    for f in sorted((ROOT/'data').glob(pattern)):
        payload=read_json(f)
        if payload['counts']['records']>=10000: raise ValueError(f'Possibly truncated bars: {f}')
        for symbol,bars in payload['bars'].items():
            records.extend(dict(r,asset=symbol,date=r['timestamp'][:10]) for r in bars)
    d=pd.DataFrame(records)
    if d.duplicated(['asset','date']).any(): raise ValueError('Duplicate bars')
    for col in ['open','high','low','close','volume']:
        if not np.isfinite(d[col]).all(): raise ValueError(f'Invalid {col}')
    if (d.close<=0).any() or (d.volume<0).any(): raise ValueError('Invalid prices/volumes')
    return d
def load_actions(pattern):
    actions=[]
    for f in sorted((ROOT/'data').glob(pattern)):
        p=read_json(f)
        for kind,rows in p.get('announcements',{}).items():
            actions.extend(dict(r,kind=kind) for r in rows)
    return list({r['id']:r for r in actions}.values())
def split_adjust(d,actions):
    d=d.sort_index().copy(); factor=np.ones(len(d))
    for a in actions:
        if a['kind'] in ['forward_splits','reverse_splits','unit_splits']:
            date=a.get('ex_date') or a.get('process_date')
            factor[d.index>=date]*=float(a['new_rate'])/float(a['old_rate'])
        elif a['kind']=='stock_dividends':
            # These require an explicit convention; do not silently treat them as splits.
            raise ValueError(f"Unsupported stock dividend for {a.get('symbol')}: {a['id']}")
    d['price']=d.close*factor
    return d
def select():
    dates=calendar(); train=dates[dates<='2021-12-31']; window=train[-252:]
    bars=load_bars('training_[0-9][0-9].json')
    actions=load_actions('training_actions_*.json')+load_actions('alias_actions*.json')
    actions=[a for a in actions if (a.get('ex_date') or a.get('process_date') or '')<='2021-12-31']
    candidates=pd.read_csv(ROOT/'data/candidates.csv'); rows=[]
    for c in candidates.to_dict('records'):
        s=c['symbol']; d=bars[bars.asset==s].set_index('date'); w=d.reindex(window)
        reasons=[]; coverage=len(d)/len(train); selection_count=w.close.notna().sum()
        if coverage<.98: reasons.append('insufficient_training_history')
        if selection_count<250: reasons.append('insufficient_selection_history')
        med_price=w.close.median(); dollars=(w.close*w.volume).median()
        if not np.isfinite(med_price) or med_price<5: reasons.append('price_below_floor')
        if not np.isfinite(dollars) or dollars<100000: reasons.append('dollar_volume_below_floor')
        acts=related_actions(s,actions)
        if any(a['kind']=='stock_dividends' for a in acts): reasons.append('unsupported_stock_dividend')
        vol=np.nan
        if not reasons:
            adjusted=split_adjust(d,acts).reindex(window)
            vol=np.log(adjusted.price.ffill()).diff().std(ddof=1)*np.sqrt(252)
        rows.append(dict(c,training_coverage=coverage,selection_sessions=selection_count,
            median_raw_price=med_price,median_dollar_volume=dollars,annualized_volatility=vol,
            zero_volume_fraction=(w.volume==0).mean(),unchanged_price_fraction=(w.close.diff()==0).mean(),
            eligible=not reasons,exclusion=';'.join(reasons)))
    audit=pd.DataFrame(rows); audit.to_csv(ROOT/'data/selection_audit.csv',index=False)
    eligible=audit[audit.eligible].copy().sort_values(['median_dollar_volume','symbol'])
    n=len(eligible)//4
    low=eligible.iloc[:n]; high=eligible.iloc[-n:]; selected=[]
    for liq,group in [('low',low),('high',high)]:
        group=group.sort_values(['annualized_volatility','symbol']); k=len(group)//3
        for vol,cell in [('low',group.iloc[:k]),('high',group.iloc[-k:])]:
            if len(cell)<6: raise ValueError(f'Insufficient eligible cell size: {liq}/{vol}, {len(cell)}; no forecasts may run')
            cell=cell.copy(); cell['cell_hash']=cell.symbol.map(lambda s:rank(s,'flowz-cell-v1:'))
            cell=cell.sort_values('cell_hash').iloc[:6].copy()
            cell['liquidity']=liq; cell['volatility']=vol; cell['cohort']=liq+'_liquidity_'+vol+'_volatility'
            selected.append(cell)
    panel=pd.concat(selected).sort_values(['cohort','symbol'])
    panel.to_csv(ROOT/'data/panel.csv',index=False)
    (ROOT/'data/panel_symbols.json').write_text(json.dumps(panel.symbol.tolist()))
    print(json.dumps({'training_sessions':len(train),'eligible_candidates':len(eligible),
        'liquidity_quartile_size':n,'cell_candidate_size':n//3,'selected':panel[['symbol','cohort']].to_dict('records')},indent=2))
if __name__=='__main__': select()


==> anc/experiment/arxiv/recent/selection_manifest.json <==
{
  "protocol.json": "24fa4ebeb9b09dd55185da53685642ed16c514526dd5e6c5b558cf31557b5f63",
  "data/candidates.csv": "f9a7ca57a150be8c623c91cef5b393e30026b49330074fc698710705ddeb030a",
  "data/corporate_actions.csv": "c7c90730cc5543d9ca0dc51f32b210fff1f1fcce9ff4c806116d588dd12b3654",
  "data/data_quality.csv": "2a6061e6b60b5677edd7683f359a8c2624a56186e37f611a726f591bd6f3f8bd",
  "data/external_origins.csv": "6a7934eaea3837343ade54e0a925d5640d8d8db12bd38e300601e587d964b222",
  "data/panel.csv": "650c6042d6d0018d6474d7ee10eaa671e184ddad551d56bf8500c9835fd3b0d6",
  "data/panel_prices.csv": "d54889d82223b12f17bb2f02ac34d53f52799218808b0add345665bebbcfdf9f",
  "data/selection_audit.csv": "0207d086f8f182bbad964b4f5bcf6dc2f040b9d4e856175d3c51e68c2ab41f93"
}

==> anc/experiment/arxiv/recent/test_residual_control.R <==
source('arxiv/recent/residual_control.R')
b <- c(1,3);z <- matrix(c(-1,0,1,-2,0,2),nrow=3)
B <- sweep(z,2L,b,'+')
stopifnot(identical(gaussian_residual_control(B,b,c(0,0),c(1,1)),B))
G <- gaussian_residual_control(B,b,c(.5,-1),c(2,3))
stopifnot(max(abs(colMeans(G)-(b+c(.5,-1))))<1e-12,
  max(abs(apply(G,2,sd)/apply(B,2,sd)-c(2,3)))<1e-12)
cat('Residual-control identity, centering and scaling checks passed.\n')


==> anc/experiment/arxiv/requirements-analysis.txt <==
numpy==2.3.5
pandas==3.0.1
pypdf==6.10.0
pillow==12.3.0

